Two-loop master integrals for the single top production associated with $W$ boson

The $tW$ associated production has the second-largest cross section among three single top production channels. A complete study of NNLO QCD corrections to $tW$ production is still missing in literature. We present the calculation of part of the requisite two-loop master integrals for the process $b+g \to t+W$ at NNLO QCD. It turns out that the 80 master integrals in two families, involving up to three massive internal lines, can be expressed by Goncharov polylogarithms. The canonical differential equations that these integrals obey contain at most three square roots. By separating the canonical master integrals into groups according to their dependences on roots, we succeed in achieving optimization of final expressions, which are validated by independent numerical checks.

==> anc/GBTW-family1.m <==
(* 

 - Description

This is the supllementary file of the article
"Two-loop master integrals for the single top production associated with $W$ boson"
Ming-Ming Long, Ren-You Zhang, Wen-Gan Ma, Yi Jiang, Liang Han, Zhe Li, and Shuai-Shuai Wang
[arXiv: 2111.xxxx]

The explicit expressions of the canonical master integrals(MI) g_{1,...,60} defined in Eq. (18) are stored in the 
list variable "GBTW" and each element is a replacement rule (g[i] -> ...).

 - Convention list

	- dimensional regularization in d=4-2ep dimensions
	- the integration measure is defined in Eq. (6)
	- every MI is a Taylor series in ep up to 4-th order
	- the variables (x_i,y_i,z_i) are evaluated according to Eq. (55-57)
	- the involved GPLs in the expressions are replaced by their avatars GPL[n]
	- the replacement rules of GPL[n] are collected in "GPLback" 
	- the replacement rules of r[n] (square roots in weights of GPLs) are collected in "srback" 
	- "g[n]/.GBTW/.GPLback/.srback" would give the expression of MI g_n

*)


GBTW = {g[1] -> 1 - ep*GPL[3] + ep^2*(-1/6*Pi^2 + GPL[37]) + 
       ep^3*((Pi^2*GPL[3])/6 - GPL[187] - 2*Zeta[3]) + 
       ep^4*(-1/40*Pi^4 - (Pi^2*GPL[37])/6 + GPL[619] + 2*GPL[3]*Zeta[3]), 
     g[2] -> 1 - 2*ep*GPL[3] + ep^2*(-1/3*Pi^2 + 4*GPL[37]) + 
       ep^3*((2*Pi^2*GPL[3])/3 - 8*GPL[187] - 4*Zeta[3]) + 
       ep^4*(-1/45*Pi^4 - (4*Pi^2*GPL[37])/3 + 16*GPL[619] + 
         8*GPL[3]*Zeta[3]), g[3] -> -(ep*GPL[7]) + 
       ep^2*(GPL[3]*GPL[7] - GPL[40] + 2*GPL[59]) + 
       ep^3*((Pi^2*GPL[7])/6 - GPL[7]*GPL[37] + GPL[3]*GPL[40] - 
         2*GPL[3]*GPL[59] - GPL[190] + 2*GPL[200] + 2*GPL[250] - 
         4*GPL[256]) + ep^4*(-1/6*(Pi^2*GPL[3]*GPL[7]) + (Pi^2*GPL[40])/6 - 
         GPL[37]*GPL[40] - (Pi^2*GPL[59])/3 + 2*GPL[37]*GPL[59] + 
         GPL[7]*GPL[187] + GPL[3]*GPL[190] - 2*GPL[3]*GPL[200] - 
         2*GPL[3]*GPL[250] + 4*GPL[3]*GPL[256] - GPL[622] + 2*GPL[626] + 
         2*GPL[642] - 4*GPL[644] + 2*GPL[750] - 4*GPL[752] - 4*GPL[759] + 
         8*GPL[761] + 2*GPL[7]*Zeta[3]), g[4] -> 1, 
     g[5] -> -(ep*GPL[7]) + ep^2*(-GPL[40] + 2*GPL[59]) + 
       ep^3*(-GPL[190] + 2*GPL[200] + 2*GPL[250] - 4*GPL[256]) + 
       ep^4*(-GPL[622] + 2*GPL[626] + 2*GPL[642] - 4*GPL[644] + 2*GPL[750] - 
         4*GPL[752] - 4*GPL[759] + 8*GPL[761]), 
     g[6] -> -(ep*GPL[1]) + ep^2*(2*GPL[26] - GPL[35]) + 
       ep^3*(-4*GPL[147] + 2*GPL[153] + 2*GPL[178] - GPL[185]) + 
       ep^4*(8*GPL[536] - 4*GPL[538] - 4*GPL[548] + 2*GPL[550] - 4*GPL[603] + 
         2*GPL[605] + 2*GPL[616] - GPL[618]), 
     g[7] -> ep^2*GPL[1]*GPL[7] + ep^3*(-2*GPL[7]*GPL[26] + GPL[7]*GPL[35] + 
         GPL[1]*GPL[40] - 2*GPL[1]*GPL[59]) + 
       ep^4*(-2*GPL[26]*GPL[40] + GPL[35]*GPL[40] + 4*GPL[26]*GPL[59] - 
         2*GPL[35]*GPL[59] + 4*GPL[7]*GPL[147] - 2*GPL[7]*GPL[153] - 
         2*GPL[7]*GPL[178] + GPL[7]*GPL[185] + GPL[1]*GPL[190] - 
         2*GPL[1]*GPL[200] - 2*GPL[1]*GPL[250] + 4*GPL[1]*GPL[256]), 
     g[8] -> 2*ep^2*GPL[26] + ep^3*(-12*GPL[147] + 2*GPL[153] + 4*GPL[178]) + 
       ep^4*(56*GPL[536] - 12*GPL[538] - 20*GPL[548] + 2*GPL[550] - 
         24*GPL[603] + 4*GPL[605] + 8*GPL[616]), 
     g[9] -> 2*ep^2*GPL[59] + ep^3*(4*GPL[200] + 2*GPL[250] - 12*GPL[256]) + 
       ep^4*(8*GPL[626] + 4*GPL[642] - 24*GPL[644] + 2*GPL[750] - 
         20*GPL[752] - 12*GPL[759] + 56*GPL[761]), 
     g[10] -> ep^2*(I*Pi*GPL[8] - I*Pi*GPL[9] - GPL[8]*GPL[9] - GPL[48] - 
         GPL[60] + GPL[61] + 2*GPL[64]) + ep^3*((-2*Pi^2*GPL[8])/3 + 
         (2*Pi^2*GPL[9])/3 + I*Pi*GPL[8]*GPL[9] - (2*I)*Pi*GPL[9]*GPL[20] - 
         (2*I)*Pi*GPL[42] - (3*I)*Pi*GPL[60] + 3*GPL[9]*GPL[60] + 
         (3*I)*Pi*GPL[61] - GPL[8]*GPL[61] + 2*GPL[20]*GPL[61] + 
         (2*I)*Pi*GPL[113] - 2*GPL[9]*GPL[113] - GPL[194] + 2*GPL[202] + 
         2*GPL[219] + 4*GPL[253] + 3*GPL[257] - 3*GPL[258] - 4*GPL[259] - 
         4*GPL[265] - 2*GPL[413] - 2*GPL[415] + 4*GPL[416]) + 
       ep^4*((-2*Pi^2*GPL[8]*GPL[9])/3 + (4*Pi^2*GPL[9]*GPL[20])/3 + 
         (4*Pi^2*GPL[42])/3 + (4*I)*Pi*GPL[8]*GPL[42] - 
         (4*I)*Pi*GPL[20]*GPL[42] + 2*Pi^2*GPL[60] - I*Pi*GPL[9]*GPL[60] - 
         2*Pi^2*GPL[61] - (5*I)*Pi*GPL[8]*GPL[61] + (6*I)*Pi*GPL[20]*
          GPL[61] + GPL[60]*GPL[61] + (4*I)*Pi*GPL[9]*GPL[66] - 
         4*GPL[61]*GPL[66] - (4*Pi^2*GPL[113])/3 + (2*I)*Pi*GPL[9]*GPL[113] - 
         2*GPL[61]*GPL[113] - (4*I)*Pi*GPL[9]*GPL[116] + 4*GPL[61]*GPL[116] - 
         (4*I)*Pi*GPL[192] + (6*I)*Pi*GPL[202] - 4*GPL[8]*GPL[202] + 
         4*GPL[20]*GPL[202] + (4*I)*Pi*GPL[252] + (7*I)*Pi*GPL[257] - 
         7*GPL[9]*GPL[257] - (7*I)*Pi*GPL[258] + 5*GPL[8]*GPL[258] - 
         6*GPL[20]*GPL[258] - (4*I)*Pi*GPL[270] + 4*GPL[9]*GPL[270] - 
         (6*I)*Pi*GPL[415] + 6*GPL[9]*GPL[415] + (4*I)*Pi*GPL[421] - 
         4*GPL[9]*GPL[421] - GPL[623] + 4*GPL[628] + 2*GPL[632] - 
         6*GPL[646] + 2*GPL[681] - 4*GPL[685] + 4*GPL[751] - 4*GPL[754] - 
         8*GPL[757] - 8*GPL[760] - 7*GPL[762] + 7*GPL[763] + 8*GPL[764] + 
         8*GPL[766] - 4*GPL[773] + 8*GPL[777] + 4*GPL[784] + 4*GPL[785] - 
         8*GPL[786] - 2*GPL[1094] + 4*GPL[1098] + 8*GPL[1100] + 6*GPL[1101] - 
         8*GPL[1102] - 8*GPL[1104] - 4*GPL[1113] - 4*GPL[1114] + 
         8*GPL[1115] - (I/3)*GPL[8]*(Pi^3 - (6*I)*Zeta[3]) + 
         (GPL[9]*(I*Pi^3 + 6*Zeta[3]))/3), 
     g[11] -> ep^2*(I*Pi*GPL[8] - I*Pi*GPL[9] - GPL[8]*GPL[9] - GPL[48] - 
         GPL[60] + GPL[61] + 2*GPL[64]) + ep^3*((-5*Pi^2*GPL[8])/3 + 
         (5*Pi^2*GPL[9])/3 - (2*I)*Pi*GPL[9]*GPL[20] - (2*I)*Pi*GPL[42] - 
         I*Pi*GPL[48] + GPL[9]*GPL[48] - (6*I)*Pi*GPL[60] + 
         6*GPL[9]*GPL[60] + (6*I)*Pi*GPL[61] + 2*GPL[20]*GPL[61] + 
         (2*I)*Pi*GPL[64] - 2*GPL[9]*GPL[64] + (2*I)*Pi*GPL[113] - 
         2*GPL[9]*GPL[113] - GPL[194] + 2*GPL[202] + GPL[203] + GPL[218] + 
         2*GPL[219] + 5*GPL[253] + 6*GPL[257] - 6*GPL[258] - 8*GPL[259] - 
         2*GPL[264] - 4*GPL[265] - 2*GPL[413] - 2*GPL[415] + 4*GPL[416]) + 
       ep^4*(-(Pi^2*GPL[8]*GPL[9]) + (10*Pi^2*GPL[9]*GPL[20])/3 + 
         (10*Pi^2*GPL[42])/3 + (6*I)*Pi*GPL[8]*GPL[42] - 
         (4*I)*Pi*GPL[20]*GPL[42] + (2*Pi^2*GPL[48])/3 + 
         I*Pi*GPL[9]*GPL[48] + 9*Pi^2*GPL[60] + (7*I)*Pi*GPL[9]*GPL[60] - 
         9*Pi^2*GPL[61] - (11*I)*Pi*GPL[8]*GPL[61] + (12*I)*Pi*GPL[20]*
          GPL[61] - GPL[48]*GPL[61] - 7*GPL[60]*GPL[61] - 
         (4*Pi^2*GPL[64])/3 - (2*I)*Pi*GPL[9]*GPL[64] + 2*GPL[61]*GPL[64] + 
         (6*I)*Pi*GPL[9]*GPL[66] - 6*GPL[61]*GPL[66] - (10*Pi^2*GPL[113])/3 - 
         (4*I)*Pi*GPL[9]*GPL[116] + 4*GPL[61]*GPL[116] - (4*I)*Pi*GPL[192] - 
         I*Pi*GPL[194] + GPL[9]*GPL[194] + (12*I)*Pi*GPL[202] - 
         6*GPL[8]*GPL[202] + 4*GPL[20]*GPL[202] + I*Pi*GPL[203] - 
         GPL[9]*GPL[203] + I*Pi*GPL[218] - GPL[9]*GPL[218] + 
         (2*I)*Pi*GPL[219] - 2*GPL[9]*GPL[219] + (6*I)*Pi*GPL[252] + 
         (5*I)*Pi*GPL[253] - 5*GPL[9]*GPL[253] + (25*I)*Pi*GPL[257] - 
         25*GPL[9]*GPL[257] - (25*I)*Pi*GPL[258] + 11*GPL[8]*GPL[258] - 
         12*GPL[20]*GPL[258] - (8*I)*Pi*GPL[259] + 8*GPL[9]*GPL[259] - 
         (2*I)*Pi*GPL[264] + 2*GPL[9]*GPL[264] - (4*I)*Pi*GPL[265] + 
         4*GPL[9]*GPL[265] - (6*I)*Pi*GPL[270] + 6*GPL[9]*GPL[270] - 
         (2*I)*Pi*GPL[413] + 2*GPL[9]*GPL[413] - (12*I)*Pi*GPL[415] + 
         12*GPL[9]*GPL[415] + (4*I)*Pi*GPL[416] - 4*GPL[9]*GPL[416] + 
         (4*I)*Pi*GPL[421] - 4*GPL[9]*GPL[421] - GPL[623] + 4*GPL[628] + 
         GPL[629] + GPL[631] + 2*GPL[632] + GPL[643] - 12*GPL[646] - 
         GPL[647] - GPL[648] - 2*GPL[649] + 2*GPL[681] - GPL[682] - 
         2*GPL[683] - 2*GPL[684] - 4*GPL[685] + 5*GPL[751] - 6*GPL[754] - 
         5*GPL[755] - 5*GPL[756] - 10*GPL[757] - 17*GPL[760] - 25*GPL[762] + 
         25*GPL[763] + 26*GPL[764] + 8*GPL[765] + 16*GPL[766] - 4*GPL[773] + 
         2*GPL[774] + 4*GPL[775] + 4*GPL[776] + 8*GPL[777] + 6*GPL[784] + 
         6*GPL[785] - 12*GPL[786] - 2*GPL[1094] + 2*GPL[1096] + 2*GPL[1097] + 
         4*GPL[1098] + 10*GPL[1100] + 12*GPL[1101] - 16*GPL[1102] - 
         4*GPL[1103] - 8*GPL[1104] - 4*GPL[1113] - 4*GPL[1114] + 
         8*GPL[1115] - (I/3)*GPL[8]*(5*Pi^3 - (6*I)*Zeta[3]) + 
         (GPL[9]*((5*I)*Pi^3 + 6*Zeta[3]))/3), 
     g[12] -> ep^3*(I*Pi*GPL[9]*GPL[18] - GPL[18]*GPL[61] - I*Pi*GPL[64] + 
         GPL[9]*GPL[64] - I*Pi*GPL[103] + GPL[9]*GPL[103] + 2*GPL[219] + 
         GPL[259] + GPL[264] - 4*GPL[265] + GPL[383] + GPL[385] - 
         2*GPL[386]) + ep^4*((-2*Pi^2*GPL[9]*GPL[18])/3 + 
         (2*I)*Pi*GPL[18]*GPL[42] + I*Pi*GPL[9]*GPL[48] - 
         (3*I)*Pi*GPL[18]*GPL[61] - GPL[48]*GPL[61] + (2*Pi^2*GPL[64])/3 - 
         I*Pi*GPL[9]*GPL[64] + GPL[61]*GPL[64] + (2*Pi^2*GPL[103])/3 - 
         I*Pi*GPL[9]*GPL[103] + GPL[61]*GPL[103] - (2*I)*Pi*GPL[9]*GPL[105] + 
         2*GPL[61]*GPL[105] + (2*I)*Pi*GPL[9]*GPL[107] - 2*GPL[61]*GPL[107] + 
         (2*I)*Pi*GPL[9]*GPL[115] - 2*GPL[61]*GPL[115] - 2*GPL[18]*GPL[202] - 
         I*Pi*GPL[203] + GPL[9]*GPL[203] - I*Pi*GPL[218] + GPL[9]*GPL[218] - 
         I*Pi*GPL[253] + GPL[9]*GPL[253] + 3*GPL[18]*GPL[258] + 
         (3*I)*Pi*GPL[259] - 3*GPL[9]*GPL[259] + (3*I)*Pi*GPL[264] - 
         3*GPL[9]*GPL[264] + (2*I)*Pi*GPL[265] - 2*GPL[9]*GPL[265] + 
         (3*I)*Pi*GPL[385] - 3*GPL[9]*GPL[385] + (2*I)*Pi*GPL[386] - 
         2*GPL[9]*GPL[386] + (2*I)*Pi*GPL[390] - 2*GPL[9]*GPL[390] - 
         (2*I)*Pi*GPL[395] + 2*GPL[9]*GPL[395] - (2*I)*Pi*GPL[416] + 
         2*GPL[9]*GPL[416] - (2*I)*Pi*GPL[420] + 2*GPL[9]*GPL[420] + 
         6*GPL[632] + GPL[647] + GPL[648] - 4*GPL[649] + 3*GPL[681] + 
         GPL[682] - 2*GPL[683] - 12*GPL[685] + GPL[755] + GPL[756] - 
         12*GPL[757] + GPL[760] - 3*GPL[764] - 3*GPL[765] + 6*GPL[766] - 
         6*GPL[773] - 3*GPL[774] + 2*GPL[775] - 2*GPL[776] + 24*GPL[777] + 
         GPL[1036] - 6*GPL[1040] - 4*GPL[1042] - 3*GPL[1043] + 2*GPL[1044] - 
         2*GPL[1045] + 12*GPL[1046] - 2*GPL[1052] - 2*GPL[1053] + 
         4*GPL[1054] + 2*GPL[1061] + 2*GPL[1062] - 4*GPL[1063] + 
         4*GPL[1098] + 2*GPL[1102] + 2*GPL[1103] - 8*GPL[1104] + 
         2*GPL[1110] + 2*GPL[1111] - 4*GPL[1112]), 
     g[13] -> 3/2 + ep*(I*Pi - 2*GPL[1] - GPL[8] - GPL[9] + GPL[18]) + 
       ep^2*((-2*Pi^2)/3 - (2*I)*Pi*GPL[1] + 2*GPL[1]*GPL[8] + 
         2*GPL[1]*GPL[9] - 2*GPL[1]*GPL[19] + 2*GPL[26] - 2*GPL[35] - 
         2*GPL[105] + 2*GPL[111]) + ep^3*((4*Pi^2*GPL[1])/3 + 
         (2*I)*Pi*GPL[1]*GPL[8] + (2*I)*Pi*GPL[1]*GPL[9] - 
         2*GPL[1]*GPL[8]*GPL[9] - (2*I)*Pi*GPL[1]*GPL[12] + 
         2*GPL[1]*GPL[9]*GPL[12] - (2*I)*Pi*GPL[1]*GPL[13] + 
         (4*I)*Pi*GPL[26] - 2*GPL[8]*GPL[26] - 2*GPL[9]*GPL[26] - 
         2*GPL[12]*GPL[26] - 2*GPL[13]*GPL[26] + 4*GPL[19]*GPL[26] - 
         (4*I)*Pi*GPL[35] + 2*GPL[8]*GPL[35] + 2*GPL[9]*GPL[35] - 
         2*GPL[19]*GPL[35] - (2*I)*Pi*GPL[60] - 2*GPL[1]*GPL[60] + 
         2*GPL[9]*GPL[60] - (2*I)*Pi*GPL[61] - 2*GPL[1]*GPL[61] + 
         2*GPL[1]*GPL[65] + (2*I)*Pi*GPL[70] + 2*GPL[1]*GPL[70] - 
         2*GPL[9]*GPL[70] + (2*I)*Pi*GPL[71] + 2*GPL[1]*GPL[71] - 
         2*GPL[1]*GPL[75] + 2*GPL[153] - 2*GPL[185] + 2*GPL[253] + 
         2*GPL[257] + 2*GPL[258] - 2*GPL[259] - 2*GPL[268] - 2*GPL[277] - 
         2*GPL[279] - 2*GPL[280] + 2*GPL[281] + 2*GPL[289] - 2*GPL[383] + 
         4*GPL[391] + 2*GPL[399] - 4*GPL[407] - 
         (I/3)*(Pi^3 - (6*I)*Zeta[3])) + 
       ep^4*(Pi^4/10 - (4*Pi^2*GPL[1]*GPL[8])/3 - (4*Pi^2*GPL[1]*GPL[9])/3 - 
         (2*I)*Pi*GPL[1]*GPL[8]*GPL[9] + (4*Pi^2*GPL[1]*GPL[12])/3 + 
         (2*I)*Pi*GPL[1]*GPL[9]*GPL[12] + (4*Pi^2*GPL[1]*GPL[13])/3 + 
         (2*I)*Pi*GPL[1]*GPL[8]*GPL[13] - (2*I)*Pi*GPL[1]*GPL[12]*GPL[13] - 
         (8*Pi^2*GPL[26])/3 - (4*I)*Pi*GPL[8]*GPL[26] - 
         (4*I)*Pi*GPL[9]*GPL[26] + 2*GPL[8]*GPL[9]*GPL[26] + 
         (4*I)*Pi*GPL[12]*GPL[26] - 2*GPL[9]*GPL[12]*GPL[26] + 
         (4*I)*Pi*GPL[13]*GPL[26] + 2*GPL[8]*GPL[13]*GPL[26] - 
         2*GPL[12]*GPL[13]*GPL[26] + (8*Pi^2*GPL[35])/3 + 
         (4*I)*Pi*GPL[8]*GPL[35] + (4*I)*Pi*GPL[9]*GPL[35] - 
         2*GPL[8]*GPL[9]*GPL[35] - (4*I)*Pi*GPL[12]*GPL[35] + 
         2*GPL[9]*GPL[12]*GPL[35] - (4*I)*Pi*GPL[13]*GPL[35] + 
         (2*I)*Pi*GPL[8]*GPL[42] - (2*I)*Pi*GPL[12]*GPL[42] + 
         (4*Pi^2*GPL[60])/3 - (2*I)*Pi*GPL[1]*GPL[60] + 
         2*GPL[1]*GPL[9]*GPL[60] + 2*GPL[26]*GPL[60] - 2*GPL[35]*GPL[60] + 
         (4*Pi^2*GPL[61])/3 - (2*I)*Pi*GPL[1]*GPL[61] + 
         2*GPL[1]*GPL[8]*GPL[61] - 2*GPL[1]*GPL[12]*GPL[61] + 
         2*GPL[26]*GPL[61] - 2*GPL[35]*GPL[61] + (2*I)*Pi*GPL[1]*GPL[62] - 
         2*GPL[1]*GPL[9]*GPL[62] + 2*GPL[26]*GPL[62] + (2*I)*Pi*GPL[1]*
          GPL[63] + 2*GPL[26]*GPL[63] - 4*GPL[26]*GPL[65] + 
         2*GPL[35]*GPL[65] + (2*I)*Pi*GPL[9]*GPL[66] - 2*GPL[61]*GPL[66] - 
         (4*Pi^2*GPL[70])/3 + (2*I)*Pi*GPL[1]*GPL[70] - 
         2*GPL[1]*GPL[9]*GPL[70] - 2*GPL[26]*GPL[70] + 2*GPL[35]*GPL[70] - 
         (4*Pi^2*GPL[71])/3 + (2*I)*Pi*GPL[1]*GPL[71] - 
         (2*I)*Pi*GPL[8]*GPL[71] - 2*GPL[1]*GPL[8]*GPL[71] + 
         (2*I)*Pi*GPL[12]*GPL[71] + 2*GPL[1]*GPL[12]*GPL[71] - 
         2*GPL[26]*GPL[71] + 2*GPL[35]*GPL[71] - (2*I)*Pi*GPL[1]*GPL[72] + 
         2*GPL[1]*GPL[9]*GPL[72] - 2*GPL[26]*GPL[72] - (2*I)*Pi*GPL[1]*
          GPL[73] - 2*GPL[26]*GPL[73] + 4*GPL[26]*GPL[75] - 
         2*GPL[35]*GPL[75] - (2*I)*Pi*GPL[9]*GPL[76] + 2*GPL[61]*GPL[76] - 
         (8*I)*Pi*GPL[147] + 8*GPL[12]*GPL[147] + 8*GPL[13]*GPL[147] - 
         8*GPL[19]*GPL[147] + (8*I)*Pi*GPL[153] - 2*GPL[8]*GPL[153] - 
         2*GPL[9]*GPL[153] - 2*GPL[12]*GPL[153] - 2*GPL[13]*GPL[153] + 
         4*GPL[19]*GPL[153] + (8*I)*Pi*GPL[178] - 4*GPL[12]*GPL[178] - 
         4*GPL[13]*GPL[178] + 4*GPL[19]*GPL[178] - (8*I)*Pi*GPL[185] + 
         2*GPL[8]*GPL[185] + 2*GPL[9]*GPL[185] - 2*GPL[19]*GPL[185] - 
         2*GPL[8]*GPL[202] + 2*GPL[12]*GPL[202] - (2*I)*Pi*GPL[252] + 
         (6*I)*Pi*GPL[257] + 2*GPL[1]*GPL[257] - 6*GPL[9]*GPL[257] + 
         (6*I)*Pi*GPL[258] + 2*GPL[1]*GPL[258] - 2*GPL[1]*GPL[260] - 
         (2*I)*Pi*GPL[261] - 2*GPL[1]*GPL[261] + 2*GPL[9]*GPL[261] - 
         (2*I)*Pi*GPL[262] - 2*GPL[1]*GPL[262] + 2*GPL[1]*GPL[263] - 
         (2*I)*Pi*GPL[270] + 2*GPL[9]*GPL[270] + (2*I)*Pi*GPL[276] - 
         (6*I)*Pi*GPL[279] - 2*GPL[1]*GPL[279] + 6*GPL[9]*GPL[279] - 
         (6*I)*Pi*GPL[280] - 2*GPL[1]*GPL[280] + 2*GPL[8]*GPL[280] - 
         2*GPL[12]*GPL[280] + 2*GPL[1]*GPL[282] + (2*I)*Pi*GPL[283] + 
         2*GPL[1]*GPL[283] - 2*GPL[9]*GPL[283] + (2*I)*Pi*GPL[284] + 
         2*GPL[1]*GPL[284] - 2*GPL[1]*GPL[285] + (2*I)*Pi*GPL[291] - 
         2*GPL[9]*GPL[291] - 8*GPL[536] + 4*GPL[548] + 2*GPL[550] + 
         8*GPL[603] - 4*GPL[616] - 2*GPL[618] + 2*GPL[751] + 2*GPL[754] - 
         4*GPL[757] - 6*GPL[760] - 6*GPL[762] - 6*GPL[763] + 6*GPL[764] + 
         4*GPL[766] + 2*GPL[767] + 2*GPL[768] + 2*GPL[769] + 2*GPL[770] - 
         2*GPL[771] - 2*GPL[772] - 2*GPL[779] + 4*GPL[782] + 2*GPL[784] + 
         2*GPL[785] - 4*GPL[786] - 2*GPL[792] - 2*GPL[794] + 4*GPL[797] + 
         6*GPL[799] + 6*GPL[800] + 6*GPL[801] - 6*GPL[802] - 4*GPL[804] - 
         2*GPL[805] - 2*GPL[806] - 2*GPL[807] - 2*GPL[808] + 2*GPL[809] + 
         2*GPL[810] + 2*GPL[815] - 4*GPL[818] - 2*GPL[820] - 2*GPL[821] + 
         4*GPL[822] - 2*GPL[1036] + 4*GPL[1040] + 4*GPL[1052] - 8*GPL[1056] + 
         2*GPL[1068] - 4*GPL[1072] - 4*GPL[1083] + 8*GPL[1087] - 
         (2*I)*Pi*Zeta[3] + (2*GPL[1]*(I*Pi^3 + 6*Zeta[3]))/3), 
     g[14] -> (-3*ep*GPL[18])/2 + ep^2*((-I)*Pi*GPL[18] + 2*GPL[1]*GPL[18] + 
         GPL[9]*GPL[18] - (3*GPL[48])/2 + GPL[64] + GPL[103] + GPL[105]) + 
       ep^3*((2*Pi^2*GPL[18])/3 + (2*I)*Pi*GPL[1]*GPL[18] - 
         2*GPL[1]*GPL[9]*GPL[18] - 2*GPL[18]*GPL[26] + 2*GPL[18]*GPL[35] - 
         I*Pi*GPL[48] + 2*GPL[1]*GPL[48] + GPL[9]*GPL[48] - 
         2*GPL[1]*GPL[64] - 2*GPL[1]*GPL[103] + (2*I)*Pi*GPL[105] - 
         4*GPL[1]*GPL[105] - 2*GPL[9]*GPL[105] + 2*GPL[1]*GPL[106] + 
         2*GPL[1]*GPL[111] - (3*GPL[194])/2 + GPL[203] + GPL[218] + 
         GPL[219] + GPL[253] - 2*GPL[265] + 2*GPL[383] - 2*GPL[386] - 
         2*GPL[390] + 6*GPL[391] - 2*GPL[393] - 4*GPL[407]) + 
       ep^4*((-4*Pi^2*GPL[1]*GPL[18])/3 - (2*I)*Pi*GPL[1]*GPL[9]*GPL[18] + 
         (2*I)*Pi*GPL[1]*GPL[13]*GPL[18] - (4*I)*Pi*GPL[18]*GPL[26] + 
         2*GPL[9]*GPL[18]*GPL[26] + 2*GPL[13]*GPL[18]*GPL[26] + 
         (4*I)*Pi*GPL[18]*GPL[35] - 2*GPL[9]*GPL[18]*GPL[35] + 
         (2*Pi^2*GPL[48])/3 + (2*I)*Pi*GPL[1]*GPL[48] - 
         2*GPL[1]*GPL[9]*GPL[48] - 2*GPL[26]*GPL[48] + 2*GPL[35]*GPL[48] + 
         (2*I)*Pi*GPL[18]*GPL[61] + 2*GPL[1]*GPL[18]*GPL[61] - 
         (2*I)*Pi*GPL[1]*GPL[64] + 2*GPL[1]*GPL[9]*GPL[64] + 
         2*GPL[26]*GPL[64] - 2*GPL[35]*GPL[64] - (2*I)*Pi*GPL[18]*GPL[71] - 
         2*GPL[1]*GPL[18]*GPL[71] + (2*I)*Pi*GPL[1]*GPL[74] - 
         2*GPL[1]*GPL[9]*GPL[74] + 2*GPL[26]*GPL[74] - (2*I)*Pi*GPL[1]*
          GPL[103] + 2*GPL[1]*GPL[9]*GPL[103] + 2*GPL[26]*GPL[103] - 
         2*GPL[35]*GPL[103] + (2*I)*Pi*GPL[1]*GPL[104] - 
         2*GPL[1]*GPL[9]*GPL[104] + 2*GPL[26]*GPL[104] - 
         (4*Pi^2*GPL[105])/3 - (4*I)*Pi*GPL[1]*GPL[105] + 
         4*GPL[1]*GPL[9]*GPL[105] + 4*GPL[26]*GPL[105] - 4*GPL[35]*GPL[105] - 
         4*GPL[26]*GPL[106] + 2*GPL[35]*GPL[106] - 4*GPL[26]*GPL[111] + 
         2*GPL[35]*GPL[111] - 2*GPL[18]*GPL[153] + 2*GPL[18]*GPL[185] - 
         I*Pi*GPL[194] + 2*GPL[1]*GPL[194] + GPL[9]*GPL[194] - 
         2*GPL[1]*GPL[203] - 2*GPL[1]*GPL[218] + (2*I)*Pi*GPL[219] - 
         4*GPL[1]*GPL[219] - 2*GPL[9]*GPL[219] + 2*GPL[1]*GPL[220] + 
         2*GPL[1]*GPL[221] - 2*GPL[1]*GPL[253] - 2*GPL[18]*GPL[258] + 
         (2*I)*Pi*GPL[259] + 2*GPL[1]*GPL[259] - 2*GPL[9]*GPL[259] + 
         (2*I)*Pi*GPL[264] + 2*GPL[1]*GPL[264] - 2*GPL[9]*GPL[264] + 
         4*GPL[1]*GPL[265] - 2*GPL[1]*GPL[266] - 2*GPL[1]*GPL[268] + 
         2*GPL[18]*GPL[280] - (2*I)*Pi*GPL[281] - 2*GPL[1]*GPL[281] + 
         2*GPL[9]*GPL[281] - (2*I)*Pi*GPL[286] - 2*GPL[1]*GPL[286] + 
         2*GPL[9]*GPL[286] + 2*GPL[1]*GPL[287] + 2*GPL[1]*GPL[289] + 
         (2*I)*Pi*GPL[383] - 4*GPL[1]*GPL[383] - 2*GPL[9]*GPL[383] + 
         (2*I)*Pi*GPL[385] + 2*GPL[1]*GPL[385] - 2*GPL[9]*GPL[385] + 
         4*GPL[1]*GPL[386] - 2*GPL[1]*GPL[387] - (2*I)*Pi*GPL[388] - 
         2*GPL[1]*GPL[388] + 2*GPL[9]*GPL[388] + 2*GPL[1]*GPL[389] + 
         4*GPL[1]*GPL[390] - (4*I)*Pi*GPL[391] + 8*GPL[1]*GPL[391] + 
         4*GPL[9]*GPL[391] - 4*GPL[1]*GPL[392] - 4*GPL[1]*GPL[393] + 
         2*GPL[1]*GPL[399] - 4*GPL[1]*GPL[407] - (3*GPL[623])/2 + GPL[629] + 
         GPL[631] + GPL[632] + GPL[643] - 2*GPL[649] + 2*GPL[681] - 
         2*GPL[683] - 2*GPL[684] + 6*GPL[685] - 2*GPL[686] - 4*GPL[688] + 
         GPL[751] - 6*GPL[757] - 2*GPL[764] - 2*GPL[765] + 4*GPL[766] - 
         4*GPL[773] - 2*GPL[774] + 2*GPL[775] + 4*GPL[777] + 2*GPL[778] + 
         4*GPL[782] + 4*GPL[797] + 2*GPL[802] + 2*GPL[803] - 4*GPL[804] + 
         2*GPL[811] + 2*GPL[812] - 2*GPL[813] - 2*GPL[814] - 4*GPL[818] + 
         2*GPL[1036] - 2*GPL[1038] - 2*GPL[1039] + 8*GPL[1040] - 
         4*GPL[1042] - 2*GPL[1043] + 2*GPL[1044] + 4*GPL[1046] + 
         2*GPL[1047] + 2*GPL[1048] + 2*GPL[1049] - 2*GPL[1050] - 
         2*GPL[1051] + 4*GPL[1052] + 4*GPL[1054] + 4*GPL[1055] - 
         44*GPL[1056] + 4*GPL[1057] - 2*GPL[1058] + 12*GPL[1059] - 
         8*GPL[1072] - 4*GPL[1083] + 24*GPL[1087] + 
         (GPL[18]*(I*Pi^3 + 6*Zeta[3]))/3), 
     g[15] -> -1 + 2*ep*GPL[3] + ep^2*(Pi^2/3 - 4*GPL[37]) + 
       ep^3*((-2*Pi^2*GPL[3])/3 + 8*GPL[187] + 10*Zeta[3]) + 
       ep^4*((11*Pi^4)/90 + (4*Pi^2*GPL[37])/3 - 16*GPL[619] - 
         20*GPL[3]*Zeta[3]), g[16] -> ep*GPL[7] + 
       ep^2*(GPL[40] - 4*GPL[59]) + ep^3*((Pi^2*GPL[7])/3 + GPL[190] - 
         4*GPL[200] - 6*GPL[250] + 16*GPL[256]) + 
       ep^4*((Pi^2*GPL[40])/3 - (4*Pi^2*GPL[59])/3 + GPL[622] - 4*GPL[626] - 
         6*GPL[642] + 16*GPL[644] - 6*GPL[750] + 24*GPL[752] + 24*GPL[759] - 
         64*GPL[761] - 2*GPL[7]*Zeta[3]), 
     g[17] -> -1 + 2*ep*GPL[7] + ep^2*(-1/3*Pi^2 + 4*GPL[40] - 8*GPL[59]) + 
       ep^3*((2*Pi^2*GPL[7])/3 + 4*GPL[190] - 16*GPL[200] - 12*GPL[250] + 
         32*GPL[256] + 2*Zeta[3]) + ep^4*(-1/10*Pi^4 + (4*Pi^2*GPL[40])/3 - 
         (8*Pi^2*GPL[59])/3 + 4*GPL[622] - 16*GPL[626] - 24*GPL[642] + 
         64*GPL[644] - 12*GPL[750] + 48*GPL[752] + 48*GPL[759] - 
         128*GPL[761] - 4*GPL[7]*Zeta[3]), 
     g[18] -> ep*GPL[1] + ep^2*(-4*GPL[26] + GPL[35]) + 
       ep^3*((Pi^2*GPL[1])/3 + 16*GPL[147] - 6*GPL[153] - 4*GPL[178] + 
         GPL[185]) + ep^4*((-4*Pi^2*GPL[26])/3 + (Pi^2*GPL[35])/3 - 
         64*GPL[536] + 24*GPL[538] + 24*GPL[548] - 6*GPL[550] + 16*GPL[603] - 
         6*GPL[605] - 4*GPL[616] + GPL[618] - 2*GPL[1]*Zeta[3]), 
     g[19] -> -1 + 2*ep*GPL[1] + ep^2*(-1/3*Pi^2 - 8*GPL[26] + 4*GPL[35]) + 
       ep^3*((2*Pi^2*GPL[1])/3 + 32*GPL[147] - 12*GPL[153] - 16*GPL[178] + 
         4*GPL[185] + 2*Zeta[3]) + ep^4*(-1/10*Pi^4 - (8*Pi^2*GPL[26])/3 + 
         (4*Pi^2*GPL[35])/3 - 128*GPL[536] + 48*GPL[538] + 48*GPL[548] - 
         12*GPL[550] + 64*GPL[603] - 24*GPL[605] - 16*GPL[616] + 4*GPL[618] - 
         4*GPL[1]*Zeta[3]), g[20] -> -1/4 - (ep^2*Pi^2)/6 - 
       (8*ep^4*Pi^4)/45 - 2*ep^3*Zeta[3], 
     g[21] -> ep^3*((Pi^2*GPL[8])/6 - (Pi^2*GPL[9])/6 + I*Pi*GPL[41] - 
         GPL[9]*GPL[41] - I*Pi*GPL[42] - GPL[194] - GPL[201] + GPL[202] + 
         GPL[203] + GPL[253]) + ep^4*((Pi^2*GPL[8]*GPL[9])/6 - 
         (Pi^2*GPL[9]*GPL[20])/3 - (3*Pi^2*GPL[41])/2 + (7*Pi^2*GPL[42])/6 + 
         I*Pi*GPL[8]*GPL[42] - (2*I)*Pi*GPL[20]*GPL[42] - 
         I*Pi*GPL[9]*GPL[50] - (Pi^2*GPL[60])/6 + (Pi^2*GPL[61])/6 + 
         GPL[50]*GPL[61] + (Pi^2*GPL[113])/3 - (3*I)*Pi*GPL[192] - 
         (5*I)*Pi*GPL[201] + 5*GPL[9]*GPL[201] + (5*I)*Pi*GPL[202] - 
         GPL[8]*GPL[202] + 2*GPL[20]*GPL[202] + I*Pi*GPL[223] - 
         GPL[9]*GPL[223] - I*Pi*GPL[251] + GPL[9]*GPL[251] + I*Pi*GPL[252] + 
         (2*I)*Pi*GPL[412] - 2*GPL[9]*GPL[412] - GPL[623] + 3*GPL[628] + 
         4*GPL[632] + 4*GPL[643] + 5*GPL[645] - 5*GPL[646] - 5*GPL[647] - 
         4*GPL[649] - GPL[690] - GPL[691] + 2*GPL[692] + 2*GPL[751] + 
         GPL[753] - GPL[754] - GPL[755] - 4*GPL[757] - GPL[760] - 
         2*GPL[1094] - 2*GPL[1095] + 2*GPL[1096] + 2*GPL[1100] + 
         5*GPL[8]*Zeta[3] - 5*GPL[9]*Zeta[3]), 
     g[22] -> ep^2*((-1/2*I)*Pi*GPL[8] + (I/2)*Pi*GPL[9] + 
         (GPL[8]*GPL[9])/2 + GPL[48]/2 + GPL[60]/2 - GPL[61]/2 - GPL[64]) + 
       ep^3*((Pi^2*GPL[8])/2 - (Pi^2*GPL[9])/2 - (I/2)*Pi*GPL[8]*GPL[9] + 
         I*Pi*GPL[9]*GPL[20] - I*Pi*GPL[41] + GPL[9]*GPL[41] + 
         (2*I)*Pi*GPL[42] + ((5*I)/2)*Pi*GPL[60] - (5*GPL[9]*GPL[60])/2 - 
         ((5*I)/2)*Pi*GPL[61] + (GPL[8]*GPL[61])/2 - GPL[20]*GPL[61] - 
         I*Pi*GPL[113] + GPL[9]*GPL[113] + (3*GPL[194])/2 + GPL[201] - 
         2*GPL[202] - GPL[203] - 2*GPL[219] - 4*GPL[253] - (5*GPL[257])/2 + 
         (5*GPL[258])/2 + 3*GPL[259] + 4*GPL[265] + GPL[413] + GPL[415] - 
         2*GPL[416]) + ep^4*((I/6)*Pi^3*GPL[8] - (I/6)*Pi^3*GPL[9] + 
         (2*Pi^2*GPL[8]*GPL[9])/3 - Pi^2*GPL[9]*GPL[20] + 
         (3*Pi^2*GPL[41])/2 - (5*Pi^2*GPL[42])/2 - (4*I)*Pi*GPL[8]*GPL[42] + 
         (4*I)*Pi*GPL[20]*GPL[42] + (Pi^2*GPL[48])/6 + I*Pi*GPL[9]*GPL[50] - 
         (17*Pi^2*GPL[60])/6 + (I/2)*Pi*GPL[9]*GPL[60] + 
         (17*Pi^2*GPL[61])/6 + ((9*I)/2)*Pi*GPL[8]*GPL[61] - 
         (5*I)*Pi*GPL[20]*GPL[61] - GPL[50]*GPL[61] - (GPL[60]*GPL[61])/2 - 
         (Pi^2*GPL[64])/3 - (3*I)*Pi*GPL[9]*GPL[66] + 3*GPL[61]*GPL[66] + 
         Pi^2*GPL[113] - I*Pi*GPL[9]*GPL[113] + GPL[61]*GPL[113] + 
         (2*I)*Pi*GPL[9]*GPL[116] - 2*GPL[61]*GPL[116] + (5*I)*Pi*GPL[192] + 
         (5*I)*Pi*GPL[201] - 5*GPL[9]*GPL[201] - (10*I)*Pi*GPL[202] + 
         4*GPL[8]*GPL[202] - 4*GPL[20]*GPL[202] - I*Pi*GPL[223] + 
         GPL[9]*GPL[223] + (2*I)*Pi*GPL[251] - 2*GPL[9]*GPL[251] - 
         (5*I)*Pi*GPL[252] - ((21*I)/2)*Pi*GPL[257] + (21*GPL[9]*GPL[257])/
          2 + ((21*I)/2)*Pi*GPL[258] - (9*GPL[8]*GPL[258])/2 + 
         5*GPL[20]*GPL[258] + (3*I)*Pi*GPL[270] - 3*GPL[9]*GPL[270] - 
         (2*I)*Pi*GPL[412] + 2*GPL[9]*GPL[412] + (5*I)*Pi*GPL[415] - 
         5*GPL[9]*GPL[415] - (2*I)*Pi*GPL[421] + 2*GPL[9]*GPL[421] + 
         (3*GPL[623])/2 - 5*GPL[628] - 6*GPL[632] - 4*GPL[643] - 5*GPL[645] + 
         10*GPL[646] + 5*GPL[647] + 4*GPL[649] - 3*GPL[681] + 8*GPL[685] + 
         GPL[690] + GPL[691] - 2*GPL[692] - 6*GPL[751] - 2*GPL[753] + 
         5*GPL[754] + 2*GPL[755] + 16*GPL[757] + 12*GPL[760] + 
         (21*GPL[762])/2 - (21*GPL[763])/2 - 11*GPL[764] - 12*GPL[766] + 
         6*GPL[773] - 16*GPL[777] - 3*GPL[784] - 3*GPL[785] + 6*GPL[786] + 
         3*GPL[1094] + 2*GPL[1095] - 2*GPL[1096] - 4*GPL[1098] - 
         8*GPL[1100] - 5*GPL[1101] + 6*GPL[1102] + 8*GPL[1104] + 
         2*GPL[1113] + 2*GPL[1114] - 4*GPL[1115]), 
     g[23] -> 1/4 + ep^2*(Pi^2/3 + (I/2)*Pi*GPL[8] + (I/2)*Pi*GPL[9] - 
         (GPL[8]*GPL[9])/2 + GPL[48]/2 - GPL[60]/2 - GPL[61]/2) + 
       ep^4*((29*Pi^4)/60 + (7*Pi^2*GPL[8]*GPL[9])/12 - (3*Pi^2*GPL[41])/4 - 
         (3*Pi^2*GPL[42])/4 + ((3*I)/2)*Pi*GPL[8]*GPL[42] + 
         (Pi^2*GPL[48])/6 - (I/2)*Pi*GPL[9]*GPL[50] + (37*Pi^2*GPL[60])/12 + 
         (I/2)*Pi*GPL[9]*GPL[60] + (37*Pi^2*GPL[61])/12 + 
         (I/2)*Pi*GPL[8]*GPL[61] + (GPL[50]*GPL[61])/2 - 
         (GPL[60]*GPL[61])/2 + (2*I)*Pi*GPL[9]*GPL[66] - 2*GPL[61]*GPL[66] + 
         (I/2)*Pi*GPL[192] - ((5*I)/2)*Pi*GPL[201] + (5*GPL[9]*GPL[201])/2 - 
         ((5*I)/2)*Pi*GPL[202] - (3*GPL[8]*GPL[202])/2 + (I/2)*Pi*GPL[223] - 
         (GPL[9]*GPL[223])/2 - ((3*I)/2)*Pi*GPL[251] + (3*GPL[9]*GPL[251])/
          2 - ((7*I)/2)*Pi*GPL[252] + ((21*I)/2)*Pi*GPL[257] - 
         (21*GPL[9]*GPL[257])/2 + ((21*I)/2)*Pi*GPL[258] - 
         (GPL[8]*GPL[258])/2 - (2*I)*Pi*GPL[270] + 2*GPL[9]*GPL[270] - 
         GPL[628]/2 + 2*GPL[643] + (5*GPL[645])/2 + (5*GPL[646])/2 - 
         (5*GPL[647])/2 - 2*GPL[649] - 3*GPL[681] + 8*GPL[685] - GPL[690]/2 - 
         GPL[691]/2 + GPL[692] + 3*GPL[751] + (3*GPL[753])/2 + 
         (7*GPL[754])/2 - (3*GPL[755])/2 - 6*GPL[757] - (19*GPL[760])/2 - 
         (21*GPL[762])/2 - (21*GPL[763])/2 + 10*GPL[764] + 8*GPL[766] + 
         2*GPL[784] + 2*GPL[785] - 4*GPL[786] - (I/6)*GPL[8]*
          (Pi^3 - (45*I)*Zeta[3]) - (I/6)*GPL[9]*(Pi^3 - (45*I)*Zeta[3])) + 
       ep^3*((-3*Pi^2*GPL[8])/4 - (3*Pi^2*GPL[9])/4 - (I/2)*Pi*GPL[8]*
          GPL[9] + (I/2)*Pi*GPL[41] - (GPL[9]*GPL[41])/2 + (I/2)*Pi*GPL[42] - 
         ((5*I)/2)*Pi*GPL[60] + (5*GPL[9]*GPL[60])/2 - ((5*I)/2)*Pi*GPL[61] + 
         (GPL[8]*GPL[61])/2 - GPL[201]/2 - GPL[202]/2 + GPL[203]/2 - 
         2*GPL[219] + (3*GPL[253])/2 + (5*GPL[257])/2 + (5*GPL[258])/2 - 
         2*GPL[259] + 7*Zeta[3]), g[24] -> ep*GPL[1] + 
       ep^2*(I*Pi*GPL[1] - GPL[1]*GPL[8] - GPL[1]*GPL[9] + GPL[1]*GPL[19] - 
         3*GPL[26] + GPL[48] - GPL[111]) + ep^3*((-7*Pi^2*GPL[1])/6 - 
         I*Pi*GPL[1]*GPL[8] - I*Pi*GPL[1]*GPL[9] + GPL[1]*GPL[8]*GPL[9] + 
         I*Pi*GPL[1]*GPL[12] - GPL[1]*GPL[9]*GPL[12] + I*Pi*GPL[1]*GPL[13] - 
         (4*I)*Pi*GPL[26] + 3*GPL[8]*GPL[26] + 3*GPL[9]*GPL[26] + 
         GPL[12]*GPL[26] + GPL[13]*GPL[26] - 4*GPL[19]*GPL[26] + 
         I*Pi*GPL[35] + I*Pi*GPL[41] - GPL[9]*GPL[41] + I*Pi*GPL[42] + 
         GPL[1]*GPL[60] + GPL[1]*GPL[61] - GPL[1]*GPL[65] - I*Pi*GPL[70] - 
         GPL[1]*GPL[70] + GPL[9]*GPL[70] - I*Pi*GPL[71] - GPL[1]*GPL[71] + 
         GPL[1]*GPL[75] + 8*GPL[147] - 6*GPL[153] + GPL[178] - GPL[201] - 
         GPL[202] + GPL[203] - 4*GPL[219] - GPL[253] + GPL[268] + GPL[277] + 
         GPL[279] + GPL[280] - GPL[281] - GPL[289] + 4*GPL[407]) + 
       ep^4*((7*Pi^2*GPL[1]*GPL[8])/6 + (7*Pi^2*GPL[1]*GPL[9])/6 + 
         I*Pi*GPL[1]*GPL[8]*GPL[9] - (3*Pi^2*GPL[1]*GPL[12])/2 - 
         I*Pi*GPL[1]*GPL[9]*GPL[12] - (3*Pi^2*GPL[1]*GPL[13])/2 - 
         I*Pi*GPL[1]*GPL[8]*GPL[13] + I*Pi*GPL[1]*GPL[12]*GPL[13] + 
         (Pi^2*GPL[1]*GPL[19])/3 + 4*Pi^2*GPL[26] + (4*I)*Pi*GPL[8]*GPL[26] + 
         (4*I)*Pi*GPL[9]*GPL[26] - 3*GPL[8]*GPL[9]*GPL[26] - 
         (4*I)*Pi*GPL[12]*GPL[26] + 3*GPL[9]*GPL[12]*GPL[26] - 
         (4*I)*Pi*GPL[13]*GPL[26] - GPL[8]*GPL[13]*GPL[26] + 
         GPL[12]*GPL[13]*GPL[26] - (3*Pi^2*GPL[35])/2 - I*Pi*GPL[8]*GPL[35] - 
         I*Pi*GPL[9]*GPL[35] + I*Pi*GPL[12]*GPL[35] + I*Pi*GPL[13]*GPL[35] - 
         (3*Pi^2*GPL[41])/2 - (3*Pi^2*GPL[42])/2 - I*Pi*GPL[8]*GPL[42] + 
         I*Pi*GPL[12]*GPL[42] + (Pi^2*GPL[48])/3 - I*Pi*GPL[9]*GPL[50] + 
         I*Pi*GPL[1]*GPL[60] - GPL[1]*GPL[9]*GPL[60] - 3*GPL[26]*GPL[60] + 
         I*Pi*GPL[1]*GPL[61] - GPL[1]*GPL[8]*GPL[61] + 
         GPL[1]*GPL[12]*GPL[61] - 3*GPL[26]*GPL[61] + GPL[50]*GPL[61] - 
         I*Pi*GPL[1]*GPL[62] + GPL[1]*GPL[9]*GPL[62] - GPL[26]*GPL[62] - 
         I*Pi*GPL[1]*GPL[63] - GPL[26]*GPL[63] + 4*GPL[26]*GPL[65] + 
         (3*Pi^2*GPL[70])/2 - I*Pi*GPL[1]*GPL[70] + GPL[1]*GPL[9]*GPL[70] + 
         3*GPL[26]*GPL[70] + (3*Pi^2*GPL[71])/2 - I*Pi*GPL[1]*GPL[71] + 
         I*Pi*GPL[8]*GPL[71] + GPL[1]*GPL[8]*GPL[71] - I*Pi*GPL[12]*GPL[71] - 
         GPL[1]*GPL[12]*GPL[71] + 3*GPL[26]*GPL[71] + I*Pi*GPL[1]*GPL[72] - 
         GPL[1]*GPL[9]*GPL[72] + GPL[26]*GPL[72] + I*Pi*GPL[1]*GPL[73] + 
         GPL[26]*GPL[73] - 4*GPL[26]*GPL[75] + I*Pi*GPL[9]*GPL[76] - 
         GPL[61]*GPL[76] - (Pi^2*GPL[111])/3 + (16*I)*Pi*GPL[147] - 
         8*GPL[8]*GPL[147] - 8*GPL[9]*GPL[147] - 8*GPL[12]*GPL[147] - 
         8*GPL[13]*GPL[147] + 16*GPL[19]*GPL[147] - (10*I)*Pi*GPL[153] + 
         6*GPL[8]*GPL[153] + 6*GPL[9]*GPL[153] - 6*GPL[19]*GPL[153] - 
         (4*I)*Pi*GPL[178] - GPL[8]*GPL[178] - GPL[9]*GPL[178] + 
         GPL[12]*GPL[178] + GPL[13]*GPL[178] + I*Pi*GPL[185] + 
         I*Pi*GPL[192] - (5*I)*Pi*GPL[201] + 5*GPL[9]*GPL[201] - 
         (5*I)*Pi*GPL[202] + GPL[8]*GPL[202] - GPL[12]*GPL[202] + 
         I*Pi*GPL[223] - GPL[9]*GPL[223] - I*Pi*GPL[251] + GPL[9]*GPL[251] - 
         I*Pi*GPL[252] - GPL[1]*GPL[257] - GPL[1]*GPL[258] + 
         GPL[1]*GPL[260] + I*Pi*GPL[261] + GPL[1]*GPL[261] - 
         GPL[9]*GPL[261] + I*Pi*GPL[262] + GPL[1]*GPL[262] - 
         GPL[1]*GPL[263] + I*Pi*GPL[275] - GPL[9]*GPL[275] + 
         (5*I)*Pi*GPL[279] + GPL[1]*GPL[279] - 5*GPL[9]*GPL[279] + 
         (5*I)*Pi*GPL[280] + GPL[1]*GPL[280] - GPL[8]*GPL[280] + 
         GPL[12]*GPL[280] - GPL[1]*GPL[282] - I*Pi*GPL[283] - 
         GPL[1]*GPL[283] + GPL[9]*GPL[283] - I*Pi*GPL[284] - 
         GPL[1]*GPL[284] + GPL[1]*GPL[285] - I*Pi*GPL[291] + 
         GPL[9]*GPL[291] - 16*GPL[536] + 12*GPL[538] + 14*GPL[548] - 
         6*GPL[550] - 8*GPL[603] + GPL[616] - GPL[628] + 4*GPL[643] + 
         5*GPL[645] + 5*GPL[646] - 5*GPL[647] - 4*GPL[649] - 6*GPL[681] + 
         16*GPL[685] - GPL[690] - GPL[691] + 2*GPL[692] + GPL[753] + 
         GPL[754] - GPL[755] + 4*GPL[757] + GPL[760] - GPL[767] - GPL[768] - 
         GPL[769] - GPL[770] + GPL[771] + GPL[772] - 4*GPL[782] - GPL[793] + 
         GPL[795] - 4*GPL[797] - 5*GPL[799] - 5*GPL[800] - 5*GPL[801] + 
         5*GPL[802] + 4*GPL[804] + GPL[805] + GPL[806] + GPL[807] + 
         GPL[808] - GPL[809] - GPL[810] + 4*GPL[818] + GPL[820] + GPL[821] - 
         2*GPL[822] + 6*GPL[1083] - 16*GPL[1087] - (I/3)*GPL[1]*
          (Pi^3 - (51*I)*Zeta[3])), 
     g[25] -> -5/8 + ep*((-1/2*I)*Pi + GPL[1] + GPL[8]/2 + GPL[9]/2 - 
         GPL[18]/2) + ep^2*((5*Pi^2)/12 + I*Pi*GPL[1] - GPL[1]*GPL[8] - 
         GPL[1]*GPL[9] + GPL[1]*GPL[19] - 3*GPL[26] + 3*GPL[35] - GPL[48] + 
         2*GPL[105] - GPL[111]) + ep^3*((-2*Pi^2*GPL[1])/3 + 
         (Pi^2*GPL[8])/6 - I*Pi*GPL[1]*GPL[8] + (Pi^2*GPL[9])/6 - 
         I*Pi*GPL[1]*GPL[9] + GPL[1]*GPL[8]*GPL[9] + I*Pi*GPL[1]*GPL[12] - 
         GPL[1]*GPL[9]*GPL[12] + I*Pi*GPL[1]*GPL[13] - (Pi^2*GPL[18])/6 - 
         (4*I)*Pi*GPL[26] + 3*GPL[8]*GPL[26] + 3*GPL[9]*GPL[26] + 
         GPL[12]*GPL[26] + GPL[13]*GPL[26] - 4*GPL[19]*GPL[26] + 
         (4*I)*Pi*GPL[35] - 3*GPL[8]*GPL[35] - 3*GPL[9]*GPL[35] + 
         3*GPL[19]*GPL[35] - I*Pi*GPL[41] + GPL[9]*GPL[41] - I*Pi*GPL[42] + 
         (2*I)*Pi*GPL[60] + GPL[1]*GPL[60] - 2*GPL[9]*GPL[60] + 
         (2*I)*Pi*GPL[61] + GPL[1]*GPL[61] - GPL[1]*GPL[65] - I*Pi*GPL[70] - 
         GPL[1]*GPL[70] + GPL[9]*GPL[70] - I*Pi*GPL[71] - GPL[1]*GPL[71] + 
         GPL[1]*GPL[75] + 8*GPL[147] - 3*GPL[153] - 8*GPL[178] + 3*GPL[185] + 
         GPL[201] + GPL[202] - GPL[203] + 4*GPL[219] - GPL[253] - 
         2*GPL[257] - 2*GPL[258] + 2*GPL[259] + GPL[268] + GPL[277] + 
         GPL[279] + GPL[280] - GPL[281] - GPL[289] + 3*GPL[383] - 
         8*GPL[391] - 3*GPL[399] + 4*GPL[407] + 
         (I/6)*(Pi^3 - (30*I)*Zeta[3])) + 
       ep^4*(Pi^4/6 + (2*Pi^2*GPL[1]*GPL[8])/3 + (2*Pi^2*GPL[1]*GPL[9])/3 + 
         I*Pi*GPL[1]*GPL[8]*GPL[9] - Pi^2*GPL[1]*GPL[12] - 
         I*Pi*GPL[1]*GPL[9]*GPL[12] - Pi^2*GPL[1]*GPL[13] - 
         I*Pi*GPL[1]*GPL[8]*GPL[13] + I*Pi*GPL[1]*GPL[12]*GPL[13] + 
         (Pi^2*GPL[1]*GPL[19])/3 + 4*Pi^2*GPL[26] + (4*I)*Pi*GPL[8]*GPL[26] + 
         (4*I)*Pi*GPL[9]*GPL[26] - 3*GPL[8]*GPL[9]*GPL[26] - 
         (4*I)*Pi*GPL[12]*GPL[26] + 3*GPL[9]*GPL[12]*GPL[26] - 
         (4*I)*Pi*GPL[13]*GPL[26] - GPL[8]*GPL[13]*GPL[26] + 
         GPL[12]*GPL[13]*GPL[26] - 4*Pi^2*GPL[35] - (4*I)*Pi*GPL[8]*GPL[35] - 
         (4*I)*Pi*GPL[9]*GPL[35] + 3*GPL[8]*GPL[9]*GPL[35] + 
         (4*I)*Pi*GPL[12]*GPL[35] - 3*GPL[9]*GPL[12]*GPL[35] + 
         (4*I)*Pi*GPL[13]*GPL[35] + (3*Pi^2*GPL[41])/2 + (3*Pi^2*GPL[42])/2 - 
         I*Pi*GPL[8]*GPL[42] + I*Pi*GPL[12]*GPL[42] - (Pi^2*GPL[48])/3 + 
         I*Pi*GPL[9]*GPL[50] - (5*Pi^2*GPL[60])/2 + I*Pi*GPL[1]*GPL[60] - 
         GPL[1]*GPL[9]*GPL[60] - 3*GPL[26]*GPL[60] + 3*GPL[35]*GPL[60] - 
         (5*Pi^2*GPL[61])/2 + I*Pi*GPL[1]*GPL[61] - GPL[1]*GPL[8]*GPL[61] + 
         GPL[1]*GPL[12]*GPL[61] - 3*GPL[26]*GPL[61] + 3*GPL[35]*GPL[61] - 
         GPL[50]*GPL[61] - I*Pi*GPL[1]*GPL[62] + GPL[1]*GPL[9]*GPL[62] - 
         GPL[26]*GPL[62] - I*Pi*GPL[1]*GPL[63] - GPL[26]*GPL[63] + 
         4*GPL[26]*GPL[65] - 3*GPL[35]*GPL[65] - (2*I)*Pi*GPL[9]*GPL[66] + 
         2*GPL[61]*GPL[66] + Pi^2*GPL[70] - I*Pi*GPL[1]*GPL[70] + 
         GPL[1]*GPL[9]*GPL[70] + 3*GPL[26]*GPL[70] - 3*GPL[35]*GPL[70] + 
         Pi^2*GPL[71] - I*Pi*GPL[1]*GPL[71] + I*Pi*GPL[8]*GPL[71] + 
         GPL[1]*GPL[8]*GPL[71] - I*Pi*GPL[12]*GPL[71] - 
         GPL[1]*GPL[12]*GPL[71] + 3*GPL[26]*GPL[71] - 3*GPL[35]*GPL[71] + 
         I*Pi*GPL[1]*GPL[72] - GPL[1]*GPL[9]*GPL[72] + GPL[26]*GPL[72] + 
         I*Pi*GPL[1]*GPL[73] + GPL[26]*GPL[73] - 4*GPL[26]*GPL[75] + 
         3*GPL[35]*GPL[75] + I*Pi*GPL[9]*GPL[76] - GPL[61]*GPL[76] + 
         (2*Pi^2*GPL[105])/3 - (Pi^2*GPL[111])/3 + (16*I)*Pi*GPL[147] - 
         8*GPL[8]*GPL[147] - 8*GPL[9]*GPL[147] - 8*GPL[12]*GPL[147] - 
         8*GPL[13]*GPL[147] + 16*GPL[19]*GPL[147] - (10*I)*Pi*GPL[153] + 
         3*GPL[8]*GPL[153] + 3*GPL[9]*GPL[153] + 3*GPL[12]*GPL[153] + 
         3*GPL[13]*GPL[153] - 6*GPL[19]*GPL[153] - (16*I)*Pi*GPL[178] + 
         8*GPL[8]*GPL[178] + 8*GPL[9]*GPL[178] + 4*GPL[12]*GPL[178] + 
         4*GPL[13]*GPL[178] - 12*GPL[19]*GPL[178] + (10*I)*Pi*GPL[185] - 
         3*GPL[8]*GPL[185] - 3*GPL[9]*GPL[185] + 3*GPL[19]*GPL[185] - 
         I*Pi*GPL[192] + (5*I)*Pi*GPL[201] - 5*GPL[9]*GPL[201] + 
         (5*I)*Pi*GPL[202] + GPL[8]*GPL[202] - GPL[12]*GPL[202] - 
         I*Pi*GPL[223] + GPL[9]*GPL[223] + (2*I)*Pi*GPL[251] - 
         2*GPL[9]*GPL[251] + (4*I)*Pi*GPL[252] - (10*I)*Pi*GPL[257] - 
         GPL[1]*GPL[257] + 10*GPL[9]*GPL[257] - (10*I)*Pi*GPL[258] - 
         GPL[1]*GPL[258] + GPL[1]*GPL[260] + I*Pi*GPL[261] + 
         GPL[1]*GPL[261] - GPL[9]*GPL[261] + I*Pi*GPL[262] + 
         GPL[1]*GPL[262] - GPL[1]*GPL[263] + (2*I)*Pi*GPL[270] - 
         2*GPL[9]*GPL[270] - (2*I)*Pi*GPL[275] + 2*GPL[9]*GPL[275] - 
         (3*I)*Pi*GPL[276] + (5*I)*Pi*GPL[279] + GPL[1]*GPL[279] - 
         5*GPL[9]*GPL[279] + (5*I)*Pi*GPL[280] + GPL[1]*GPL[280] - 
         GPL[8]*GPL[280] + GPL[12]*GPL[280] - GPL[1]*GPL[282] - 
         I*Pi*GPL[283] - GPL[1]*GPL[283] + GPL[9]*GPL[283] - I*Pi*GPL[284] - 
         GPL[1]*GPL[284] + GPL[1]*GPL[285] - I*Pi*GPL[291] + 
         GPL[9]*GPL[291] - 16*GPL[536] + 12*GPL[538] + 2*GPL[548] - 
         3*GPL[550] + 16*GPL[603] - 12*GPL[605] - 2*GPL[616] + 3*GPL[618] + 
         GPL[628] - 4*GPL[643] - 5*GPL[645] - 5*GPL[646] + 5*GPL[647] + 
         4*GPL[649] + 6*GPL[681] - 16*GPL[685] + GPL[690] + GPL[691] - 
         2*GPL[692] - 3*GPL[751] - 2*GPL[753] - 4*GPL[754] + 2*GPL[755] + 
         4*GPL[757] + 9*GPL[760] + 10*GPL[762] + 10*GPL[763] - 10*GPL[764] - 
         8*GPL[766] - GPL[767] - GPL[768] - GPL[769] - GPL[770] + GPL[771] + 
         GPL[772] + 3*GPL[779] - 4*GPL[782] - 2*GPL[784] - 2*GPL[785] + 
         4*GPL[786] + 3*GPL[792] + 2*GPL[793] + 3*GPL[794] - 2*GPL[795] - 
         4*GPL[797] - 5*GPL[799] - 5*GPL[800] - 5*GPL[801] + 5*GPL[802] + 
         4*GPL[804] + GPL[805] + GPL[806] + GPL[807] + GPL[808] - GPL[809] - 
         GPL[810] - 3*GPL[815] + 4*GPL[818] + GPL[820] + GPL[821] - 
         2*GPL[822] + 3*GPL[1036] - 12*GPL[1040] - 12*GPL[1052] + 
         32*GPL[1056] - 3*GPL[1068] + 12*GPL[1072] + 6*GPL[1083] - 
         16*GPL[1087] - (I/3)*GPL[1]*(Pi^3 - (6*I)*Zeta[3]) + I*Pi*Zeta[3] - 
         GPL[8]*Zeta[3] - GPL[9]*Zeta[3] + GPL[18]*Zeta[3]), 
     g[26] -> ep^2*((-I)*Pi*GPL[8] + I*Pi*GPL[9] + GPL[8]*GPL[9] + GPL[48] + 
         GPL[60] - GPL[61] - 2*GPL[64]) + ep^3*((4*Pi^2*GPL[8])/3 - 
         (4*Pi^2*GPL[9])/3 - I*Pi*GPL[8]*GPL[9] + (2*I)*Pi*GPL[9]*GPL[20] + 
         (2*I)*Pi*GPL[42] + (5*I)*Pi*GPL[60] - 5*GPL[9]*GPL[60] - 
         (5*I)*Pi*GPL[61] + GPL[8]*GPL[61] - 2*GPL[20]*GPL[61] - 
         (2*I)*Pi*GPL[113] + 2*GPL[9]*GPL[113] + GPL[194] - 2*GPL[202] - 
         4*GPL[219] - 6*GPL[253] - 5*GPL[257] + 5*GPL[258] + 6*GPL[259] + 
         8*GPL[265] + 2*GPL[413] + 2*GPL[415] - 4*GPL[416]) + 
       ep^4*((5*Pi^2*GPL[8]*GPL[9])/3 - (8*Pi^2*GPL[9]*GPL[20])/3 - 
         (8*Pi^2*GPL[42])/3 - (6*I)*Pi*GPL[8]*GPL[42] + 
         (4*I)*Pi*GPL[20]*GPL[42] + (Pi^2*GPL[48])/3 - (19*Pi^2*GPL[60])/3 - 
         I*Pi*GPL[9]*GPL[60] + (19*Pi^2*GPL[61])/3 + (11*I)*Pi*GPL[8]*
          GPL[61] - (10*I)*Pi*GPL[20]*GPL[61] + GPL[60]*GPL[61] - 
         (2*Pi^2*GPL[64])/3 - (6*I)*Pi*GPL[9]*GPL[66] + 6*GPL[61]*GPL[66] + 
         (8*Pi^2*GPL[113])/3 - (2*I)*Pi*GPL[9]*GPL[113] + 
         2*GPL[61]*GPL[113] + (4*I)*Pi*GPL[9]*GPL[116] - 4*GPL[61]*GPL[116] + 
         (4*I)*Pi*GPL[192] - (10*I)*Pi*GPL[202] + 6*GPL[8]*GPL[202] - 
         4*GPL[20]*GPL[202] - (6*I)*Pi*GPL[252] - (19*I)*Pi*GPL[257] + 
         19*GPL[9]*GPL[257] + (19*I)*Pi*GPL[258] - 11*GPL[8]*GPL[258] + 
         10*GPL[20]*GPL[258] + (6*I)*Pi*GPL[270] - 6*GPL[9]*GPL[270] + 
         (10*I)*Pi*GPL[415] - 10*GPL[9]*GPL[415] - (4*I)*Pi*GPL[421] + 
         4*GPL[9]*GPL[421] + GPL[623] - 4*GPL[628] - 4*GPL[632] + 
         10*GPL[646] - 6*GPL[681] + 16*GPL[685] - 6*GPL[751] + 6*GPL[754] + 
         24*GPL[757] + 18*GPL[760] + 19*GPL[762] - 19*GPL[763] - 
         18*GPL[764] - 24*GPL[766] + 12*GPL[773] - 32*GPL[777] - 6*GPL[784] - 
         6*GPL[785] + 12*GPL[786] + 2*GPL[1094] - 8*GPL[1098] - 
         12*GPL[1100] - 10*GPL[1101] + 12*GPL[1102] + 16*GPL[1104] + 
         4*GPL[1113] + 4*GPL[1114] - 8*GPL[1115] - 
         I*GPL[9]*(Pi^3 - (4*I)*Zeta[3]) + GPL[8]*(I*Pi^3 + 4*Zeta[3])), 
     g[27] -> ep^3*((-I)*Pi*GPL[1]*GPL[8] - I*Pi*GPL[1]*GPL[9] + 
         I*Pi*GPL[8]*GPL[9] + GPL[1]*GPL[8]*GPL[9] + I*Pi*GPL[1]*GPL[12] - 
         GPL[1]*GPL[9]*GPL[12] + I*Pi*GPL[1]*GPL[13] - GPL[8]*GPL[26] - 
         GPL[9]*GPL[26] + GPL[12]*GPL[26] + GPL[13]*GPL[26] + 
         (2*I)*Pi*GPL[35] - GPL[8]*GPL[35] - GPL[9]*GPL[35] + 
         GPL[19]*GPL[35] + GPL[1]*GPL[60] + GPL[1]*GPL[61] - GPL[8]*GPL[61] - 
         GPL[1]*GPL[65] - I*Pi*GPL[70] - GPL[1]*GPL[70] + GPL[9]*GPL[70] - 
         I*Pi*GPL[71] - GPL[1]*GPL[71] + GPL[1]*GPL[75] + 2*GPL[178] + 
         GPL[185] + GPL[253] - GPL[259] + GPL[268] + GPL[277] + GPL[279] + 
         GPL[280] - GPL[281] - GPL[289] - GPL[399] + 
         (I/6)*(-Pi^3 + (6*I)*Zeta[3])) + ep^4*((4*Pi^2*GPL[1]*GPL[8])/3 + 
         (4*Pi^2*GPL[1]*GPL[9])/3 - (4*Pi^2*GPL[8]*GPL[9])/3 + 
         (5*I)*Pi*GPL[1]*GPL[8]*GPL[9] - (4*Pi^2*GPL[1]*GPL[12])/3 - 
         I*Pi*GPL[1]*GPL[9]*GPL[12] - (4*Pi^2*GPL[1]*GPL[13])/3 - 
         (5*I)*Pi*GPL[1]*GPL[8]*GPL[13] + I*Pi*GPL[1]*GPL[12]*GPL[13] - 
         (4*I)*Pi*GPL[1]*GPL[9]*GPL[17] + (4*I)*Pi*GPL[1]*GPL[13]*GPL[17] + 
         (4*I)*Pi*GPL[8]*GPL[26] + (4*I)*Pi*GPL[9]*GPL[26] + 
         GPL[8]*GPL[9]*GPL[26] - (4*I)*Pi*GPL[12]*GPL[26] + 
         3*GPL[9]*GPL[12]*GPL[26] - (4*I)*Pi*GPL[13]*GPL[26] - 
         5*GPL[8]*GPL[13]*GPL[26] + GPL[12]*GPL[13]*GPL[26] - 
         4*GPL[9]*GPL[17]*GPL[26] + 4*GPL[13]*GPL[17]*GPL[26] - 
         (8*Pi^2*GPL[35])/3 - (10*I)*Pi*GPL[8]*GPL[35] - 
         (10*I)*Pi*GPL[9]*GPL[35] + 5*GPL[8]*GPL[9]*GPL[35] + 
         (8*I)*Pi*GPL[11]*GPL[35] + (2*I)*Pi*GPL[12]*GPL[35] - 
         GPL[9]*GPL[12]*GPL[35] + (2*I)*Pi*GPL[13]*GPL[35] + 
         (8*I)*Pi*GPL[17]*GPL[35] - 4*GPL[9]*GPL[17]*GPL[35] + 
         I*Pi*GPL[8]*GPL[42] + I*Pi*GPL[12]*GPL[42] + (5*I)*Pi*GPL[1]*
          GPL[60] - (5*I)*Pi*GPL[9]*GPL[60] - 5*GPL[1]*GPL[9]*GPL[60] + 
         GPL[26]*GPL[60] + 5*GPL[35]*GPL[60] + (5*I)*Pi*GPL[1]*GPL[61] - 
         (5*I)*Pi*GPL[8]*GPL[61] - 5*GPL[1]*GPL[8]*GPL[61] + 
         GPL[1]*GPL[12]*GPL[61] + 4*GPL[1]*GPL[17]*GPL[61] + 
         GPL[26]*GPL[61] + 5*GPL[35]*GPL[61] + 5*GPL[60]*GPL[61] - 
         (5*I)*Pi*GPL[1]*GPL[62] + 5*GPL[1]*GPL[9]*GPL[62] - 
         5*GPL[26]*GPL[62] - (5*I)*Pi*GPL[1]*GPL[63] - 5*GPL[26]*GPL[63] + 
         4*GPL[26]*GPL[65] - 5*GPL[35]*GPL[65] + I*Pi*GPL[9]*GPL[66] - 
         GPL[61]*GPL[66] - (4*I)*Pi*GPL[1]*GPL[68] - 4*GPL[26]*GPL[68] - 
         4*GPL[35]*GPL[68] + (4*I)*Pi*GPL[1]*GPL[69] + 4*GPL[26]*GPL[69] + 
         (4*Pi^2*GPL[70])/3 - I*Pi*GPL[1]*GPL[70] + GPL[1]*GPL[9]*GPL[70] + 
         3*GPL[26]*GPL[70] - GPL[35]*GPL[70] + (4*Pi^2*GPL[71])/3 - 
         I*Pi*GPL[1]*GPL[71] + (5*I)*Pi*GPL[8]*GPL[71] + 
         5*GPL[1]*GPL[8]*GPL[71] - I*Pi*GPL[12]*GPL[71] - 
         GPL[1]*GPL[12]*GPL[71] - (4*I)*Pi*GPL[17]*GPL[71] - 
         4*GPL[1]*GPL[17]*GPL[71] + 3*GPL[26]*GPL[71] - GPL[35]*GPL[71] + 
         I*Pi*GPL[1]*GPL[72] - GPL[1]*GPL[9]*GPL[72] + GPL[26]*GPL[72] + 
         I*Pi*GPL[1]*GPL[73] + GPL[26]*GPL[73] - 4*GPL[26]*GPL[75] + 
         GPL[35]*GPL[75] + I*Pi*GPL[9]*GPL[76] - GPL[61]*GPL[76] - 
         (4*I)*Pi*GPL[1]*GPL[100] + (4*I)*Pi*GPL[9]*GPL[100] + 
         4*GPL[1]*GPL[9]*GPL[100] - 4*GPL[26]*GPL[100] - 4*GPL[35]*GPL[100] - 
         4*GPL[61]*GPL[100] + (4*I)*Pi*GPL[1]*GPL[101] - 
         4*GPL[1]*GPL[9]*GPL[101] + 4*GPL[26]*GPL[101] + 4*GPL[35]*GPL[102] + 
         8*GPL[8]*GPL[147] + 8*GPL[9]*GPL[147] - 8*GPL[12]*GPL[147] - 
         8*GPL[13]*GPL[147] - GPL[8]*GPL[153] - GPL[9]*GPL[153] + 
         GPL[12]*GPL[153] + GPL[13]*GPL[153] - (8*I)*Pi*GPL[178] - 
         6*GPL[8]*GPL[178] - 6*GPL[9]*GPL[178] + 8*GPL[11]*GPL[178] + 
         2*GPL[12]*GPL[178] + 2*GPL[13]*GPL[178] + 8*GPL[17]*GPL[178] - 
         4*GPL[19]*GPL[178] + (4*I)*Pi*GPL[185] - 5*GPL[8]*GPL[185] - 
         5*GPL[9]*GPL[185] + 4*GPL[11]*GPL[185] + 4*GPL[17]*GPL[185] + 
         GPL[19]*GPL[185] - GPL[8]*GPL[202] - GPL[12]*GPL[202] + 
         (8*I)*Pi*GPL[248] - I*Pi*GPL[252] - 5*GPL[1]*GPL[257] - 
         5*GPL[1]*GPL[258] + 5*GPL[8]*GPL[258] + 5*GPL[1]*GPL[260] + 
         (5*I)*Pi*GPL[261] + 5*GPL[1]*GPL[261] - 5*GPL[9]*GPL[261] + 
         (5*I)*Pi*GPL[262] + 5*GPL[1]*GPL[262] - 5*GPL[1]*GPL[263] - 
         I*Pi*GPL[270] + GPL[9]*GPL[270] + 4*GPL[1]*GPL[273] - 
         (4*I)*Pi*GPL[274] - 4*GPL[1]*GPL[274] - I*Pi*GPL[276] + 
         (5*I)*Pi*GPL[279] + GPL[1]*GPL[279] - 5*GPL[9]*GPL[279] + 
         (5*I)*Pi*GPL[280] + GPL[1]*GPL[280] - 5*GPL[8]*GPL[280] + 
         GPL[12]*GPL[280] + 4*GPL[17]*GPL[280] - GPL[1]*GPL[282] - 
         I*Pi*GPL[283] - GPL[1]*GPL[283] + GPL[9]*GPL[283] - I*Pi*GPL[284] - 
         GPL[1]*GPL[284] + GPL[1]*GPL[285] - I*Pi*GPL[291] + 
         GPL[9]*GPL[291] + 4*GPL[1]*GPL[378] - 4*GPL[1]*GPL[379] - 
         (4*I)*Pi*GPL[380] - 4*GPL[1]*GPL[380] + 4*GPL[9]*GPL[380] + 
         4*GPL[1]*GPL[381] - 16*GPL[603] + 2*GPL[605] + GPL[618] + 
         8*GPL[748] + 4*GPL[749] + GPL[751] + GPL[754] - 4*GPL[757] - 
         5*GPL[760] + 5*GPL[764] + 4*GPL[766] - 5*GPL[767] - 5*GPL[768] - 
         5*GPL[769] - 5*GPL[770] + 5*GPL[771] + 5*GPL[772] + 5*GPL[779] - 
         4*GPL[782] + GPL[784] + GPL[785] - 2*GPL[786] + 4*GPL[791] + 
         GPL[792] + GPL[794] - 4*GPL[797] - 5*GPL[799] - 5*GPL[800] - 
         5*GPL[801] + 5*GPL[802] + 4*GPL[804] + GPL[805] + GPL[806] + 
         GPL[807] + GPL[808] - GPL[809] - GPL[810] - GPL[815] + 4*GPL[818] + 
         GPL[820] + GPL[821] - 2*GPL[822] + 4*GPL[1028] - 4*GPL[1029] + 
         4*GPL[1030] + 4*GPL[1031] + 4*GPL[1032] - 4*GPL[1033] - 
         4*GPL[1034] - 4*GPL[1035] - GPL[1068] + 4*GPL[1072] - 
         ((2*I)/3)*GPL[6]*(Pi^3 - (6*I)*Zeta[3]) - ((2*I)/3)*GPL[11]*
          (Pi^3 - (6*I)*Zeta[3]) - ((2*I)/3)*GPL[17]*(Pi^3 - (6*I)*Zeta[3]) + 
         (2*GPL[8]*(I*Pi^3 + 6*Zeta[3]))/3 + (2*GPL[9]*(I*Pi^3 + 6*Zeta[3]))/
          3 + ((29*Pi^4)/90 - (14*I)*Pi*Zeta[3])/2), 
     g[28] -> -5/6 + ep*((-I)*Pi + (7*GPL[1])/3 + GPL[8] + GPL[9] - 
         GPL[18]) + ep^2*((19*Pi^2)/18 + (4*I)*Pi*GPL[1] - 4*GPL[1]*GPL[8] - 
         4*GPL[1]*GPL[9] + 4*GPL[1]*GPL[19] - (16*GPL[26])/3 + 4*GPL[35] + 
         4*GPL[105] - 4*GPL[111]) + ep^3*((-41*Pi^2*GPL[1])/9 + 
         (Pi^2*GPL[8])/3 - (6*I)*Pi*GPL[1]*GPL[8] + (Pi^2*GPL[9])/3 - 
         (6*I)*Pi*GPL[1]*GPL[9] + 6*GPL[1]*GPL[8]*GPL[9] + 
         (6*I)*Pi*GPL[1]*GPL[12] - 6*GPL[1]*GPL[9]*GPL[12] + 
         (6*I)*Pi*GPL[1]*GPL[13] - (Pi^2*GPL[18])/3 - (16*I)*Pi*GPL[26] + 
         10*GPL[8]*GPL[26] + 10*GPL[9]*GPL[26] + 6*GPL[12]*GPL[26] + 
         6*GPL[13]*GPL[26] - 16*GPL[19]*GPL[26] + (12*I)*Pi*GPL[35] - 
         6*GPL[8]*GPL[35] - 6*GPL[9]*GPL[35] + 6*GPL[19]*GPL[35] + 
         (6*I)*Pi*GPL[60] + 6*GPL[1]*GPL[60] - 6*GPL[9]*GPL[60] + 
         (6*I)*Pi*GPL[61] + 6*GPL[1]*GPL[61] - 6*GPL[1]*GPL[65] - 
         (6*I)*Pi*GPL[70] - 6*GPL[1]*GPL[70] + 6*GPL[9]*GPL[70] - 
         (6*I)*Pi*GPL[71] - 6*GPL[1]*GPL[71] + 6*GPL[1]*GPL[75] + 
         (16*GPL[147])/3 - 10*GPL[153] - 4*GPL[178] + 6*GPL[185] - 
         6*GPL[253] - 6*GPL[257] - 6*GPL[258] + 6*GPL[259] + 6*GPL[268] + 
         6*GPL[277] + 6*GPL[279] + 6*GPL[280] - 6*GPL[281] - 6*GPL[289] + 
         6*GPL[383] - 16*GPL[391] - 6*GPL[399] + 16*GPL[407] - 
         (I/3)*(-2*Pi^3 + (11*I)*Zeta[3])) + 
       ep^4*((20*Pi^2*GPL[1]*GPL[8])/3 + (20*Pi^2*GPL[1]*GPL[9])/3 + 
         (6*I)*Pi*GPL[1]*GPL[8]*GPL[9] - 8*Pi^2*GPL[1]*GPL[12] - 
         (6*I)*Pi*GPL[1]*GPL[9]*GPL[12] - 8*Pi^2*GPL[1]*GPL[13] - 
         (6*I)*Pi*GPL[1]*GPL[8]*GPL[13] + (6*I)*Pi*GPL[1]*GPL[12]*GPL[13] + 
         (4*Pi^2*GPL[1]*GPL[19])/3 + (176*Pi^2*GPL[26])/9 + 
         (24*I)*Pi*GPL[8]*GPL[26] + (24*I)*Pi*GPL[9]*GPL[26] - 
         18*GPL[8]*GPL[9]*GPL[26] - (24*I)*Pi*GPL[12]*GPL[26] + 
         18*GPL[9]*GPL[12]*GPL[26] - (24*I)*Pi*GPL[13]*GPL[26] - 
         6*GPL[8]*GPL[13]*GPL[26] + 6*GPL[12]*GPL[13]*GPL[26] - 
         (44*Pi^2*GPL[35])/3 - (12*I)*Pi*GPL[8]*GPL[35] - 
         (12*I)*Pi*GPL[9]*GPL[35] + 6*GPL[8]*GPL[9]*GPL[35] + 
         (12*I)*Pi*GPL[12]*GPL[35] - 6*GPL[9]*GPL[12]*GPL[35] + 
         (12*I)*Pi*GPL[13]*GPL[35] - (6*I)*Pi*GPL[8]*GPL[42] + 
         (6*I)*Pi*GPL[12]*GPL[42] - 8*Pi^2*GPL[60] + (6*I)*Pi*GPL[1]*
          GPL[60] - 6*GPL[1]*GPL[9]*GPL[60] - 18*GPL[26]*GPL[60] + 
         6*GPL[35]*GPL[60] - 8*Pi^2*GPL[61] + (6*I)*Pi*GPL[1]*GPL[61] - 
         6*GPL[1]*GPL[8]*GPL[61] + 6*GPL[1]*GPL[12]*GPL[61] - 
         18*GPL[26]*GPL[61] + 6*GPL[35]*GPL[61] - (6*I)*Pi*GPL[1]*GPL[62] + 
         6*GPL[1]*GPL[9]*GPL[62] - 6*GPL[26]*GPL[62] - (6*I)*Pi*GPL[1]*
          GPL[63] - 6*GPL[26]*GPL[63] + 24*GPL[26]*GPL[65] - 
         6*GPL[35]*GPL[65] - (6*I)*Pi*GPL[9]*GPL[66] + 6*GPL[61]*GPL[66] + 
         8*Pi^2*GPL[70] - (6*I)*Pi*GPL[1]*GPL[70] + 6*GPL[1]*GPL[9]*GPL[70] + 
         18*GPL[26]*GPL[70] - 6*GPL[35]*GPL[70] + 8*Pi^2*GPL[71] - 
         (6*I)*Pi*GPL[1]*GPL[71] + (6*I)*Pi*GPL[8]*GPL[71] + 
         6*GPL[1]*GPL[8]*GPL[71] - (6*I)*Pi*GPL[12]*GPL[71] - 
         6*GPL[1]*GPL[12]*GPL[71] + 18*GPL[26]*GPL[71] - 6*GPL[35]*GPL[71] + 
         (6*I)*Pi*GPL[1]*GPL[72] - 6*GPL[1]*GPL[9]*GPL[72] + 
         6*GPL[26]*GPL[72] + (6*I)*Pi*GPL[1]*GPL[73] + 6*GPL[26]*GPL[73] - 
         24*GPL[26]*GPL[75] + 6*GPL[35]*GPL[75] + (6*I)*Pi*GPL[9]*GPL[76] - 
         6*GPL[61]*GPL[76] + (4*Pi^2*GPL[105])/3 - (4*Pi^2*GPL[111])/3 + 
         (64*I)*Pi*GPL[147] - 16*GPL[8]*GPL[147] - 16*GPL[9]*GPL[147] - 
         48*GPL[12]*GPL[147] - 48*GPL[13]*GPL[147] + 64*GPL[19]*GPL[147] - 
         (48*I)*Pi*GPL[153] + 18*GPL[8]*GPL[153] + 18*GPL[9]*GPL[153] + 
         6*GPL[12]*GPL[153] + 6*GPL[13]*GPL[153] - 24*GPL[19]*GPL[153] - 
         (48*I)*Pi*GPL[178] + 12*GPL[8]*GPL[178] + 12*GPL[9]*GPL[178] + 
         12*GPL[12]*GPL[178] + 12*GPL[13]*GPL[178] - 24*GPL[19]*GPL[178] + 
         (24*I)*Pi*GPL[185] - 6*GPL[8]*GPL[185] - 6*GPL[9]*GPL[185] + 
         6*GPL[19]*GPL[185] + 6*GPL[8]*GPL[202] - 6*GPL[12]*GPL[202] + 
         (6*I)*Pi*GPL[252] - (30*I)*Pi*GPL[257] - 6*GPL[1]*GPL[257] + 
         30*GPL[9]*GPL[257] - (30*I)*Pi*GPL[258] - 6*GPL[1]*GPL[258] + 
         6*GPL[1]*GPL[260] + (6*I)*Pi*GPL[261] + 6*GPL[1]*GPL[261] - 
         6*GPL[9]*GPL[261] + (6*I)*Pi*GPL[262] + 6*GPL[1]*GPL[262] - 
         6*GPL[1]*GPL[263] + (6*I)*Pi*GPL[270] - 6*GPL[9]*GPL[270] - 
         (6*I)*Pi*GPL[276] + (30*I)*Pi*GPL[279] + 6*GPL[1]*GPL[279] - 
         30*GPL[9]*GPL[279] + (30*I)*Pi*GPL[280] + 6*GPL[1]*GPL[280] - 
         6*GPL[8]*GPL[280] + 6*GPL[12]*GPL[280] - 6*GPL[1]*GPL[282] - 
         (6*I)*Pi*GPL[283] - 6*GPL[1]*GPL[283] + 6*GPL[9]*GPL[283] - 
         (6*I)*Pi*GPL[284] - 6*GPL[1]*GPL[284] + 6*GPL[1]*GPL[285] - 
         (6*I)*Pi*GPL[291] + 6*GPL[9]*GPL[291] + (128*GPL[536])/3 + 
         16*GPL[538] - 8*GPL[548] - 18*GPL[550] - 32*GPL[603] - 12*GPL[605] + 
         6*GPL[618] - 6*GPL[751] - 6*GPL[754] + 24*GPL[757] + 30*GPL[760] + 
         30*GPL[762] + 30*GPL[763] - 30*GPL[764] - 24*GPL[766] - 6*GPL[767] - 
         6*GPL[768] - 6*GPL[769] - 6*GPL[770] + 6*GPL[771] + 6*GPL[772] + 
         6*GPL[779] - 24*GPL[782] - 6*GPL[784] - 6*GPL[785] + 12*GPL[786] + 
         6*GPL[792] + 6*GPL[794] - 24*GPL[797] - 30*GPL[799] - 30*GPL[800] - 
         30*GPL[801] + 30*GPL[802] + 24*GPL[804] + 6*GPL[805] + 6*GPL[806] + 
         6*GPL[807] + 6*GPL[808] - 6*GPL[809] - 6*GPL[810] - 6*GPL[815] + 
         24*GPL[818] + 6*GPL[820] + 6*GPL[821] - 12*GPL[822] + 6*GPL[1036] - 
         24*GPL[1040] - 24*GPL[1052] + 64*GPL[1056] - 6*GPL[1068] + 
         24*GPL[1072] + 24*GPL[1083] - 64*GPL[1087] - ((2*I)/3)*GPL[1]*
          (4*Pi^3 - (19*I)*Zeta[3]) - 2*GPL[8]*Zeta[3] - 2*GPL[9]*Zeta[3] + 
         2*GPL[18]*Zeta[3] + ((-19*Pi^4)/30 - (8*I)*Pi*Zeta[3])/2), 
     g[29] -> 1/4 - (ep*GPL[3])/2 + ep^2*GPL[37] + 
       ep^3*(-2*GPL[187] - 2*Zeta[3]) + ep^4*(-1/30*Pi^4 + 4*GPL[619] + 
         4*GPL[3]*Zeta[3]), g[30] -> ep*(-1/2*GPL[1] + GPL[7]/2) + 
       ep^2*(-1/2*(GPL[7]*GPL[14]) + 2*GPL[26] - GPL[35] + GPL[40]/2 - 
         (3*GPL[59])/2 + GPL[78]/2) + ep^3*(-1/6*(Pi^2*GPL[1]) + 
         (Pi^2*GPL[7])/6 - (GPL[14]*GPL[40])/2 + (3*GPL[14]*GPL[59])/2 + 
         (GPL[7]*GPL[79])/2 - 8*GPL[147] + 3*GPL[153] + 4*GPL[178] - 
         GPL[185] + GPL[190]/2 - (3*GPL[200])/2 - (3*GPL[250])/2 + 
         (9*GPL[256])/2 - 2*GPL[294] + GPL[296] - GPL[298]/2) + 
       ep^4*(-1/6*(Pi^2*GPL[7]*GPL[14]) + (2*Pi^2*GPL[26])/3 - 
         (Pi^2*GPL[35])/3 + (Pi^2*GPL[40])/6 - (Pi^2*GPL[59])/2 + 
         (Pi^2*GPL[78])/6 + (GPL[40]*GPL[79])/2 - (3*GPL[59]*GPL[79])/2 - 
         (GPL[14]*GPL[190])/2 + (3*GPL[14]*GPL[200])/2 + 
         (3*GPL[14]*GPL[250])/2 - (9*GPL[14]*GPL[256])/2 - 
         (GPL[7]*GPL[299])/2 + 32*GPL[536] - 12*GPL[538] - 12*GPL[548] + 
         3*GPL[550] - 16*GPL[603] + 6*GPL[605] + 4*GPL[616] - GPL[618] + 
         GPL[622]/2 - (3*GPL[626])/2 - (3*GPL[642])/2 + (9*GPL[644])/2 - 
         (3*GPL[750])/2 + (9*GPL[752])/2 + (9*GPL[759])/2 - (27*GPL[761])/2 + 
         8*GPL[827] - 3*GPL[828] - 4*GPL[830] + GPL[831] + 2*GPL[833] - 
         GPL[834] + GPL[835]/2 + GPL[1]*Zeta[3] - GPL[7]*Zeta[3]), 
     g[31] -> ep^2*((-I)*Pi*GPL[8] + I*Pi*GPL[9] + GPL[8]*GPL[9] + GPL[48] + 
         GPL[60] - GPL[61] - 2*GPL[64]) + ep^3*((3*Pi^2*GPL[8])/2 - 
         (3*Pi^2*GPL[9])/2 + (2*I)*Pi*GPL[9]*GPL[20] - I*Pi*GPL[41] + 
         GPL[9]*GPL[41] + (3*I)*Pi*GPL[42] + I*Pi*GPL[48] - GPL[9]*GPL[48] + 
         (6*I)*Pi*GPL[60] - 6*GPL[9]*GPL[60] - (6*I)*Pi*GPL[61] - 
         2*GPL[20]*GPL[61] - (2*I)*Pi*GPL[64] + 2*GPL[9]*GPL[64] - 
         (2*I)*Pi*GPL[113] + 2*GPL[9]*GPL[113] + 2*GPL[194] + GPL[201] - 
         3*GPL[202] - 2*GPL[203] - GPL[218] - 2*GPL[219] - 6*GPL[253] - 
         6*GPL[257] + 6*GPL[258] + 8*GPL[259] + 2*GPL[264] + 4*GPL[265] + 
         2*GPL[413] + 2*GPL[415] - 4*GPL[416]) + 
       ep^4*((2*Pi^2*GPL[8]*GPL[9])/3 - 3*Pi^2*GPL[9]*GPL[20] + 
         (3*Pi^2*GPL[41])/2 - (9*Pi^2*GPL[42])/2 - (6*I)*Pi*GPL[8]*GPL[42] + 
         (6*I)*Pi*GPL[20]*GPL[42] - (5*Pi^2*GPL[48])/6 - 
         I*Pi*GPL[9]*GPL[48] + I*Pi*GPL[9]*GPL[50] - (25*Pi^2*GPL[60])/3 - 
         (4*I)*Pi*GPL[9]*GPL[60] + (25*Pi^2*GPL[61])/3 + 
         (8*I)*Pi*GPL[8]*GPL[61] - (12*I)*Pi*GPL[20]*GPL[61] + 
         GPL[48]*GPL[61] - GPL[50]*GPL[61] + 4*GPL[60]*GPL[61] + 
         (5*Pi^2*GPL[64])/3 + (2*I)*Pi*GPL[9]*GPL[64] - 2*GPL[61]*GPL[64] - 
         (6*I)*Pi*GPL[9]*GPL[66] + 6*GPL[61]*GPL[66] + 3*Pi^2*GPL[113] + 
         (4*I)*Pi*GPL[9]*GPL[116] - 4*GPL[61]*GPL[116] - (2*I)*Pi*GPL[191] + 
         2*GPL[9]*GPL[191] + (9*I)*Pi*GPL[192] + (2*I)*Pi*GPL[194] - 
         2*GPL[9]*GPL[194] + (6*I)*Pi*GPL[201] - 6*GPL[9]*GPL[201] - 
         (18*I)*Pi*GPL[202] + 6*GPL[8]*GPL[202] - 6*GPL[20]*GPL[202] - 
         (2*I)*Pi*GPL[203] + 2*GPL[9]*GPL[203] - I*Pi*GPL[218] + 
         GPL[9]*GPL[218] - (2*I)*Pi*GPL[219] + 2*GPL[9]*GPL[219] - 
         I*Pi*GPL[223] + GPL[9]*GPL[223] + (6*I)*Pi*GPL[251] - 
         6*GPL[9]*GPL[251] - (12*I)*Pi*GPL[252] - (6*I)*Pi*GPL[253] + 
         6*GPL[9]*GPL[253] - (28*I)*Pi*GPL[257] + 28*GPL[9]*GPL[257] + 
         (28*I)*Pi*GPL[258] - 8*GPL[8]*GPL[258] + 12*GPL[20]*GPL[258] + 
         (8*I)*Pi*GPL[259] - 8*GPL[9]*GPL[259] + (2*I)*Pi*GPL[264] - 
         2*GPL[9]*GPL[264] + (4*I)*Pi*GPL[265] - 4*GPL[9]*GPL[265] + 
         (6*I)*Pi*GPL[270] - 6*GPL[9]*GPL[270] - (2*I)*Pi*GPL[412] + 
         2*GPL[9]*GPL[412] + (2*I)*Pi*GPL[413] - 2*GPL[9]*GPL[413] + 
         (12*I)*Pi*GPL[415] - 12*GPL[9]*GPL[415] - (4*I)*Pi*GPL[416] + 
         4*GPL[9]*GPL[416] - (4*I)*Pi*GPL[421] + 4*GPL[9]*GPL[421] + 
         4*GPL[623] + 2*GPL[627] - 9*GPL[628] - 4*GPL[629] - 2*GPL[631] - 
         4*GPL[632] - 6*GPL[643] - 6*GPL[645] + 18*GPL[646] + 8*GPL[647] + 
         2*GPL[648] + 4*GPL[649] - 3*GPL[681] + GPL[682] + 2*GPL[683] + 
         2*GPL[684] + 4*GPL[685] + GPL[690] + GPL[691] - 2*GPL[692] - 
         12*GPL[751] - 6*GPL[753] + 12*GPL[754] + 12*GPL[755] + 6*GPL[756] + 
         12*GPL[757] + 24*GPL[760] + 28*GPL[762] - 28*GPL[763] - 
         32*GPL[764] - 8*GPL[765] - 16*GPL[766] + 6*GPL[773] - 2*GPL[774] - 
         4*GPL[775] - 4*GPL[776] - 8*GPL[777] - 6*GPL[784] - 6*GPL[785] + 
         12*GPL[786] + 4*GPL[1094] + 2*GPL[1095] - 4*GPL[1096] - 
         2*GPL[1097] - 4*GPL[1098] - 12*GPL[1100] - 12*GPL[1101] + 
         16*GPL[1102] + 4*GPL[1103] + 8*GPL[1104] + 4*GPL[1113] + 
         4*GPL[1114] - 8*GPL[1115] - I*GPL[9]*(Pi^3 - (9*I)*Zeta[3]) + 
         GPL[8]*(I*Pi^3 + 9*Zeta[3])), 
     g[32] -> 1/4 + ep*(I*Pi - GPL[8] - GPL[9] + GPL[18]) + 
       ep^2*((-4*Pi^2)/3 - ((5*I)/2)*Pi*GPL[8] - ((5*I)/2)*Pi*GPL[9] + 
         (5*GPL[8]*GPL[9])/2 + I*Pi*GPL[18] - GPL[9]*GPL[18] + 
         (3*GPL[48])/2 + (5*GPL[60])/2 + (5*GPL[61])/2 - GPL[64] - GPL[103] - 
         2*GPL[105]) + ep^3*((-I)*Pi^3 + (37*Pi^2*GPL[8])/12 + 
         (37*Pi^2*GPL[9])/12 + (4*I)*Pi*GPL[8]*GPL[9] - (5*Pi^2*GPL[18])/6 - 
         I*Pi*GPL[9]*GPL[18] - ((3*I)/2)*Pi*GPL[41] + (3*GPL[9]*GPL[41])/2 - 
         ((3*I)/2)*Pi*GPL[42] + ((3*I)/2)*Pi*GPL[48] - (3*GPL[9]*GPL[48])/2 + 
         (7*I)*Pi*GPL[60] - 7*GPL[9]*GPL[60] + (7*I)*Pi*GPL[61] - 
         4*GPL[8]*GPL[61] + GPL[18]*GPL[61] - I*Pi*GPL[64] + GPL[9]*GPL[64] - 
         I*Pi*GPL[103] + GPL[9]*GPL[103] - (2*I)*Pi*GPL[105] + 
         2*GPL[9]*GPL[105] + 3*GPL[194] + (3*GPL[201])/2 + (3*GPL[202])/2 - 
         3*GPL[203] - (3*GPL[218])/2 - 3*GPL[219] - 3*GPL[253] - 7*GPL[257] - 
         7*GPL[258] + 4*GPL[259] + GPL[264] + 2*GPL[265] - 3*GPL[383] + 
         GPL[385] + 2*GPL[386] + 2*GPL[390] + 4*GPL[391] - 7*Zeta[3]) + 
       ep^4*((-13*Pi^2*GPL[8]*GPL[9])/3 + (5*Pi^2*GPL[9]*GPL[18])/6 + 
         (9*Pi^2*GPL[41])/4 + (9*Pi^2*GPL[42])/4 - (3*I)*Pi*GPL[8]*GPL[42] + 
         (3*I)*Pi*GPL[18]*GPL[42] - (5*Pi^2*GPL[48])/4 - 
         ((3*I)/2)*Pi*GPL[9]*GPL[48] + ((3*I)/2)*Pi*GPL[9]*GPL[50] - 
         (53*Pi^2*GPL[60])/6 - (10*I)*Pi*GPL[9]*GPL[60] - 
         (53*Pi^2*GPL[61])/6 - (4*I)*Pi*GPL[8]*GPL[61] - 
         (2*I)*Pi*GPL[18]*GPL[61] + (3*GPL[48]*GPL[61])/2 - 
         (3*GPL[50]*GPL[61])/2 + 10*GPL[60]*GPL[61] + (5*Pi^2*GPL[64])/6 + 
         I*Pi*GPL[9]*GPL[64] - GPL[61]*GPL[64] - (3*I)*Pi*GPL[9]*GPL[66] + 
         3*GPL[61]*GPL[66] + (5*Pi^2*GPL[103])/6 + (4*I)*Pi*GPL[9]*GPL[103] - 
         4*GPL[61]*GPL[103] + (5*Pi^2*GPL[105])/3 + (2*I)*Pi*GPL[9]*
          GPL[105] - 2*GPL[61]*GPL[105] - (3*I)*Pi*GPL[191] + 
         3*GPL[9]*GPL[191] - ((9*I)/2)*Pi*GPL[192] + (3*I)*Pi*GPL[194] - 
         3*GPL[9]*GPL[194] + (9*I)*Pi*GPL[201] - 9*GPL[9]*GPL[201] + 
         (9*I)*Pi*GPL[202] + 3*GPL[8]*GPL[202] - 3*GPL[18]*GPL[202] - 
         (3*I)*Pi*GPL[203] + 3*GPL[9]*GPL[203] - ((3*I)/2)*Pi*GPL[218] + 
         (3*GPL[9]*GPL[218])/2 - (3*I)*Pi*GPL[219] + 3*GPL[9]*GPL[219] - 
         ((3*I)/2)*Pi*GPL[223] + (3*GPL[9]*GPL[223])/2 + (3*I)*Pi*GPL[251] - 
         3*GPL[9]*GPL[251] + (6*I)*Pi*GPL[252] - (3*I)*Pi*GPL[253] + 
         3*GPL[9]*GPL[253] - (22*I)*Pi*GPL[257] + 22*GPL[9]*GPL[257] - 
         (22*I)*Pi*GPL[258] + 4*GPL[8]*GPL[258] + 2*GPL[18]*GPL[258] + 
         (4*I)*Pi*GPL[259] - 4*GPL[9]*GPL[259] + I*Pi*GPL[264] - 
         GPL[9]*GPL[264] + (2*I)*Pi*GPL[265] - 2*GPL[9]*GPL[265] + 
         (3*I)*Pi*GPL[270] - 3*GPL[9]*GPL[270] + (3*I)*Pi*GPL[382] - 
         3*GPL[9]*GPL[382] - (3*I)*Pi*GPL[383] + 3*GPL[9]*GPL[383] - 
         (2*I)*Pi*GPL[385] + 2*GPL[9]*GPL[385] + (2*I)*Pi*GPL[386] - 
         2*GPL[9]*GPL[386] + (2*I)*Pi*GPL[390] - 2*GPL[9]*GPL[390] + 
         (4*I)*Pi*GPL[391] - 4*GPL[9]*GPL[391] + 6*GPL[623] + 3*GPL[627] + 
         (9*GPL[628])/2 - 6*GPL[629] - 3*GPL[631] - 6*GPL[632] - 9*GPL[643] - 
         9*GPL[645] - 9*GPL[646] + 12*GPL[647] + 3*GPL[648] + 6*GPL[649] - 
         (9*GPL[681])/2 + (3*GPL[682])/2 + 3*GPL[683] + 3*GPL[684] + 
         6*GPL[685] + (3*GPL[690])/2 + (3*GPL[691])/2 - 3*GPL[692] - 
         6*GPL[751] - 3*GPL[753] - 6*GPL[754] + 6*GPL[755] + 3*GPL[756] + 
         6*GPL[757] + 12*GPL[760] + 22*GPL[762] + 22*GPL[763] - 16*GPL[764] - 
         4*GPL[765] - 8*GPL[766] + 3*GPL[773] - GPL[774] - 2*GPL[775] - 
         2*GPL[776] - 4*GPL[777] - 3*GPL[784] - 3*GPL[785] + 6*GPL[786] - 
         6*GPL[1036] - 3*GPL[1037] + 6*GPL[1038] + 3*GPL[1039] + 
         6*GPL[1040] + 6*GPL[1042] + 2*GPL[1043] - 8*GPL[1044] - 
         2*GPL[1045] - 4*GPL[1046] + 6*GPL[1052] - 2*GPL[1053] - 
         4*GPL[1054] - 4*GPL[1055] - 8*GPL[1056] - 
         I*GPL[18]*(Pi^3 - I*Zeta[3]) + (GPL[8]*((5*I)*Pi^3 + 29*Zeta[3]))/
          2 + (GPL[9]*((5*I)*Pi^3 + 29*Zeta[3]))/2 + 
         ((77*Pi^4)/90 - (20*I)*Pi*Zeta[3])/2), 
     g[33] -> ep^4*((Pi^2*GPL[8]*GPL[9])/6 - (Pi^2*GPL[9]*GPL[18])/6 - 
        I*Pi*GPL[8]*GPL[42] + I*Pi*GPL[18]*GPL[42] + (Pi^2*GPL[48])/6 - 
        (Pi^2*GPL[60])/6 - I*Pi*GPL[9]*GPL[60] + (Pi^2*GPL[61])/6 + 
        I*Pi*GPL[8]*GPL[61] - I*Pi*GPL[18]*GPL[61] + GPL[60]*GPL[61] - 
        (Pi^2*GPL[64])/6 + (Pi^2*GPL[103])/6 + I*Pi*GPL[9]*GPL[103] - 
        GPL[61]*GPL[103] + (2*I)*Pi*GPL[191] - 2*GPL[9]*GPL[191] - 
        (2*I)*Pi*GPL[192] - I*Pi*GPL[194] + GPL[9]*GPL[194] - I*Pi*GPL[201] + 
        GPL[9]*GPL[201] + I*Pi*GPL[202] + GPL[8]*GPL[202] - 
        GPL[18]*GPL[202] + I*Pi*GPL[203] - GPL[9]*GPL[203] - I*Pi*GPL[251] + 
        GPL[9]*GPL[251] + I*Pi*GPL[252] - GPL[8]*GPL[258] + 
        GPL[18]*GPL[258] + I*Pi*GPL[259] - GPL[9]*GPL[259] - I*Pi*GPL[382] + 
        GPL[9]*GPL[382] + I*Pi*GPL[383] - GPL[9]*GPL[383] + I*Pi*GPL[385] - 
        GPL[9]*GPL[385] - (2*I)*Pi*GPL[386] + 2*GPL[9]*GPL[386] - 
        2*GPL[623] - 2*GPL[627] + 2*GPL[628] + 3*GPL[629] + GPL[631] - 
        2*GPL[632] + GPL[643] + GPL[645] - GPL[646] - 2*GPL[647] - GPL[648] + 
        2*GPL[649] + GPL[681] + GPL[751] + GPL[753] - GPL[754] - GPL[755] - 
        GPL[760] - GPL[765] + 2*GPL[766] - GPL[773] + GPL[1036] + GPL[1037] - 
        2*GPL[1038] - GPL[1039] + 2*GPL[1040] - GPL[1043] + 2*GPL[1044] + 
        2*GPL[1045] - 4*GPL[1046]), 
     g[34] -> ep^3*((Pi^2*GPL[1])/6 - (Pi^2*GPL[8])/6 - (Pi^2*GPL[9])/6 - 
         I*Pi*GPL[8]*GPL[9] + I*Pi*GPL[1]*GPL[12] - GPL[1]*GPL[9]*GPL[12] - 
         I*Pi*GPL[1]*GPL[22] + I*Pi*GPL[9]*GPL[22] + GPL[1]*GPL[9]*GPL[22] + 
         GPL[12]*GPL[26] - GPL[22]*GPL[26] + I*Pi*GPL[35] - GPL[8]*GPL[35] - 
         GPL[9]*GPL[35] - I*Pi*GPL[41] + GPL[9]*GPL[41] - I*Pi*GPL[42] + 
         I*Pi*GPL[48] + GPL[1]*GPL[48] - GPL[9]*GPL[48] - GPL[1]*GPL[49] + 
         GPL[8]*GPL[61] - GPL[22]*GPL[61] + I*Pi*GPL[64] + GPL[1]*GPL[64] - 
         GPL[9]*GPL[64] - GPL[1]*GPL[65] - I*Pi*GPL[70] - GPL[1]*GPL[70] + 
         GPL[9]*GPL[70] + GPL[1]*GPL[75] + I*Pi*GPL[120] + GPL[1]*GPL[120] - 
         GPL[9]*GPL[120] - I*Pi*GPL[122] - GPL[1]*GPL[122] + 
         GPL[9]*GPL[122] + GPL[153] + GPL[178] + GPL[201] + GPL[202] - 
         2*GPL[203] - GPL[218] + GPL[219] + GPL[221] - GPL[253] - GPL[264] + 
         GPL[265] + GPL[268] + GPL[277] + GPL[279] - GPL[281] - GPL[289] - 
         GPL[434] + GPL[435] + GPL[439] - GPL[440]) + 
       ep^4*(-1/3*(Pi^2*GPL[1]*GPL[8]) - (Pi^2*GPL[1]*GPL[9])/3 + 
         (11*Pi^2*GPL[8]*GPL[9])/6 - (3*Pi^2*GPL[1]*GPL[12])/2 - 
         (2*I)*Pi*GPL[1]*GPL[9]*GPL[12] + (Pi^2*GPL[1]*GPL[13])/3 + 
         (2*I)*Pi*GPL[1]*GPL[12]*GPL[13] + (2*Pi^2*GPL[1]*GPL[21])/3 - 
         (2*Pi^2*GPL[9]*GPL[21])/3 + (7*Pi^2*GPL[1]*GPL[22])/6 - 
         (7*Pi^2*GPL[9]*GPL[22])/6 + (2*I)*Pi*GPL[1]*GPL[9]*GPL[22] - 
         (2*I)*Pi*GPL[1]*GPL[13]*GPL[22] - (4*I)*Pi*GPL[12]*GPL[26] + 
         2*GPL[9]*GPL[12]*GPL[26] + 2*GPL[12]*GPL[13]*GPL[26] + 
         (4*I)*Pi*GPL[22]*GPL[26] - 2*GPL[9]*GPL[22]*GPL[26] - 
         2*GPL[13]*GPL[22]*GPL[26] - (7*Pi^2*GPL[35])/6 - 
         (2*I)*Pi*GPL[8]*GPL[35] - (2*I)*Pi*GPL[9]*GPL[35] + 
         2*GPL[8]*GPL[9]*GPL[35] + (3*I)*Pi*GPL[12]*GPL[35] - 
         GPL[9]*GPL[12]*GPL[35] + (2*I)*Pi*GPL[13]*GPL[35] + 
         (4*I)*Pi*GPL[21]*GPL[35] - 4*GPL[9]*GPL[21]*GPL[35] - 
         (5*I)*Pi*GPL[22]*GPL[35] + 3*GPL[9]*GPL[22]*GPL[35] + 
         (3*Pi^2*GPL[41])/2 + (3*Pi^2*GPL[42])/2 - I*Pi*GPL[8]*GPL[42] + 
         (2*I)*Pi*GPL[12]*GPL[42] - (4*I)*Pi*GPL[21]*GPL[42] + 
         (3*I)*Pi*GPL[22]*GPL[42] - (7*Pi^2*GPL[48])/6 - 
         I*Pi*GPL[9]*GPL[48] - 4*GPL[26]*GPL[48] + 3*GPL[35]*GPL[48] + 
         4*GPL[26]*GPL[49] - GPL[35]*GPL[49] + I*Pi*GPL[9]*GPL[50] + 
         (Pi^2*GPL[60])/3 + (2*I)*Pi*GPL[9]*GPL[60] + 2*GPL[35]*GPL[60] + 
         (Pi^2*GPL[61])/3 + (6*I)*Pi*GPL[8]*GPL[61] + 2*GPL[1]*GPL[12]*
          GPL[61] - (6*I)*Pi*GPL[22]*GPL[61] - 2*GPL[1]*GPL[22]*GPL[61] + 
         2*GPL[35]*GPL[61] + GPL[48]*GPL[61] - GPL[50]*GPL[61] - 
         2*GPL[60]*GPL[61] - (2*I)*Pi*GPL[1]*GPL[62] + 2*GPL[1]*GPL[9]*
          GPL[62] - 2*GPL[26]*GPL[62] - (7*Pi^2*GPL[64])/6 - 
         I*Pi*GPL[9]*GPL[64] - 4*GPL[26]*GPL[64] + 3*GPL[35]*GPL[64] + 
         GPL[61]*GPL[64] + 4*GPL[26]*GPL[65] - GPL[35]*GPL[65] - 
         I*Pi*GPL[9]*GPL[66] + GPL[61]*GPL[66] + (2*I)*Pi*GPL[1]*GPL[67] - 
         (2*I)*Pi*GPL[9]*GPL[67] - 2*GPL[1]*GPL[9]*GPL[67] + 
         2*GPL[26]*GPL[67] + 2*GPL[61]*GPL[67] + (3*Pi^2*GPL[70])/2 - 
         (2*I)*Pi*GPL[1]*GPL[70] + (2*I)*Pi*GPL[9]*GPL[70] + 
         2*GPL[1]*GPL[9]*GPL[70] + 2*GPL[26]*GPL[70] - GPL[35]*GPL[70] - 
         2*GPL[61]*GPL[70] - (Pi^2*GPL[71])/3 - (2*I)*Pi*GPL[12]*GPL[71] - 
         2*GPL[1]*GPL[12]*GPL[71] + (2*I)*Pi*GPL[22]*GPL[71] + 
         2*GPL[1]*GPL[22]*GPL[71] - 2*GPL[35]*GPL[71] + I*Pi*GPL[1]*GPL[72] - 
         GPL[1]*GPL[9]*GPL[72] + GPL[26]*GPL[72] - 4*GPL[26]*GPL[75] + 
         GPL[35]*GPL[75] + I*Pi*GPL[9]*GPL[76] - GPL[61]*GPL[76] + 
         I*Pi*GPL[1]*GPL[77] - I*Pi*GPL[9]*GPL[77] - GPL[1]*GPL[9]*GPL[77] + 
         GPL[26]*GPL[77] + GPL[61]*GPL[77] - (2*Pi^2*GPL[117])/3 - 
         (4*I)*Pi*GPL[9]*GPL[117] - 4*GPL[35]*GPL[117] + 4*GPL[61]*GPL[117] + 
         (4*I)*Pi*GPL[1]*GPL[118] - 4*GPL[1]*GPL[9]*GPL[118] + 
         4*GPL[26]*GPL[118] - (4*I)*Pi*GPL[1]*GPL[119] + 
         (4*I)*Pi*GPL[9]*GPL[119] + 4*GPL[1]*GPL[9]*GPL[119] - 
         4*GPL[26]*GPL[119] - 4*GPL[61]*GPL[119] - (7*Pi^2*GPL[120])/6 + 
         (2*I)*Pi*GPL[1]*GPL[120] - 2*GPL[1]*GPL[9]*GPL[120] - 
         2*GPL[26]*GPL[120] + 3*GPL[35]*GPL[120] - (3*I)*Pi*GPL[1]*GPL[121] + 
         3*GPL[1]*GPL[9]*GPL[121] - 3*GPL[26]*GPL[121] + 
         (7*Pi^2*GPL[122])/6 + I*Pi*GPL[9]*GPL[122] + 4*GPL[26]*GPL[122] - 
         3*GPL[35]*GPL[122] - GPL[61]*GPL[122] + I*Pi*GPL[1]*GPL[123] - 
         I*Pi*GPL[9]*GPL[123] - GPL[1]*GPL[9]*GPL[123] + GPL[26]*GPL[123] + 
         GPL[61]*GPL[123] - 8*GPL[12]*GPL[147] + 8*GPL[22]*GPL[147] - 
         2*GPL[8]*GPL[153] - 2*GPL[9]*GPL[153] + GPL[12]*GPL[153] + 
         2*GPL[13]*GPL[153] + 4*GPL[21]*GPL[153] - 3*GPL[22]*GPL[153] - 
         (4*I)*Pi*GPL[178] + 2*GPL[8]*GPL[178] + 2*GPL[9]*GPL[178] + 
         3*GPL[12]*GPL[178] + 2*GPL[13]*GPL[178] + 4*GPL[21]*GPL[178] - 
         5*GPL[22]*GPL[178] + (5*I)*Pi*GPL[185] - GPL[8]*GPL[185] - 
         GPL[9]*GPL[185] - (2*I)*Pi*GPL[191] + 2*GPL[9]*GPL[191] - 
         (3*I)*Pi*GPL[192] + (2*I)*Pi*GPL[194] + 2*GPL[1]*GPL[194] - 
         2*GPL[9]*GPL[194] - 2*GPL[1]*GPL[195] + (6*I)*Pi*GPL[201] - 
         6*GPL[9]*GPL[201] + (6*I)*Pi*GPL[202] + GPL[8]*GPL[202] - 
         2*GPL[12]*GPL[202] + 4*GPL[21]*GPL[202] - 3*GPL[22]*GPL[202] - 
         (2*I)*Pi*GPL[203] + 2*GPL[9]*GPL[203] - I*Pi*GPL[218] + 
         GPL[9]*GPL[218] - (2*I)*Pi*GPL[219] - 3*GPL[1]*GPL[219] + 
         2*GPL[9]*GPL[219] + 3*GPL[1]*GPL[220] - GPL[1]*GPL[221] + 
         GPL[1]*GPL[222] - I*Pi*GPL[223] + GPL[9]*GPL[223] + I*Pi*GPL[251] - 
         GPL[9]*GPL[251] + (2*I)*Pi*GPL[252] - I*Pi*GPL[253] + 
         GPL[9]*GPL[253] - 6*GPL[8]*GPL[258] + 6*GPL[22]*GPL[258] - 
         (2*I)*Pi*GPL[259] - 2*GPL[1]*GPL[259] + 2*GPL[9]*GPL[259] + 
         2*GPL[1]*GPL[260] + (2*I)*Pi*GPL[261] + 2*GPL[1]*GPL[261] - 
         2*GPL[9]*GPL[261] - 2*GPL[1]*GPL[263] - I*Pi*GPL[264] + 
         GPL[9]*GPL[264] - (2*I)*Pi*GPL[265] - 3*GPL[1]*GPL[265] + 
         2*GPL[9]*GPL[265] + 3*GPL[1]*GPL[266] - GPL[1]*GPL[268] + 
         GPL[1]*GPL[269] + I*Pi*GPL[270] - GPL[9]*GPL[270] - 
         (2*I)*Pi*GPL[271] - 2*GPL[1]*GPL[271] + 2*GPL[9]*GPL[271] + 
         (2*I)*Pi*GPL[272] + 2*GPL[1]*GPL[272] - 2*GPL[9]*GPL[272] - 
         (2*I)*Pi*GPL[276] - GPL[1]*GPL[277] + GPL[1]*GPL[278] + 
         (6*I)*Pi*GPL[279] + 2*GPL[1]*GPL[279] - 6*GPL[9]*GPL[279] + 
         2*GPL[12]*GPL[280] - 2*GPL[22]*GPL[280] - (2*I)*Pi*GPL[281] - 
         GPL[1]*GPL[281] + 2*GPL[9]*GPL[281] - GPL[1]*GPL[282] - 
         I*Pi*GPL[283] - GPL[1]*GPL[283] + GPL[9]*GPL[283] + 
         GPL[1]*GPL[285] + GPL[1]*GPL[289] - GPL[1]*GPL[290] - 
         I*Pi*GPL[291] + GPL[9]*GPL[291] - I*Pi*GPL[292] - GPL[1]*GPL[292] + 
         GPL[9]*GPL[292] + I*Pi*GPL[293] + GPL[1]*GPL[293] - 
         GPL[9]*GPL[293] - (4*I)*Pi*GPL[422] + 4*GPL[9]*GPL[422] + 
         (4*I)*Pi*GPL[423] + 4*GPL[1]*GPL[423] - 4*GPL[9]*GPL[423] - 
         4*GPL[1]*GPL[424] + (4*I)*Pi*GPL[425] + 4*GPL[1]*GPL[425] - 
         4*GPL[9]*GPL[425] - 4*GPL[1]*GPL[426] - (4*I)*Pi*GPL[427] - 
         4*GPL[1]*GPL[427] + 4*GPL[9]*GPL[427] + 4*GPL[1]*GPL[428] + 
         (4*I)*Pi*GPL[429] + 4*GPL[1]*GPL[429] - 4*GPL[9]*GPL[429] - 
         (4*I)*Pi*GPL[430] - 4*GPL[1]*GPL[430] + 4*GPL[9]*GPL[430] + 
         (3*I)*Pi*GPL[431] - 3*GPL[9]*GPL[431] - (3*I)*Pi*GPL[432] - 
         3*GPL[1]*GPL[432] + 3*GPL[9]*GPL[432] + 3*GPL[1]*GPL[433] - 
         (6*I)*Pi*GPL[434] - 2*GPL[1]*GPL[434] + 6*GPL[9]*GPL[434] - 
         GPL[1]*GPL[435] + 3*GPL[1]*GPL[436] + (3*I)*Pi*GPL[437] + 
         3*GPL[1]*GPL[437] - 3*GPL[9]*GPL[437] - 3*GPL[1]*GPL[438] + 
         I*Pi*GPL[439] - GPL[9]*GPL[439] + (2*I)*Pi*GPL[440] + 
         3*GPL[1]*GPL[440] - 2*GPL[9]*GPL[440] - 3*GPL[1]*GPL[441] - 
         I*Pi*GPL[442] - GPL[1]*GPL[442] + GPL[9]*GPL[442] + I*Pi*GPL[443] + 
         GPL[1]*GPL[443] - GPL[9]*GPL[443] - 4*GPL[548] + GPL[550] - 
         8*GPL[603] + 3*GPL[605] + 5*GPL[616] + 2*GPL[627] + 3*GPL[628] - 
         4*GPL[629] - 2*GPL[631] + 2*GPL[632] + 2*GPL[633] - 6*GPL[643] - 
         6*GPL[645] - 6*GPL[646] + 8*GPL[647] + 2*GPL[648] + 4*GPL[649] + 
         3*GPL[681] + GPL[682] + 2*GPL[683] + 2*GPL[684] - 5*GPL[685] - 
         3*GPL[686] + 2*GPL[687] - 3*GPL[688] - GPL[689] + GPL[690] + 
         GPL[691] - 2*GPL[692] - 2*GPL[751] - GPL[753] - 2*GPL[754] + 
         2*GPL[755] + GPL[756] + 2*GPL[757] + 2*GPL[760] + 2*GPL[765] - 
         2*GPL[766] - 2*GPL[767] - 2*GPL[768] - 2*GPL[769] + 2*GPL[771] + 
         2*GPL[772] + 3*GPL[773] + GPL[774] + 2*GPL[775] + 2*GPL[776] - 
         5*GPL[777] - 3*GPL[778] + 2*GPL[779] - 3*GPL[782] - GPL[783] - 
         GPL[784] - GPL[785] + 2*GPL[786] + 2*GPL[787] - 2*GPL[788] - 
         2*GPL[789] + 2*GPL[790] + 2*GPL[792] + 2*GPL[794] - 3*GPL[797] - 
         GPL[798] - 4*GPL[799] - 6*GPL[800] + 6*GPL[802] + 2*GPL[803] + 
         GPL[804] + GPL[805] + GPL[806] + GPL[807] - GPL[809] - GPL[810] - 
         2*GPL[815] + 3*GPL[818] + GPL[819] + GPL[820] + GPL[821] - 
         2*GPL[822] + GPL[823] - GPL[824] - GPL[825] + GPL[826] + 
         4*GPL[1116] - 8*GPL[1117] - 4*GPL[1118] + 4*GPL[1119] + 
         4*GPL[1120] - 4*GPL[1121] - 4*GPL[1122] + 4*GPL[1123] + 
         4*GPL[1124] + 4*GPL[1125] + 4*GPL[1126] - 4*GPL[1127] - 
         4*GPL[1128] - 4*GPL[1129] + 4*GPL[1130] + 4*GPL[1131] - 
         4*GPL[1132] - 3*GPL[1133] + 6*GPL[1134] + 3*GPL[1135] - 
         3*GPL[1136] - 3*GPL[1137] + 6*GPL[1138] + 6*GPL[1139] - 
         6*GPL[1140] - 3*GPL[1141] - 3*GPL[1142] - 3*GPL[1143] - 
         3*GPL[1144] + 3*GPL[1145] + 3*GPL[1146] - 3*GPL[1147] - GPL[1148] - 
         2*GPL[1149] - 2*GPL[1150] + 5*GPL[1151] + 3*GPL[1152] + GPL[1153] - 
         GPL[1154] - GPL[1155] + GPL[1156] + 5*GPL[1]*Zeta[3] - 
         5*GPL[8]*Zeta[3] - 5*GPL[9]*Zeta[3]), 
     g[35] -> -3/4 + ep*((-I)*Pi + 2*GPL[1] + GPL[8] + GPL[9] - GPL[18]) + 
       ep^2*((7*Pi^2)/6 + (4*I)*Pi*GPL[1] - 4*GPL[1]*GPL[8] - 
         4*GPL[1]*GPL[9] + GPL[1]*GPL[18] + 3*GPL[1]*GPL[19] - 4*GPL[26] + 
         3*GPL[35] + 3*GPL[105] - 3*GPL[111]) + 
       ep^3*(I*Pi^3 - 5*Pi^2*GPL[1] + (Pi^2*GPL[8])/3 - 
         (8*I)*Pi*GPL[1]*GPL[8] + (Pi^2*GPL[9])/3 - (8*I)*Pi*GPL[1]*GPL[9] + 
         (2*I)*Pi*GPL[8]*GPL[9] + 8*GPL[1]*GPL[8]*GPL[9] + 
         (6*I)*Pi*GPL[1]*GPL[12] - 6*GPL[1]*GPL[9]*GPL[12] + 
         (8*I)*Pi*GPL[1]*GPL[13] - (Pi^2*GPL[18])/3 + (2*I)*Pi*GPL[1]*
          GPL[22] - (2*I)*Pi*GPL[9]*GPL[22] - 2*GPL[1]*GPL[9]*GPL[22] - 
         (16*I)*Pi*GPL[26] + 8*GPL[8]*GPL[26] + 8*GPL[9]*GPL[26] + 
         6*GPL[12]*GPL[26] + 8*GPL[13]*GPL[26] - 4*GPL[18]*GPL[26] - 
         12*GPL[19]*GPL[26] + 2*GPL[22]*GPL[26] + (14*I)*Pi*GPL[35] - 
         6*GPL[8]*GPL[35] - 6*GPL[9]*GPL[35] + 3*GPL[18]*GPL[35] + 
         3*GPL[19]*GPL[35] + (8*I)*Pi*GPL[60] + 8*GPL[1]*GPL[60] - 
         8*GPL[9]*GPL[60] + (8*I)*Pi*GPL[61] + 8*GPL[1]*GPL[61] - 
         2*GPL[8]*GPL[61] + 2*GPL[22]*GPL[61] - (2*I)*Pi*GPL[64] - 
         2*GPL[1]*GPL[64] + 2*GPL[9]*GPL[64] - 6*GPL[1]*GPL[65] - 
         (6*I)*Pi*GPL[70] - 6*GPL[1]*GPL[70] + 6*GPL[9]*GPL[70] - 
         (8*I)*Pi*GPL[71] - 8*GPL[1]*GPL[71] + 6*GPL[1]*GPL[75] - 
         3*GPL[1]*GPL[105] + 3*GPL[1]*GPL[106] + 3*GPL[1]*GPL[111] - 
         3*GPL[1]*GPL[112] - (2*I)*Pi*GPL[120] - 2*GPL[1]*GPL[120] + 
         2*GPL[9]*GPL[120] + (2*I)*Pi*GPL[122] + 2*GPL[1]*GPL[122] - 
         2*GPL[9]*GPL[122] - 6*GPL[153] + 2*GPL[178] + 3*GPL[185] - 
         6*GPL[253] - 8*GPL[257] - 8*GPL[258] + 8*GPL[259] + 2*GPL[264] - 
         2*GPL[265] + 6*GPL[268] + 6*GPL[277] + 6*GPL[279] + 8*GPL[280] - 
         6*GPL[281] - 6*GPL[289] + 6*GPL[383] - 9*GPL[391] - 3*GPL[393] - 
         6*GPL[399] + 9*GPL[407] + 3*GPL[410] + 2*GPL[434] - 2*GPL[435] - 
         2*GPL[439] + 2*GPL[440] + 8*Zeta[3]) + 
       ep^4*((-43*Pi^4)/90 + 10*Pi^2*GPL[1]*GPL[8] + 10*Pi^2*GPL[1]*GPL[9] - 
         (7*Pi^2*GPL[8]*GPL[9])/3 + (16*I)*Pi*GPL[1]*GPL[8]*GPL[9] - 
         9*Pi^2*GPL[1]*GPL[12] - (12*I)*Pi*GPL[1]*GPL[9]*GPL[12] - 
         (34*Pi^2*GPL[1]*GPL[13])/3 - (16*I)*Pi*GPL[1]*GPL[8]*GPL[13] + 
         (12*I)*Pi*GPL[1]*GPL[12]*GPL[13] + (Pi^2*GPL[1]*GPL[18])/3 + 
         Pi^2*GPL[1]*GPL[19] - (7*Pi^2*GPL[1]*GPL[22])/3 + 
         (7*Pi^2*GPL[9]*GPL[22])/3 - (4*I)*Pi*GPL[1]*GPL[9]*GPL[22] + 
         (4*I)*Pi*GPL[1]*GPL[13]*GPL[22] + (64*Pi^2*GPL[26])/3 + 
         (32*I)*Pi*GPL[8]*GPL[26] + (32*I)*Pi*GPL[9]*GPL[26] - 
         16*GPL[8]*GPL[9]*GPL[26] - (24*I)*Pi*GPL[12]*GPL[26] + 
         12*GPL[9]*GPL[12]*GPL[26] - (32*I)*Pi*GPL[13]*GPL[26] - 
         16*GPL[8]*GPL[13]*GPL[26] + 12*GPL[12]*GPL[13]*GPL[26] - 
         (8*I)*Pi*GPL[22]*GPL[26] + 4*GPL[9]*GPL[22]*GPL[26] + 
         4*GPL[13]*GPL[22]*GPL[26] - (58*Pi^2*GPL[35])/3 - 
         (28*I)*Pi*GPL[8]*GPL[35] - (28*I)*Pi*GPL[9]*GPL[35] + 
         12*GPL[8]*GPL[9]*GPL[35] + (18*I)*Pi*GPL[12]*GPL[35] - 
         6*GPL[9]*GPL[12]*GPL[35] + (28*I)*Pi*GPL[13]*GPL[35] + 
         (10*I)*Pi*GPL[22]*GPL[35] - 6*GPL[9]*GPL[22]*GPL[35] - 
         (6*I)*Pi*GPL[8]*GPL[42] + (12*I)*Pi*GPL[12]*GPL[42] - 
         (6*I)*Pi*GPL[22]*GPL[42] - (34*Pi^2*GPL[60])/3 + 
         (16*I)*Pi*GPL[1]*GPL[60] - (12*I)*Pi*GPL[9]*GPL[60] - 
         16*GPL[1]*GPL[9]*GPL[60] - 16*GPL[26]*GPL[60] + 12*GPL[35]*GPL[60] - 
         (34*Pi^2*GPL[61])/3 + (16*I)*Pi*GPL[1]*GPL[61] - 
         (12*I)*Pi*GPL[8]*GPL[61] - 16*GPL[1]*GPL[8]*GPL[61] + 
         12*GPL[1]*GPL[12]*GPL[61] + (12*I)*Pi*GPL[22]*GPL[61] + 
         4*GPL[1]*GPL[22]*GPL[61] - 16*GPL[26]*GPL[61] + 12*GPL[35]*GPL[61] + 
         12*GPL[60]*GPL[61] - (12*I)*Pi*GPL[1]*GPL[62] + 
         12*GPL[1]*GPL[9]*GPL[62] - 12*GPL[26]*GPL[62] - 
         (16*I)*Pi*GPL[1]*GPL[63] - 16*GPL[26]*GPL[63] + (7*Pi^2*GPL[64])/3 + 
         (2*I)*Pi*GPL[9]*GPL[64] + 8*GPL[26]*GPL[64] - 6*GPL[35]*GPL[64] - 
         2*GPL[61]*GPL[64] + 24*GPL[26]*GPL[65] - 6*GPL[35]*GPL[65] - 
         (6*I)*Pi*GPL[9]*GPL[66] + 6*GPL[61]*GPL[66] - (4*I)*Pi*GPL[1]*
          GPL[67] + (4*I)*Pi*GPL[9]*GPL[67] + 4*GPL[1]*GPL[9]*GPL[67] - 
         4*GPL[26]*GPL[67] - 4*GPL[61]*GPL[67] + 9*Pi^2*GPL[70] - 
         (12*I)*Pi*GPL[1]*GPL[70] + (12*I)*Pi*GPL[9]*GPL[70] + 
         12*GPL[1]*GPL[9]*GPL[70] + 12*GPL[26]*GPL[70] - 6*GPL[35]*GPL[70] - 
         12*GPL[61]*GPL[70] + (34*Pi^2*GPL[71])/3 - (16*I)*Pi*GPL[1]*
          GPL[71] + (16*I)*Pi*GPL[8]*GPL[71] + 16*GPL[1]*GPL[8]*GPL[71] - 
         (12*I)*Pi*GPL[12]*GPL[71] - 12*GPL[1]*GPL[12]*GPL[71] - 
         (4*I)*Pi*GPL[22]*GPL[71] - 4*GPL[1]*GPL[22]*GPL[71] + 
         16*GPL[26]*GPL[71] - 12*GPL[35]*GPL[71] + (6*I)*Pi*GPL[1]*GPL[72] - 
         6*GPL[1]*GPL[9]*GPL[72] + 6*GPL[26]*GPL[72] + (16*I)*Pi*GPL[1]*
          GPL[73] + 16*GPL[26]*GPL[73] - 24*GPL[26]*GPL[75] + 
         6*GPL[35]*GPL[75] + (6*I)*Pi*GPL[9]*GPL[76] - 6*GPL[61]*GPL[76] + 
         (6*I)*Pi*GPL[1]*GPL[77] - (6*I)*Pi*GPL[9]*GPL[77] - 
         6*GPL[1]*GPL[9]*GPL[77] + 6*GPL[26]*GPL[77] + 6*GPL[61]*GPL[77] + 
         Pi^2*GPL[105] + 12*GPL[26]*GPL[105] - 9*GPL[35]*GPL[105] - 
         12*GPL[26]*GPL[106] + 3*GPL[35]*GPL[106] - Pi^2*GPL[111] - 
         12*GPL[26]*GPL[111] + 9*GPL[35]*GPL[111] + 12*GPL[26]*GPL[112] - 
         3*GPL[35]*GPL[112] + (7*Pi^2*GPL[120])/3 - (4*I)*Pi*GPL[1]*
          GPL[120] + 4*GPL[1]*GPL[9]*GPL[120] + 4*GPL[26]*GPL[120] - 
         6*GPL[35]*GPL[120] + (6*I)*Pi*GPL[1]*GPL[121] - 
         6*GPL[1]*GPL[9]*GPL[121] + 6*GPL[26]*GPL[121] - 
         (7*Pi^2*GPL[122])/3 - (2*I)*Pi*GPL[9]*GPL[122] - 
         8*GPL[26]*GPL[122] + 6*GPL[35]*GPL[122] + 2*GPL[61]*GPL[122] - 
         (2*I)*Pi*GPL[1]*GPL[123] + (2*I)*Pi*GPL[9]*GPL[123] + 
         2*GPL[1]*GPL[9]*GPL[123] - 2*GPL[26]*GPL[123] - 2*GPL[61]*GPL[123] + 
         (64*I)*Pi*GPL[147] - 48*GPL[12]*GPL[147] - 64*GPL[13]*GPL[147] + 
         16*GPL[18]*GPL[147] + 48*GPL[19]*GPL[147] - 16*GPL[22]*GPL[147] - 
         (56*I)*Pi*GPL[153] + 12*GPL[8]*GPL[153] + 12*GPL[9]*GPL[153] + 
         6*GPL[12]*GPL[153] + 12*GPL[13]*GPL[153] - 6*GPL[18]*GPL[153] - 
         18*GPL[19]*GPL[153] + 6*GPL[22]*GPL[153] - (56*I)*Pi*GPL[178] - 
         4*GPL[8]*GPL[178] - 4*GPL[9]*GPL[178] + 18*GPL[12]*GPL[178] + 
         28*GPL[13]*GPL[178] - 12*GPL[18]*GPL[178] - 12*GPL[19]*GPL[178] + 
         10*GPL[22]*GPL[178] + (46*I)*Pi*GPL[185] - 6*GPL[8]*GPL[185] - 
         6*GPL[9]*GPL[185] + 3*GPL[18]*GPL[185] + 3*GPL[19]*GPL[185] + 
         6*GPL[8]*GPL[202] - 12*GPL[12]*GPL[202] + 6*GPL[22]*GPL[202] + 
         (6*I)*Pi*GPL[251] - 6*GPL[9]*GPL[251] + (12*I)*Pi*GPL[252] - 
         (6*I)*Pi*GPL[253] + 6*GPL[9]*GPL[253] - (48*I)*Pi*GPL[257] - 
         16*GPL[1]*GPL[257] + 48*GPL[9]*GPL[257] - (48*I)*Pi*GPL[258] - 
         16*GPL[1]*GPL[258] + 12*GPL[8]*GPL[258] - 12*GPL[22]*GPL[258] + 
         (12*I)*Pi*GPL[259] + 4*GPL[1]*GPL[259] - 12*GPL[9]*GPL[259] + 
         12*GPL[1]*GPL[260] + (12*I)*Pi*GPL[261] + 12*GPL[1]*GPL[261] - 
         12*GPL[9]*GPL[261] + (16*I)*Pi*GPL[262] + 16*GPL[1]*GPL[262] - 
         12*GPL[1]*GPL[263] + (2*I)*Pi*GPL[264] - 2*GPL[9]*GPL[264] + 
         (4*I)*Pi*GPL[265] + 6*GPL[1]*GPL[265] - 4*GPL[9]*GPL[265] - 
         6*GPL[1]*GPL[266] - 6*GPL[1]*GPL[268] + 6*GPL[1]*GPL[269] + 
         (6*I)*Pi*GPL[270] - 6*GPL[9]*GPL[270] + (4*I)*Pi*GPL[271] + 
         4*GPL[1]*GPL[271] - 4*GPL[9]*GPL[271] - (4*I)*Pi*GPL[272] - 
         4*GPL[1]*GPL[272] + 4*GPL[9]*GPL[272] - (12*I)*Pi*GPL[276] - 
         6*GPL[1]*GPL[277] + 6*GPL[1]*GPL[278] + (36*I)*Pi*GPL[279] + 
         12*GPL[1]*GPL[279] - 36*GPL[9]*GPL[279] + (48*I)*Pi*GPL[280] + 
         16*GPL[1]*GPL[280] - 16*GPL[8]*GPL[280] + 12*GPL[12]*GPL[280] + 
         4*GPL[22]*GPL[280] - (12*I)*Pi*GPL[281] - 6*GPL[1]*GPL[281] + 
         12*GPL[9]*GPL[281] - 6*GPL[1]*GPL[282] - (6*I)*Pi*GPL[283] - 
         6*GPL[1]*GPL[283] + 6*GPL[9]*GPL[283] - (16*I)*Pi*GPL[284] - 
         16*GPL[1]*GPL[284] + 6*GPL[1]*GPL[285] + 6*GPL[1]*GPL[289] - 
         6*GPL[1]*GPL[290] - (6*I)*Pi*GPL[291] + 6*GPL[9]*GPL[291] - 
         (6*I)*Pi*GPL[292] - 6*GPL[1]*GPL[292] + 6*GPL[9]*GPL[292] + 
         (6*I)*Pi*GPL[293] + 6*GPL[1]*GPL[293] - 6*GPL[9]*GPL[293] - 
         6*GPL[1]*GPL[383] + 6*GPL[1]*GPL[384] + 9*GPL[1]*GPL[391] - 
         9*GPL[1]*GPL[392] + 3*GPL[1]*GPL[393] - 3*GPL[1]*GPL[394] + 
         6*GPL[1]*GPL[399] - 6*GPL[1]*GPL[400] - 9*GPL[1]*GPL[407] + 
         9*GPL[1]*GPL[408] - 3*GPL[1]*GPL[410] + 3*GPL[1]*GPL[411] - 
         (6*I)*Pi*GPL[431] + 6*GPL[9]*GPL[431] + (6*I)*Pi*GPL[432] + 
         6*GPL[1]*GPL[432] - 6*GPL[9]*GPL[432] - 6*GPL[1]*GPL[433] + 
         (12*I)*Pi*GPL[434] + 4*GPL[1]*GPL[434] - 12*GPL[9]*GPL[434] + 
         2*GPL[1]*GPL[435] - 6*GPL[1]*GPL[436] - (6*I)*Pi*GPL[437] - 
         6*GPL[1]*GPL[437] + 6*GPL[9]*GPL[437] + 6*GPL[1]*GPL[438] - 
         (2*I)*Pi*GPL[439] + 2*GPL[9]*GPL[439] - (4*I)*Pi*GPL[440] - 
         6*GPL[1]*GPL[440] + 4*GPL[9]*GPL[440] + 6*GPL[1]*GPL[441] + 
         (2*I)*Pi*GPL[442] + 2*GPL[1]*GPL[442] - 2*GPL[9]*GPL[442] - 
         (2*I)*Pi*GPL[443] - 2*GPL[1]*GPL[443] + 2*GPL[9]*GPL[443] + 
         64*GPL[536] - 32*GPL[548] - 6*GPL[550] - 64*GPL[603] + 34*GPL[616] + 
         3*GPL[618] - 12*GPL[751] - 6*GPL[753] - 12*GPL[754] + 12*GPL[755] + 
         6*GPL[756] + 12*GPL[757] + 36*GPL[760] + 48*GPL[762] + 48*GPL[763] - 
         48*GPL[764] - 12*GPL[765] - 12*GPL[766] - 12*GPL[767] - 
         12*GPL[768] - 12*GPL[769] - 16*GPL[770] + 12*GPL[771] + 
         12*GPL[772] - 6*GPL[773] - 2*GPL[774] - 4*GPL[775] - 4*GPL[776] + 
         10*GPL[777] + 6*GPL[778] + 12*GPL[779] - 18*GPL[782] - 6*GPL[783] - 
         6*GPL[784] - 6*GPL[785] + 12*GPL[786] - 4*GPL[787] + 4*GPL[788] + 
         4*GPL[789] - 4*GPL[790] + 12*GPL[792] + 12*GPL[794] - 18*GPL[797] - 
         6*GPL[798] - 24*GPL[799] - 36*GPL[800] - 48*GPL[801] + 36*GPL[802] + 
         12*GPL[803] + 6*GPL[804] + 6*GPL[805] + 6*GPL[806] + 6*GPL[807] + 
         16*GPL[808] - 6*GPL[809] - 6*GPL[810] - 12*GPL[815] + 18*GPL[818] + 
         6*GPL[819] + 6*GPL[820] + 6*GPL[821] - 12*GPL[822] + 6*GPL[823] - 
         6*GPL[824] - 6*GPL[825] + 6*GPL[826] + 12*GPL[1036] - 18*GPL[1040] - 
         6*GPL[1041] - 18*GPL[1052] + 27*GPL[1056] + 9*GPL[1057] - 
         6*GPL[1058] + 9*GPL[1059] + 3*GPL[1060] - 12*GPL[1068] + 
         18*GPL[1072] + 6*GPL[1073] + 18*GPL[1083] - 27*GPL[1087] - 
         9*GPL[1088] + 6*GPL[1089] - 9*GPL[1092] - 3*GPL[1093] + 
         6*GPL[1133] - 12*GPL[1134] - 6*GPL[1135] + 6*GPL[1136] + 
         6*GPL[1137] - 12*GPL[1138] - 12*GPL[1139] + 12*GPL[1140] + 
         6*GPL[1141] + 6*GPL[1142] + 6*GPL[1143] + 6*GPL[1144] - 
         6*GPL[1145] - 6*GPL[1146] + 6*GPL[1147] + 2*GPL[1148] + 
         4*GPL[1149] + 4*GPL[1150] - 10*GPL[1151] - 6*GPL[1152] - 
         2*GPL[1153] + 2*GPL[1154] + 2*GPL[1155] - 2*GPL[1156] - 
         (2*I)*GPL[1]*(2*Pi^3 - (15*I)*Zeta[3]) + (10*I)*Pi*Zeta[3] - 
         2*GPL[8]*Zeta[3] - 2*GPL[9]*Zeta[3] + 2*GPL[18]*Zeta[3]), 
     g[36] -> ep*(-1/2*GPL[1] + GPL[7]/2) + ep^2*((GPL[1]*GPL[7])/2 - 
         (GPL[7]*GPL[14])/2 + (3*GPL[26])/2 - GPL[35] + GPL[40]/2 - 
         2*GPL[59] + GPL[78]/2) + ep^3*(-1/6*(Pi^2*GPL[1]) + 
         (Pi^2*GPL[7])/6 - (3*GPL[7]*GPL[26])/2 + (3*GPL[7]*GPL[29])/2 + 
         GPL[7]*GPL[35] + (3*GPL[1]*GPL[40])/2 - (GPL[14]*GPL[40])/2 - 
         GPL[7]*GPL[45] - 2*GPL[1]*GPL[59] + 2*GPL[14]*GPL[59] - 
         (GPL[7]*GPL[78])/2 + (GPL[7]*GPL[79])/2 - (9*GPL[147])/2 + 
         3*GPL[153] - (3*GPL[159])/2 + 3*GPL[178] - 2*GPL[185] + GPL[190]/2 - 
         2*GPL[200] + GPL[208] - 3*GPL[250] + 8*GPL[256] - (3*GPL[294])/2 + 
         GPL[296] - GPL[298]/2) + ep^4*((Pi^2*GPL[1]*GPL[7])/6 - 
         (Pi^2*GPL[7]*GPL[14])/6 + (Pi^2*GPL[26])/2 - (Pi^2*GPL[35])/3 + 
         (Pi^2*GPL[40])/6 - (9*GPL[26]*GPL[40])/2 + (3*GPL[29]*GPL[40])/2 + 
         3*GPL[35]*GPL[40] - GPL[40]*GPL[45] - (2*Pi^2*GPL[59])/3 + 
         6*GPL[26]*GPL[59] - 6*GPL[29]*GPL[59] - 4*GPL[35]*GPL[59] + 
         4*GPL[45]*GPL[59] + (Pi^2*GPL[78])/6 - (3*GPL[40]*GPL[78])/2 + 
         2*GPL[59]*GPL[78] + (GPL[40]*GPL[79])/2 - 2*GPL[59]*GPL[79] + 
         (9*GPL[7]*GPL[147])/2 - (9*GPL[7]*GPL[150])/2 - 3*GPL[7]*GPL[153] + 
         3*GPL[7]*GPL[156] + (3*GPL[7]*GPL[159])/2 - (3*GPL[7]*GPL[160])/2 - 
         3*GPL[7]*GPL[178] + 3*GPL[7]*GPL[181] + 2*GPL[7]*GPL[185] + 
         (3*GPL[1]*GPL[190])/2 - (GPL[14]*GPL[190])/2 - 2*GPL[7]*GPL[193] - 
         6*GPL[1]*GPL[200] + 2*GPL[14]*GPL[200] - GPL[7]*GPL[208] + 
         GPL[7]*GPL[209] - 3*GPL[1]*GPL[250] + 3*GPL[14]*GPL[250] + 
         8*GPL[1]*GPL[256] - 8*GPL[14]*GPL[256] + (3*GPL[7]*GPL[294])/2 - 
         (3*GPL[7]*GPL[295])/2 - GPL[7]*GPL[296] + GPL[7]*GPL[297] + 
         (GPL[7]*GPL[298])/2 - (GPL[7]*GPL[299])/2 + (27*GPL[536])/2 - 
         9*GPL[538] + (9*GPL[542])/2 - 9*GPL[548] + 6*GPL[550] - 3*GPL[554] + 
         (9*GPL[559])/2 - 3*GPL[560] + (3*GPL[561])/2 - 9*GPL[603] + 
         6*GPL[605] - 3*GPL[609] + 6*GPL[616] - 4*GPL[618] + GPL[622]/2 - 
         2*GPL[626] + 2*GPL[630] - 3*GPL[642] + 8*GPL[644] - 3*GPL[656] + 
         2*GPL[657] - GPL[658] - 3*GPL[750] + 12*GPL[752] + 12*GPL[759] - 
         32*GPL[761] + (9*GPL[827])/2 - 3*GPL[828] + (3*GPL[829])/2 - 
         3*GPL[830] + 2*GPL[831] - GPL[832] + (3*GPL[833])/2 - GPL[834] + 
         GPL[835]/2 + GPL[1]*Zeta[3] - GPL[7]*Zeta[3]), 
     g[37] -> -1 + ep*(((-3*I)/2)*Pi + (3*GPL[1])/2 + (3*GPL[8])/2 + 
         (3*GPL[9])/2 - GPL[18]/2) + ep^2*((5*Pi^2)/3 + (3*I)*Pi*GPL[1] + 
         ((3*I)/2)*Pi*GPL[8] - 3*GPL[1]*GPL[8] + ((3*I)/2)*Pi*GPL[9] - 
         3*GPL[1]*GPL[9] - (3*GPL[8]*GPL[9])/2 + (3*GPL[1]*GPL[19])/2 - 
         (3*GPL[26])/2 + (3*GPL[35])/2 - (3*GPL[60])/2 - (3*GPL[61])/2 + 
         2*GPL[105] - (3*GPL[111])/2) + ep^3*((-7*Pi^2*GPL[1])/2 - 
         (3*Pi^2*GPL[8])/2 - (6*I)*Pi*GPL[1]*GPL[8] - (3*Pi^2*GPL[9])/2 - 
         (6*I)*Pi*GPL[1]*GPL[9] - ((3*I)/2)*Pi*GPL[8]*GPL[9] + 
         6*GPL[1]*GPL[8]*GPL[9] + (3*I)*Pi*GPL[1]*GPL[12] - 
         3*GPL[1]*GPL[9]*GPL[12] + (3*I)*Pi*GPL[1]*GPL[13] - 
         (Pi^2*GPL[18])/6 - (6*I)*Pi*GPL[26] + 3*GPL[8]*GPL[26] + 
         3*GPL[9]*GPL[26] + 3*GPL[12]*GPL[26] + 3*GPL[13]*GPL[26] - 
         (9*GPL[19]*GPL[26])/2 + (6*I)*Pi*GPL[35] - 3*GPL[8]*GPL[35] - 
         3*GPL[9]*GPL[35] + (3*GPL[19]*GPL[35])/2 + ((3*I)/2)*Pi*GPL[60] + 
         6*GPL[1]*GPL[60] - (3*GPL[9]*GPL[60])/2 + ((3*I)/2)*Pi*GPL[61] + 
         6*GPL[1]*GPL[61] + (3*GPL[8]*GPL[61])/2 - 3*GPL[1]*GPL[65] - 
         (3*I)*Pi*GPL[70] - 3*GPL[1]*GPL[70] + 3*GPL[9]*GPL[70] - 
         (3*I)*Pi*GPL[71] - 3*GPL[1]*GPL[71] + 3*GPL[1]*GPL[75] - 
         (3*GPL[1]*GPL[112])/2 - (3*GPL[147])/2 - (3*GPL[153])/2 + 
         (3*GPL[178])/2 + (3*GPL[185])/2 - 3*GPL[253] - (3*GPL[257])/2 - 
         (3*GPL[258])/2 + 3*GPL[259] + 3*GPL[268] + 3*GPL[277] + 3*GPL[279] + 
         3*GPL[280] - 3*GPL[281] - 3*GPL[289] + 3*GPL[383] - 8*GPL[391] - 
         3*GPL[399] + 6*GPL[407] + (3*GPL[410])/2 + 
         (I/2)*(3*Pi^3 - (16*I)*Zeta[3])) + 
       ep^4*((-14*Pi^4)/15 + 7*Pi^2*GPL[1]*GPL[8] + 7*Pi^2*GPL[1]*GPL[9] + 
         (3*Pi^2*GPL[8]*GPL[9])/2 + (12*I)*Pi*GPL[1]*GPL[8]*GPL[9] - 
         4*Pi^2*GPL[1]*GPL[12] - (6*I)*Pi*GPL[1]*GPL[9]*GPL[12] - 
         4*Pi^2*GPL[1]*GPL[13] - (6*I)*Pi*GPL[1]*GPL[8]*GPL[13] + 
         (3*I)*Pi*GPL[1]*GPL[12]*GPL[13] + (Pi^2*GPL[1]*GPL[19])/2 + 
         (15*Pi^2*GPL[26])/2 + (12*I)*Pi*GPL[8]*GPL[26] + 
         (12*I)*Pi*GPL[9]*GPL[26] - 6*GPL[8]*GPL[9]*GPL[26] - 
         (6*I)*Pi*GPL[12]*GPL[26] + 3*GPL[9]*GPL[12]*GPL[26] - 
         (6*I)*Pi*GPL[13]*GPL[26] - 6*GPL[8]*GPL[13]*GPL[26] + 
         3*GPL[12]*GPL[13]*GPL[26] - (15*Pi^2*GPL[35])/2 - 
         (12*I)*Pi*GPL[8]*GPL[35] - (12*I)*Pi*GPL[9]*GPL[35] + 
         6*GPL[8]*GPL[9]*GPL[35] + (6*I)*Pi*GPL[12]*GPL[35] - 
         3*GPL[9]*GPL[12]*GPL[35] + (6*I)*Pi*GPL[13]*GPL[35] - 
         (3*I)*Pi*GPL[8]*GPL[42] + (3*I)*Pi*GPL[12]*GPL[42] - 
         (5*Pi^2*GPL[60])/2 + (12*I)*Pi*GPL[1]*GPL[60] - 
         ((3*I)/2)*Pi*GPL[9]*GPL[60] - 12*GPL[1]*GPL[9]*GPL[60] - 
         6*GPL[26]*GPL[60] + 6*GPL[35]*GPL[60] - (5*Pi^2*GPL[61])/2 + 
         (12*I)*Pi*GPL[1]*GPL[61] - ((3*I)/2)*Pi*GPL[8]*GPL[61] - 
         12*GPL[1]*GPL[8]*GPL[61] + 6*GPL[1]*GPL[12]*GPL[61] - 
         6*GPL[26]*GPL[61] + 6*GPL[35]*GPL[61] + (3*GPL[60]*GPL[61])/2 - 
         (6*I)*Pi*GPL[1]*GPL[62] + 6*GPL[1]*GPL[9]*GPL[62] - 
         6*GPL[26]*GPL[62] - (6*I)*Pi*GPL[1]*GPL[63] - 6*GPL[26]*GPL[63] + 
         9*GPL[26]*GPL[65] - 3*GPL[35]*GPL[65] - (3*I)*Pi*GPL[9]*GPL[66] + 
         3*GPL[61]*GPL[66] + 4*Pi^2*GPL[70] - (6*I)*Pi*GPL[1]*GPL[70] + 
         (3*I)*Pi*GPL[9]*GPL[70] + 6*GPL[1]*GPL[9]*GPL[70] + 
         3*GPL[26]*GPL[70] - 3*GPL[35]*GPL[70] - 3*GPL[61]*GPL[70] + 
         4*Pi^2*GPL[71] - (6*I)*Pi*GPL[1]*GPL[71] + (6*I)*Pi*GPL[8]*GPL[71] + 
         6*GPL[1]*GPL[8]*GPL[71] - (3*I)*Pi*GPL[12]*GPL[71] - 
         3*GPL[1]*GPL[12]*GPL[71] + 3*GPL[26]*GPL[71] - 3*GPL[35]*GPL[71] + 
         (3*I)*Pi*GPL[1]*GPL[72] - 3*GPL[1]*GPL[9]*GPL[72] + 
         3*GPL[26]*GPL[72] + (3*I)*Pi*GPL[1]*GPL[73] + 3*GPL[26]*GPL[73] - 
         9*GPL[26]*GPL[75] + 3*GPL[35]*GPL[75] + (3*I)*Pi*GPL[9]*GPL[76] - 
         3*GPL[61]*GPL[76] + (2*Pi^2*GPL[105])/3 - (Pi^2*GPL[111])/2 + 
         (9*GPL[26]*GPL[112])/2 - (3*GPL[35]*GPL[112])/2 + 
         (12*I)*Pi*GPL[147] + 3*GPL[8]*GPL[147] + 3*GPL[9]*GPL[147] - 
         15*GPL[12]*GPL[147] - 15*GPL[13]*GPL[147] + (27*GPL[19]*GPL[147])/
          2 - (12*I)*Pi*GPL[153] + 3*GPL[8]*GPL[153] + 3*GPL[9]*GPL[153] + 
         3*GPL[12]*GPL[153] + 3*GPL[13]*GPL[153] - (9*GPL[19]*GPL[153])/2 - 
         (12*I)*Pi*GPL[178] - 3*GPL[8]*GPL[178] - 3*GPL[9]*GPL[178] + 
         6*GPL[12]*GPL[178] + 6*GPL[13]*GPL[178] - (9*GPL[19]*GPL[178])/2 + 
         (12*I)*Pi*GPL[185] - 3*GPL[8]*GPL[185] - 3*GPL[9]*GPL[185] + 
         (3*GPL[19]*GPL[185])/2 + 3*GPL[8]*GPL[202] - 3*GPL[12]*GPL[202] + 
         (3*I)*Pi*GPL[252] - ((33*I)/2)*Pi*GPL[257] - 12*GPL[1]*GPL[257] + 
         (33*GPL[9]*GPL[257])/2 - ((33*I)/2)*Pi*GPL[258] - 
         12*GPL[1]*GPL[258] + (3*GPL[8]*GPL[258])/2 + 6*GPL[1]*GPL[260] + 
         (6*I)*Pi*GPL[261] + 6*GPL[1]*GPL[261] - 6*GPL[9]*GPL[261] + 
         (6*I)*Pi*GPL[262] + 6*GPL[1]*GPL[262] - 6*GPL[1]*GPL[263] + 
         3*GPL[1]*GPL[269] + (3*I)*Pi*GPL[270] - 3*GPL[9]*GPL[270] - 
         (3*I)*Pi*GPL[276] + (15*I)*Pi*GPL[279] + 6*GPL[1]*GPL[279] - 
         15*GPL[9]*GPL[279] + (15*I)*Pi*GPL[280] + 6*GPL[1]*GPL[280] - 
         6*GPL[8]*GPL[280] + 3*GPL[12]*GPL[280] - 3*GPL[1]*GPL[282] - 
         (3*I)*Pi*GPL[283] - 3*GPL[1]*GPL[283] + 3*GPL[9]*GPL[283] - 
         (3*I)*Pi*GPL[284] - 3*GPL[1]*GPL[284] + 3*GPL[1]*GPL[285] - 
         3*GPL[1]*GPL[290] - (3*I)*Pi*GPL[291] + 3*GPL[9]*GPL[291] + 
         (3*GPL[1]*GPL[411])/2 + (33*GPL[536])/2 - (3*GPL[538])/2 - 
         (15*GPL[548])/2 - (3*GPL[550])/2 - (33*GPL[603])/2 + 
         (3*GPL[605])/2 + (15*GPL[616])/2 + (3*GPL[618])/2 - 3*GPL[751] - 
         3*GPL[754] + 12*GPL[757] + 15*GPL[760] + (33*GPL[762])/2 + 
         (33*GPL[763])/2 - 15*GPL[764] - 12*GPL[766] - 6*GPL[767] - 
         6*GPL[768] - 6*GPL[769] - 6*GPL[770] + 6*GPL[771] + 6*GPL[772] + 
         6*GPL[779] - 12*GPL[782] - 3*GPL[783] - 3*GPL[784] - 3*GPL[785] + 
         6*GPL[786] + 3*GPL[792] + 3*GPL[794] - 12*GPL[797] - 12*GPL[799] - 
         15*GPL[800] - 15*GPL[801] + 12*GPL[802] + 12*GPL[804] + 3*GPL[805] + 
         3*GPL[806] + 3*GPL[807] + 3*GPL[808] - 3*GPL[809] - 3*GPL[810] - 
         6*GPL[815] + 12*GPL[818] + 3*GPL[819] + 3*GPL[820] + 3*GPL[821] - 
         6*GPL[822] + 3*GPL[1036] - 12*GPL[1040] - 12*GPL[1052] + 
         32*GPL[1056] - 3*GPL[1068] + 12*GPL[1072] + 9*GPL[1083] - 
         24*GPL[1087] + 3*GPL[1089] - 6*GPL[1092] - (3*GPL[1093])/2 - 
         (3*I)*GPL[1]*(Pi^3 - (5*I)*Zeta[3]) - ((3*I)/2)*GPL[8]*
          (Pi^3 - (6*I)*Zeta[3]) - ((3*I)/2)*GPL[9]*(Pi^3 - (6*I)*Zeta[3]) + 
         (15*I)*Pi*Zeta[3] + GPL[18]*Zeta[3]), 
     g[38] -> 1/8 - (ep*GPL[1])/2 + ep^2*(Pi^2/12 + 2*GPL[26] - GPL[35]) + 
       ep^3*(-1/3*(Pi^2*GPL[1]) - 8*GPL[147] + 4*GPL[153] + 4*GPL[178] - 
         2*GPL[185] + Zeta[3]) + ep^4*((4*Pi^4)/45 + (4*Pi^2*GPL[26])/3 - 
         (2*Pi^2*GPL[35])/3 + 32*GPL[536] - 16*GPL[538] - 16*GPL[548] + 
         8*GPL[550] - 16*GPL[603] + 8*GPL[605] + 8*GPL[616] - 4*GPL[618] - 
         4*GPL[1]*Zeta[3]), g[39] -> 
      -5/8 + ep*((-I)*Pi + (3*GPL[1])/2 + GPL[8] + GPL[9] - GPL[18]) + 
       ep^2*((13*Pi^2)/12 + (3*I)*Pi*GPL[1] + I*Pi*GPL[8] - 3*GPL[1]*GPL[8] + 
         I*Pi*GPL[9] - 3*GPL[1]*GPL[9] - GPL[8]*GPL[9] - I*Pi*GPL[18] + 
         GPL[9]*GPL[18] + 3*GPL[1]*GPL[19] - 3*GPL[26] + 3*GPL[35] - 
         GPL[60] - GPL[61] + GPL[64] + GPL[103] + 2*GPL[105] - 3*GPL[111]) + 
       ep^3*(I*Pi^3 - (7*Pi^2*GPL[1])/2 - (5*Pi^2*GPL[8])/6 - 
         (6*I)*Pi*GPL[1]*GPL[8] - (5*Pi^2*GPL[9])/6 - (6*I)*Pi*GPL[1]*
          GPL[9] - I*Pi*GPL[8]*GPL[9] + 6*GPL[1]*GPL[8]*GPL[9] + 
         (3*I)*Pi*GPL[1]*GPL[12] - 3*GPL[1]*GPL[9]*GPL[12] + 
         (3*I)*Pi*GPL[1]*GPL[13] + (5*Pi^2*GPL[18])/6 + I*Pi*GPL[9]*GPL[18] + 
         (3*I)*Pi*GPL[1]*GPL[19] - 3*GPL[1]*GPL[9]*GPL[19] - 
         (9*I)*Pi*GPL[26] + 6*GPL[8]*GPL[26] + 6*GPL[9]*GPL[26] + 
         3*GPL[12]*GPL[26] + 3*GPL[13]*GPL[26] - 9*GPL[19]*GPL[26] + 
         (9*I)*Pi*GPL[35] - 6*GPL[8]*GPL[35] - 6*GPL[9]*GPL[35] + 
         6*GPL[19]*GPL[35] + (2*I)*Pi*GPL[60] + 6*GPL[1]*GPL[60] - 
         2*GPL[9]*GPL[60] + (2*I)*Pi*GPL[61] + 6*GPL[1]*GPL[61] + 
         GPL[8]*GPL[61] - GPL[18]*GPL[61] + I*Pi*GPL[64] - GPL[9]*GPL[64] - 
         6*GPL[1]*GPL[65] - (3*I)*Pi*GPL[70] - 3*GPL[1]*GPL[70] + 
         3*GPL[9]*GPL[70] - (3*I)*Pi*GPL[71] - 3*GPL[1]*GPL[71] + 
         3*GPL[1]*GPL[75] + I*Pi*GPL[103] - GPL[9]*GPL[103] + 
         (2*I)*Pi*GPL[105] - 2*GPL[9]*GPL[105] - 3*GPL[1]*GPL[109] - 
         (3*I)*Pi*GPL[111] + 3*GPL[9]*GPL[111] + 3*GPL[1]*GPL[112] + 
         3*GPL[147] - 6*GPL[153] - 3*GPL[178] + 6*GPL[185] - 3*GPL[253] - 
         2*GPL[257] - 2*GPL[258] + 2*GPL[259] - GPL[264] - 2*GPL[265] + 
         6*GPL[268] + 3*GPL[277] + 3*GPL[279] + 3*GPL[280] - 3*GPL[281] - 
         3*GPL[289] + 3*GPL[383] - GPL[385] - 2*GPL[386] - 2*GPL[390] - 
         4*GPL[391] - 3*GPL[399] + 3*GPL[402] + 3*GPL[406] + 6*GPL[407] - 
         3*GPL[410] + 4*Zeta[3]) + ep^4*(7*Pi^2*GPL[1]*GPL[8] + 
         7*Pi^2*GPL[1]*GPL[9] + (5*Pi^2*GPL[8]*GPL[9])/6 + 
         (12*I)*Pi*GPL[1]*GPL[8]*GPL[9] - (9*Pi^2*GPL[1]*GPL[12])/2 - 
         (6*I)*Pi*GPL[1]*GPL[9]*GPL[12] - (9*Pi^2*GPL[1]*GPL[13])/2 - 
         (6*I)*Pi*GPL[1]*GPL[8]*GPL[13] + (3*I)*Pi*GPL[1]*GPL[12]*GPL[13] - 
         (5*Pi^2*GPL[9]*GPL[18])/6 - (5*Pi^2*GPL[1]*GPL[19])/2 - 
         (6*I)*Pi*GPL[1]*GPL[9]*GPL[19] + (3*I)*Pi*GPL[1]*GPL[13]*GPL[19] + 
         (23*Pi^2*GPL[26])/2 + (18*I)*Pi*GPL[8]*GPL[26] + 
         (18*I)*Pi*GPL[9]*GPL[26] - 12*GPL[8]*GPL[9]*GPL[26] - 
         (9*I)*Pi*GPL[12]*GPL[26] + 6*GPL[9]*GPL[12]*GPL[26] - 
         (9*I)*Pi*GPL[13]*GPL[26] - 6*GPL[8]*GPL[13]*GPL[26] + 
         3*GPL[12]*GPL[13]*GPL[26] - (9*I)*Pi*GPL[19]*GPL[26] + 
         6*GPL[9]*GPL[19]*GPL[26] + 3*GPL[13]*GPL[19]*GPL[26] - 
         (23*Pi^2*GPL[35])/2 - (18*I)*Pi*GPL[8]*GPL[35] - 
         (18*I)*Pi*GPL[9]*GPL[35] + 12*GPL[8]*GPL[9]*GPL[35] + 
         (9*I)*Pi*GPL[12]*GPL[35] - 6*GPL[9]*GPL[12]*GPL[35] + 
         (9*I)*Pi*GPL[13]*GPL[35] + (9*I)*Pi*GPL[19]*GPL[35] - 
         6*GPL[9]*GPL[19]*GPL[35] - (3*I)*Pi*GPL[8]*GPL[42] + 
         (3*I)*Pi*GPL[12]*GPL[42] - (3*I)*Pi*GPL[18]*GPL[42] + 
         (3*I)*Pi*GPL[19]*GPL[42] - (11*Pi^2*GPL[60])/3 + 
         (12*I)*Pi*GPL[1]*GPL[60] - (2*I)*Pi*GPL[9]*GPL[60] - 
         12*GPL[1]*GPL[9]*GPL[60] - 12*GPL[26]*GPL[60] + 12*GPL[35]*GPL[60] - 
         (11*Pi^2*GPL[61])/3 + (12*I)*Pi*GPL[1]*GPL[61] - 
         (2*I)*Pi*GPL[8]*GPL[61] - 12*GPL[1]*GPL[8]*GPL[61] + 
         6*GPL[1]*GPL[12]*GPL[61] + (2*I)*Pi*GPL[18]*GPL[61] + 
         6*GPL[1]*GPL[19]*GPL[61] - 12*GPL[26]*GPL[61] + 12*GPL[35]*GPL[61] + 
         2*GPL[60]*GPL[61] - (6*I)*Pi*GPL[1]*GPL[62] + 6*GPL[1]*GPL[9]*
          GPL[62] - 6*GPL[26]*GPL[62] - (6*I)*Pi*GPL[1]*GPL[63] - 
         6*GPL[26]*GPL[63] - (5*Pi^2*GPL[64])/6 - I*Pi*GPL[9]*GPL[64] + 
         GPL[61]*GPL[64] - (6*I)*Pi*GPL[1]*GPL[65] + 6*GPL[1]*GPL[9]*
          GPL[65] + 18*GPL[26]*GPL[65] - 12*GPL[35]*GPL[65] - 
         (3*I)*Pi*GPL[9]*GPL[66] + 3*GPL[61]*GPL[66] + (9*Pi^2*GPL[70])/2 - 
         (6*I)*Pi*GPL[1]*GPL[70] + (3*I)*Pi*GPL[9]*GPL[70] + 
         6*GPL[1]*GPL[9]*GPL[70] + 6*GPL[26]*GPL[70] - 6*GPL[35]*GPL[70] - 
         3*GPL[61]*GPL[70] + (9*Pi^2*GPL[71])/2 - (6*I)*Pi*GPL[1]*GPL[71] + 
         (6*I)*Pi*GPL[8]*GPL[71] + 6*GPL[1]*GPL[8]*GPL[71] - 
         (3*I)*Pi*GPL[12]*GPL[71] - 3*GPL[1]*GPL[12]*GPL[71] - 
         (3*I)*Pi*GPL[19]*GPL[71] - 3*GPL[1]*GPL[19]*GPL[71] + 
         6*GPL[26]*GPL[71] - 6*GPL[35]*GPL[71] + (3*I)*Pi*GPL[1]*GPL[72] - 
         3*GPL[1]*GPL[9]*GPL[72] + 3*GPL[26]*GPL[72] + (3*I)*Pi*GPL[1]*
          GPL[73] + 3*GPL[26]*GPL[73] + (3*I)*Pi*GPL[1]*GPL[75] - 
         3*GPL[1]*GPL[9]*GPL[75] - 9*GPL[26]*GPL[75] + 6*GPL[35]*GPL[75] + 
         (3*I)*Pi*GPL[9]*GPL[76] - 3*GPL[61]*GPL[76] - (5*Pi^2*GPL[103])/6 - 
         (4*I)*Pi*GPL[9]*GPL[103] + 4*GPL[61]*GPL[103] - 
         (5*Pi^2*GPL[105])/3 - (2*I)*Pi*GPL[9]*GPL[105] + 
         2*GPL[61]*GPL[105] - (6*I)*Pi*GPL[1]*GPL[109] + 
         (3*I)*Pi*GPL[9]*GPL[109] + 6*GPL[1]*GPL[9]*GPL[109] + 
         6*GPL[26]*GPL[109] - 6*GPL[35]*GPL[109] - 3*GPL[61]*GPL[109] + 
         (3*I)*Pi*GPL[1]*GPL[110] - 3*GPL[1]*GPL[9]*GPL[110] + 
         3*GPL[26]*GPL[110] + (5*Pi^2*GPL[111])/2 + (3*I)*Pi*GPL[9]*
          GPL[111] - 3*GPL[61]*GPL[111] + (3*I)*Pi*GPL[1]*GPL[112] - 
         3*GPL[1]*GPL[9]*GPL[112] - 9*GPL[26]*GPL[112] + 6*GPL[35]*GPL[112] + 
         (27*I)*Pi*GPL[147] - 6*GPL[8]*GPL[147] - 6*GPL[9]*GPL[147] - 
         21*GPL[12]*GPL[147] - 21*GPL[13]*GPL[147] + 27*GPL[19]*GPL[147] - 
         (27*I)*Pi*GPL[153] + 12*GPL[8]*GPL[153] + 12*GPL[9]*GPL[153] + 
         6*GPL[12]*GPL[153] + 6*GPL[13]*GPL[153] - 18*GPL[19]*GPL[153] - 
         (27*I)*Pi*GPL[178] + 6*GPL[8]*GPL[178] + 6*GPL[9]*GPL[178] + 
         9*GPL[12]*GPL[178] + 9*GPL[13]*GPL[178] - 15*GPL[19]*GPL[178] + 
         (27*I)*Pi*GPL[185] - 12*GPL[8]*GPL[185] - 12*GPL[9]*GPL[185] + 
         12*GPL[19]*GPL[185] + 3*GPL[8]*GPL[202] - 3*GPL[12]*GPL[202] + 
         3*GPL[18]*GPL[202] - 3*GPL[19]*GPL[202] + (3*I)*Pi*GPL[251] - 
         3*GPL[9]*GPL[251] + (6*I)*Pi*GPL[252] - (3*I)*Pi*GPL[253] + 
         3*GPL[9]*GPL[253] - (20*I)*Pi*GPL[257] - 12*GPL[1]*GPL[257] + 
         20*GPL[9]*GPL[257] - (20*I)*Pi*GPL[258] - 12*GPL[1]*GPL[258] + 
         2*GPL[8]*GPL[258] - 2*GPL[18]*GPL[258] + (2*I)*Pi*GPL[259] - 
         2*GPL[9]*GPL[259] + 12*GPL[1]*GPL[260] + (6*I)*Pi*GPL[261] + 
         6*GPL[1]*GPL[261] - 6*GPL[9]*GPL[261] + (6*I)*Pi*GPL[262] + 
         6*GPL[1]*GPL[262] - 6*GPL[1]*GPL[263] - I*Pi*GPL[264] + 
         GPL[9]*GPL[264] - (2*I)*Pi*GPL[265] + 2*GPL[9]*GPL[265] + 
         6*GPL[1]*GPL[267] + (6*I)*Pi*GPL[268] - 6*GPL[9]*GPL[268] - 
         6*GPL[1]*GPL[269] + (3*I)*Pi*GPL[270] - 3*GPL[9]*GPL[270] - 
         (3*I)*Pi*GPL[275] + 3*GPL[9]*GPL[275] - (6*I)*Pi*GPL[276] + 
         (3*I)*Pi*GPL[277] - 3*GPL[9]*GPL[277] + (18*I)*Pi*GPL[279] + 
         6*GPL[1]*GPL[279] - 18*GPL[9]*GPL[279] + (18*I)*Pi*GPL[280] + 
         6*GPL[1]*GPL[280] - 6*GPL[8]*GPL[280] + 3*GPL[12]*GPL[280] + 
         3*GPL[19]*GPL[280] - (3*I)*Pi*GPL[281] + 3*GPL[9]*GPL[281] - 
         6*GPL[1]*GPL[282] - (3*I)*Pi*GPL[283] - 3*GPL[1]*GPL[283] + 
         3*GPL[9]*GPL[283] - (3*I)*Pi*GPL[284] - 3*GPL[1]*GPL[284] + 
         3*GPL[1]*GPL[285] - 3*GPL[1]*GPL[288] - (3*I)*Pi*GPL[289] + 
         3*GPL[9]*GPL[289] + 3*GPL[1]*GPL[290] - (3*I)*Pi*GPL[291] + 
         3*GPL[9]*GPL[291] - (3*I)*Pi*GPL[382] + 3*GPL[9]*GPL[382] + 
         (3*I)*Pi*GPL[383] - 3*GPL[9]*GPL[383] + (2*I)*Pi*GPL[385] - 
         2*GPL[9]*GPL[385] - (2*I)*Pi*GPL[386] + 2*GPL[9]*GPL[386] - 
         (2*I)*Pi*GPL[390] + 2*GPL[9]*GPL[390] - (4*I)*Pi*GPL[391] + 
         4*GPL[9]*GPL[391] + (3*I)*Pi*GPL[398] - 3*GPL[9]*GPL[398] - 
         (3*I)*Pi*GPL[399] + 3*GPL[9]*GPL[399] + 6*GPL[1]*GPL[401] + 
         (3*I)*Pi*GPL[402] - 3*GPL[9]*GPL[402] - 6*GPL[1]*GPL[403] - 
         (3*I)*Pi*GPL[404] - 3*GPL[1]*GPL[404] + 3*GPL[9]*GPL[404] + 
         3*GPL[1]*GPL[405] + (3*I)*Pi*GPL[406] - 3*GPL[9]*GPL[406] + 
         (6*I)*Pi*GPL[407] - 6*GPL[9]*GPL[407] - 3*GPL[1]*GPL[409] - 
         (3*I)*Pi*GPL[410] + 3*GPL[9]*GPL[410] + 3*GPL[1]*GPL[411] + 
         15*GPL[536] + 6*GPL[538] - 3*GPL[548] - 12*GPL[550] - 15*GPL[603] - 
         6*GPL[605] + 3*GPL[616] + 12*GPL[618] - 6*GPL[751] - 3*GPL[753] - 
         6*GPL[754] + 6*GPL[755] + 3*GPL[756] + 6*GPL[757] + 18*GPL[760] + 
         20*GPL[762] + 20*GPL[763] - 20*GPL[764] - 2*GPL[765] - 4*GPL[766] - 
         12*GPL[767] - 6*GPL[768] - 6*GPL[769] - 6*GPL[770] + 6*GPL[771] + 
         6*GPL[772] - 3*GPL[773] + GPL[774] + 2*GPL[775] + 2*GPL[776] + 
         4*GPL[777] + 6*GPL[779] - 6*GPL[780] - 6*GPL[781] - 12*GPL[782] + 
         6*GPL[783] - 3*GPL[784] - 3*GPL[785] + 6*GPL[786] + 6*GPL[792] + 
         3*GPL[793] + 6*GPL[794] - 6*GPL[795] - 3*GPL[796] - 6*GPL[797] - 
         15*GPL[799] - 18*GPL[800] - 18*GPL[801] + 18*GPL[802] + 3*GPL[803] + 
         6*GPL[804] + 6*GPL[805] + 3*GPL[806] + 3*GPL[807] + 3*GPL[808] - 
         3*GPL[809] - 3*GPL[810] - 3*GPL[815] + 3*GPL[816] + 3*GPL[817] + 
         6*GPL[818] - 3*GPL[819] + 3*GPL[820] + 3*GPL[821] - 6*GPL[822] + 
         6*GPL[1036] + 3*GPL[1037] - 6*GPL[1038] - 3*GPL[1039] - 
         6*GPL[1040] - 6*GPL[1042] - 2*GPL[1043] + 8*GPL[1044] + 
         2*GPL[1045] + 4*GPL[1046] - 6*GPL[1052] + 2*GPL[1053] + 
         4*GPL[1054] + 4*GPL[1055] + 8*GPL[1056] - 6*GPL[1068] - 
         3*GPL[1069] + 6*GPL[1070] + 3*GPL[1071] + 6*GPL[1072] + 
         3*GPL[1074] - 6*GPL[1075] - 3*GPL[1076] - 6*GPL[1077] + 
         6*GPL[1078] + 3*GPL[1079] + 3*GPL[1080] - 3*GPL[1081] - 
         3*GPL[1082] + 9*GPL[1083] - 3*GPL[1084] - 6*GPL[1085] - 
         6*GPL[1086] - 12*GPL[1087] - 3*GPL[1089] + 3*GPL[1090] + 
         3*GPL[1091] + 6*GPL[1092] - 3*GPL[1093] - 
         I*GPL[8]*(Pi^3 - I*Zeta[3]) - I*GPL[9]*(Pi^3 - I*Zeta[3]) - 
         (3*I)*GPL[1]*(Pi^3 - (5*I)*Zeta[3]) + GPL[18]*(I*Pi^3 + Zeta[3]) + 
         ((-25*Pi^4)/18 + (20*I)*Pi*Zeta[3])/2), 
     g[40] -> ep^4*(-1/3*(Pi^2*GPL[35]) + (Pi^2*GPL[40])/3 + 
        GPL[35]*GPL[40] - GPL[35]*GPL[59] + GPL[45]*GPL[59] + 
        GPL[7]*GPL[178] - GPL[7]*GPL[185] + GPL[7]*GPL[193] - 
        GPL[7]*GPL[208] - GPL[603] + GPL[605] - GPL[616] + GPL[618] - 
        GPL[630] - GPL[642] + GPL[644] + GPL[656]), 
     g[41] -> ep*(GPL[1]/2 - GPL[7]/2) + ep^2*((GPL[1]*GPL[7])/2 + 
         (GPL[7]*GPL[14])/2 - (5*GPL[26])/2 + GPL[35] - GPL[40]/2 + GPL[59] - 
         GPL[78]/2) + ep^3*(-1/6*(Pi^2*GPL[1]) + (Pi^2*GPL[7])/6 + 
         (GPL[7]*GPL[26])/2 - (GPL[7]*GPL[29])/2 - GPL[7]*GPL[35] + 
         (3*GPL[1]*GPL[40])/2 + (GPL[14]*GPL[40])/2 + GPL[7]*GPL[45] - 
         2*GPL[1]*GPL[59] - GPL[14]*GPL[59] - (GPL[7]*GPL[78])/2 - 
         (GPL[7]*GPL[79])/2 + (19*GPL[147])/2 - 3*GPL[153] + GPL[159]/2 - 
         5*GPL[178] + 2*GPL[185] - GPL[190]/2 + GPL[200] - GPL[208] - 
         GPL[256] + (5*GPL[294])/2 - GPL[296] + GPL[298]/2) + 
       ep^4*(-1/2*(Pi^2*GPL[1]*GPL[7]) + (5*Pi^2*GPL[7]*GPL[14])/6 + 
         (7*Pi^2*GPL[26])/6 + (5*Pi^2*GPL[40])/6 - (13*GPL[26]*GPL[40])/2 - 
         (GPL[29]*GPL[40])/2 - GPL[35]*GPL[40] + GPL[40]*GPL[45] - 
         Pi^2*GPL[59] + 6*GPL[26]*GPL[59] - 2*GPL[29]*GPL[59] + 
         2*GPL[35]*GPL[59] - 2*GPL[45]*GPL[59] - (5*Pi^2*GPL[78])/6 + 
         (5*GPL[40]*GPL[78])/2 - 2*GPL[59]*GPL[78] - (GPL[40]*GPL[79])/2 + 
         GPL[59]*GPL[79] - (11*GPL[7]*GPL[147])/2 - (5*GPL[7]*GPL[150])/2 + 
         5*GPL[7]*GPL[153] - GPL[7]*GPL[156] + (7*GPL[7]*GPL[159])/2 + 
         (GPL[7]*GPL[160])/2 + 5*GPL[7]*GPL[178] - 3*GPL[7]*GPL[181] - 
         4*GPL[7]*GPL[185] + (3*GPL[1]*GPL[190])/2 + (GPL[14]*GPL[190])/2 + 
         4*GPL[7]*GPL[193] - 6*GPL[1]*GPL[200] - GPL[14]*GPL[200] - 
         GPL[7]*GPL[208] - GPL[7]*GPL[209] + GPL[1]*GPL[250] - 
         4*GPL[14]*GPL[250] + 4*GPL[1]*GPL[256] + 5*GPL[14]*GPL[256] + 
         (3*GPL[7]*GPL[294])/2 + (5*GPL[7]*GPL[295])/2 - GPL[7]*GPL[296] - 
         3*GPL[7]*GPL[297] + (GPL[7]*GPL[298])/2 + (GPL[7]*GPL[299])/2 - 
         (65*GPL[536])/2 + 7*GPL[538] + (5*GPL[542])/2 + 15*GPL[548] - 
         4*GPL[550] + GPL[554] - (11*GPL[559])/2 + GPL[560] - GPL[561]/2 + 
         19*GPL[603] - 8*GPL[605] + 3*GPL[609] - 10*GPL[616] + 6*GPL[618] - 
         GPL[622]/2 + GPL[626] - 4*GPL[630] - 2*GPL[642] + GPL[644] + 
         5*GPL[656] - 2*GPL[657] + GPL[658] + 3*GPL[752] + 3*GPL[759] - 
         5*GPL[761] - (23*GPL[827])/2 + 7*GPL[828] - (5*GPL[829])/2 + 
         5*GPL[830] - 4*GPL[831] + 3*GPL[832] - (5*GPL[833])/2 + GPL[834] - 
         GPL[835]/2 + GPL[1]*Zeta[3] - GPL[7]*Zeta[3]), 
     g[42] -> ep*(-1/2*GPL[1] + GPL[7]/2) + 
       ep^2*(GPL[1]*GPL[7] - (GPL[7]*GPL[14])/2 + GPL[26] - GPL[35] + 
         GPL[40]/2 - (5*GPL[59])/2 + GPL[78]/2) + 
       ep^3*((Pi^2*GPL[1])/6 - (Pi^2*GPL[7])/6 - 3*GPL[7]*GPL[26] + 
         GPL[7]*GPL[29] + 2*GPL[7]*GPL[35] + GPL[1]*GPL[40] - 
         (GPL[14]*GPL[40])/2 - 2*GPL[1]*GPL[59] + (5*GPL[14]*GPL[59])/2 - 
         GPL[7]*GPL[78] + (GPL[7]*GPL[79])/2 - GPL[147] + GPL[153] - 
         GPL[159] + 2*GPL[178] - GPL[185] + GPL[190]/2 - (5*GPL[200])/2 - 
         (5*GPL[250])/2 + (19*GPL[256])/2 - GPL[294] + GPL[296] - 
         GPL[298]/2) + ep^4*((Pi^2*GPL[1]*GPL[7])/3 - (5*Pi^2*GPL[7]*GPL[14])/
          6 - Pi^2*GPL[26] - (5*Pi^2*GPL[40])/6 - GPL[26]*GPL[40] + 
         GPL[29]*GPL[40] + 2*GPL[35]*GPL[40] + (7*Pi^2*GPL[59])/6 + 
         4*GPL[26]*GPL[59] - 2*GPL[29]*GPL[59] - 4*GPL[35]*GPL[59] + 
         (5*Pi^2*GPL[78])/6 - 3*GPL[40]*GPL[78] + 4*GPL[59]*GPL[78] + 
         (GPL[40]*GPL[79])/2 - (5*GPL[59]*GPL[79])/2 + 9*GPL[7]*GPL[147] - 
         GPL[7]*GPL[150] - 6*GPL[7]*GPL[153] + 2*GPL[7]*GPL[156] - 
         GPL[7]*GPL[159] - GPL[7]*GPL[160] - 4*GPL[7]*GPL[178] + 
         2*GPL[7]*GPL[185] + GPL[1]*GPL[190] - (GPL[14]*GPL[190])/2 - 
         2*GPL[1]*GPL[200] + (5*GPL[14]*GPL[200])/2 - 4*GPL[1]*GPL[250] + 
         (9*GPL[14]*GPL[250])/2 + 6*GPL[1]*GPL[256] - (23*GPL[14]*GPL[256])/
          2 - GPL[7]*GPL[294] + GPL[7]*GPL[295] + 2*GPL[7]*GPL[296] - 
         2*GPL[7]*GPL[297] + GPL[7]*GPL[298] - (GPL[7]*GPL[299])/2 - 
         5*GPL[536] + 2*GPL[538] + GPL[542] - 2*GPL[548] + 3*GPL[550] - 
         2*GPL[554] + 5*GPL[559] - 2*GPL[560] + GPL[561] - 4*GPL[603] + 
         2*GPL[605] + 2*GPL[616] - GPL[618] + GPL[622]/2 - (5*GPL[626])/2 - 
         GPL[642]/2 + (15*GPL[644])/2 - (5*GPL[750])/2 + (19*GPL[752])/2 + 
         (19*GPL[759])/2 - (65*GPL[761])/2 + 5*GPL[827] - 3*GPL[828] - 
         GPL[829] - 2*GPL[830] - GPL[831] + 2*GPL[832] + GPL[833] - 
         GPL[834] + GPL[835]/2 - GPL[1]*Zeta[3] + GPL[7]*Zeta[3]), 
     g[43] -> ep^4*((Pi^2*GPL[41])/2 - I*Pi*GPL[9]*GPL[41] - 
        (Pi^2*GPL[42])/2 + I*Pi*GPL[9]*GPL[48] + GPL[41]*GPL[61] - 
        GPL[48]*GPL[61] + I*Pi*GPL[191] - GPL[9]*GPL[191] - I*Pi*GPL[192] - 
        I*Pi*GPL[194] + GPL[9]*GPL[194] + I*Pi*GPL[201] - GPL[9]*GPL[201] - 
        I*Pi*GPL[202] - I*Pi*GPL[218] + GPL[9]*GPL[218] - GPL[623] - 
        GPL[627] + GPL[628] + 2*GPL[629] + GPL[631] - 2*GPL[643] - GPL[645] + 
        GPL[646] + 2*GPL[647] + GPL[681] + GPL[682] - 2*GPL[683]), 
     g[44] -> ep^2*(I*Pi*GPL[8] - I*Pi*GPL[9] - GPL[8]*GPL[9] - GPL[48] - 
         GPL[60] + GPL[61] + 2*GPL[64]) + ep^3*((-5*Pi^2*GPL[8])/6 + 
         (5*Pi^2*GPL[9])/6 + (2*I)*Pi*GPL[9]*GPL[18] - (2*I)*Pi*GPL[9]*
          GPL[20] + I*Pi*GPL[41] - GPL[9]*GPL[41] - (3*I)*Pi*GPL[42] - 
         I*Pi*GPL[48] + GPL[9]*GPL[48] - (4*I)*Pi*GPL[60] + 
         4*GPL[9]*GPL[60] + (4*I)*Pi*GPL[61] - 2*GPL[18]*GPL[61] + 
         2*GPL[20]*GPL[61] - (2*I)*Pi*GPL[103] + 2*GPL[9]*GPL[103] + 
         (2*I)*Pi*GPL[113] - 2*GPL[9]*GPL[113] - 2*GPL[194] - GPL[201] + 
         3*GPL[202] + 2*GPL[203] + GPL[218] + 4*GPL[219] + 4*GPL[253] + 
         4*GPL[257] - 4*GPL[258] - 4*GPL[259] - 8*GPL[265] + 2*GPL[383] + 
         2*GPL[385] - 4*GPL[386] - 2*GPL[413] - 2*GPL[415] + 4*GPL[416]) + 
       ep^4*(-1/3*(Pi^2*GPL[8]*GPL[9]) - (5*Pi^2*GPL[9]*GPL[18])/3 + 
         (5*Pi^2*GPL[9]*GPL[20])/3 - (Pi^2*GPL[41])/2 - 
         (2*I)*Pi*GPL[9]*GPL[41] + (13*Pi^2*GPL[42])/6 + 
         (4*I)*Pi*GPL[8]*GPL[42] + (6*I)*Pi*GPL[18]*GPL[42] - 
         (6*I)*Pi*GPL[20]*GPL[42] + (Pi^2*GPL[48])/2 + (3*I)*Pi*GPL[9]*
          GPL[48] - I*Pi*GPL[9]*GPL[50] + 3*Pi^2*GPL[60] + 
         (6*I)*Pi*GPL[9]*GPL[60] - 3*Pi^2*GPL[61] - (6*I)*Pi*GPL[8]*GPL[61] - 
         (8*I)*Pi*GPL[18]*GPL[61] + (8*I)*Pi*GPL[20]*GPL[61] + 
         2*GPL[41]*GPL[61] - 3*GPL[48]*GPL[61] + GPL[50]*GPL[61] - 
         6*GPL[60]*GPL[61] + (2*Pi^2*GPL[64])/3 - (4*I)*Pi*GPL[9]*GPL[64] + 
         4*GPL[61]*GPL[64] + (4*I)*Pi*GPL[9]*GPL[66] - 4*GPL[61]*GPL[66] + 
         (5*Pi^2*GPL[103])/3 - (4*I)*Pi*GPL[9]*GPL[105] + 
         4*GPL[61]*GPL[105] + (4*I)*Pi*GPL[9]*GPL[107] - 4*GPL[61]*GPL[107] - 
         (5*Pi^2*GPL[113])/3 + (4*I)*Pi*GPL[9]*GPL[115] - 
         4*GPL[61]*GPL[115] - (4*I)*Pi*GPL[9]*GPL[116] + 4*GPL[61]*GPL[116] + 
         (4*I)*Pi*GPL[191] - 4*GPL[9]*GPL[191] - (11*I)*Pi*GPL[192] - 
         (4*I)*Pi*GPL[194] + 4*GPL[9]*GPL[194] - (4*I)*Pi*GPL[201] + 
         4*GPL[9]*GPL[201] + (12*I)*Pi*GPL[202] - 4*GPL[8]*GPL[202] - 
         6*GPL[18]*GPL[202] + 6*GPL[20]*GPL[202] + (2*I)*Pi*GPL[203] - 
         2*GPL[9]*GPL[203] - I*Pi*GPL[218] + GPL[9]*GPL[218] + 
         (2*I)*Pi*GPL[219] - 2*GPL[9]*GPL[219] + I*Pi*GPL[223] - 
         GPL[9]*GPL[223] - (4*I)*Pi*GPL[251] + 4*GPL[9]*GPL[251] + 
         (8*I)*Pi*GPL[252] + (4*I)*Pi*GPL[253] - 4*GPL[9]*GPL[253] + 
         (10*I)*Pi*GPL[257] - 10*GPL[9]*GPL[257] - (10*I)*Pi*GPL[258] + 
         6*GPL[8]*GPL[258] + 8*GPL[18]*GPL[258] - 8*GPL[20]*GPL[258] + 
         (4*I)*Pi*GPL[264] - 4*GPL[9]*GPL[264] - (4*I)*Pi*GPL[270] + 
         4*GPL[9]*GPL[270] - (2*I)*Pi*GPL[382] + 2*GPL[9]*GPL[382] + 
         (2*I)*Pi*GPL[383] - 2*GPL[9]*GPL[383] + (8*I)*Pi*GPL[385] - 
         8*GPL[9]*GPL[385] + (4*I)*Pi*GPL[390] - 4*GPL[9]*GPL[390] - 
         (4*I)*Pi*GPL[395] + 4*GPL[9]*GPL[395] + (2*I)*Pi*GPL[412] - 
         2*GPL[9]*GPL[412] - (2*I)*Pi*GPL[413] + 2*GPL[9]*GPL[413] - 
         (8*I)*Pi*GPL[415] + 8*GPL[9]*GPL[415] - (4*I)*Pi*GPL[420] + 
         4*GPL[9]*GPL[420] + (4*I)*Pi*GPL[421] - 4*GPL[9]*GPL[421] - 
         6*GPL[623] - 4*GPL[627] + 11*GPL[628] + 8*GPL[629] + 4*GPL[631] + 
         6*GPL[632] + 2*GPL[643] + 4*GPL[645] - 12*GPL[646] - 4*GPL[647] - 
         2*GPL[648] - 4*GPL[649] + 9*GPL[681] + GPL[682] - 6*GPL[683] - 
         2*GPL[684] - 16*GPL[685] - GPL[690] - GPL[691] + 2*GPL[692] + 
         8*GPL[751] + 4*GPL[753] - 8*GPL[754] - 8*GPL[755] - 4*GPL[756] - 
         16*GPL[757] - 4*GPL[760] - 10*GPL[762] + 10*GPL[763] + 4*GPL[764] + 
         16*GPL[766] - 16*GPL[773] - 4*GPL[774] + 8*GPL[775] + 32*GPL[777] + 
         4*GPL[784] + 4*GPL[785] - 8*GPL[786] + 4*GPL[1036] + 2*GPL[1037] - 
         4*GPL[1038] - 2*GPL[1039] - 8*GPL[1040] - 8*GPL[1042] - 
         8*GPL[1043] + 8*GPL[1044] + 16*GPL[1046] - 4*GPL[1052] - 
         4*GPL[1053] + 8*GPL[1054] + 4*GPL[1061] + 4*GPL[1062] - 
         8*GPL[1063] - 4*GPL[1094] - 2*GPL[1095] + 4*GPL[1096] + 
         2*GPL[1097] + 8*GPL[1098] + 8*GPL[1100] + 8*GPL[1101] - 
         8*GPL[1102] - 16*GPL[1104] + 4*GPL[1110] + 4*GPL[1111] - 
         8*GPL[1112] - 4*GPL[1113] - 4*GPL[1114] + 8*GPL[1115] - 
         I*GPL[8]*(Pi^3 - I*Zeta[3]) + GPL[9]*(I*Pi^3 + Zeta[3])), 
     g[45] -> -1/4 + ep*((-1/2*I)*Pi + GPL[8]/2 + GPL[9]/2) + 
       ep^2*(Pi^2/3 + I*Pi*GPL[8] + I*Pi*GPL[9] - GPL[8]*GPL[9] + GPL[48]/2 - 
         GPL[60] - GPL[61]) + ep^3*((-2*Pi^2*GPL[8])/3 - (2*Pi^2*GPL[9])/3 - 
         (3*I)*Pi*GPL[8]*GPL[9] + I*Pi*GPL[41] - GPL[9]*GPL[41] + 
         I*Pi*GPL[42] - I*Pi*GPL[48] + GPL[9]*GPL[48] - I*Pi*GPL[60] + 
         GPL[9]*GPL[60] - I*Pi*GPL[61] + 3*GPL[8]*GPL[61] - GPL[194]/2 - 
         GPL[201] - GPL[202] + 2*GPL[203] + GPL[218] - 2*GPL[219] - 
         2*GPL[253] + GPL[257] + GPL[258] + 2*GPL[259] - 
         (I/2)*(-Pi^3 + (2*I)*Zeta[3])) + ep^4*((11*Pi^2*GPL[8]*GPL[9])/3 - 
         (Pi^2*GPL[41])/2 - (2*I)*Pi*GPL[9]*GPL[41] - (Pi^2*GPL[42])/2 - 
         (2*I)*Pi*GPL[8]*GPL[42] + Pi^2*GPL[48] + (3*I)*Pi*GPL[9]*GPL[48] - 
         I*Pi*GPL[9]*GPL[50] - Pi^2*GPL[60] + (9*I)*Pi*GPL[9]*GPL[60] - 
         Pi^2*GPL[61] + (9*I)*Pi*GPL[8]*GPL[61] + 2*GPL[41]*GPL[61] - 
         3*GPL[48]*GPL[61] + GPL[50]*GPL[61] - 9*GPL[60]*GPL[61] - 
         (4*I)*Pi*GPL[9]*GPL[64] + 4*GPL[61]*GPL[64] - (2*I)*Pi*GPL[9]*
          GPL[66] + 2*GPL[61]*GPL[66] + (4*I)*Pi*GPL[191] - 
         4*GPL[9]*GPL[191] + (5*I)*Pi*GPL[192] - (4*I)*Pi*GPL[194] + 
         4*GPL[9]*GPL[194] - (4*I)*Pi*GPL[201] + 4*GPL[9]*GPL[201] - 
         (4*I)*Pi*GPL[202] + 2*GPL[8]*GPL[202] + (2*I)*Pi*GPL[203] - 
         2*GPL[9]*GPL[203] - I*Pi*GPL[218] + GPL[9]*GPL[218] + 
         (2*I)*Pi*GPL[219] - 2*GPL[9]*GPL[219] + I*Pi*GPL[223] - 
         GPL[9]*GPL[223] - (4*I)*Pi*GPL[251] + 4*GPL[9]*GPL[251] - 
         (2*I)*Pi*GPL[252] + (4*I)*Pi*GPL[253] - 4*GPL[9]*GPL[253] - 
         (5*I)*Pi*GPL[257] + 5*GPL[9]*GPL[257] - (5*I)*Pi*GPL[258] - 
         9*GPL[8]*GPL[258] + (4*I)*Pi*GPL[264] - 4*GPL[9]*GPL[264] + 
         (2*I)*Pi*GPL[270] - 2*GPL[9]*GPL[270] - (9*GPL[623])/2 - 
         4*GPL[627] - 5*GPL[628] + 8*GPL[629] + 4*GPL[631] + 2*GPL[643] + 
         4*GPL[645] + 4*GPL[646] - 4*GPL[647] - 2*GPL[648] - 4*GPL[649] + 
         GPL[682] - 6*GPL[683] - 2*GPL[684] + 8*GPL[685] - GPL[690] - 
         GPL[691] + 2*GPL[692] + 2*GPL[751] + 4*GPL[753] + 2*GPL[754] - 
         8*GPL[755] - 4*GPL[756] + 8*GPL[757] + 14*GPL[760] + 5*GPL[762] + 
         5*GPL[763] - 14*GPL[764] - 8*GPL[766] - 4*GPL[773] - 4*GPL[774] + 
         8*GPL[775] - 2*GPL[784] - 2*GPL[785] + 4*GPL[786] - 
         I*GPL[8]*(Pi^3 - (2*I)*Zeta[3]) - I*GPL[9]*(Pi^3 - (2*I)*Zeta[3]) + 
         ((-91*Pi^4)/90 + (10*I)*Pi*Zeta[3])/2), 
     g[46] -> ep^4*((-3*Pi^4)/40 - (Pi^2*GPL[35])/2 + GPL[605] - 2*GPL[616] + 
        GPL[618]), g[47] -> -1/24*(ep^2*Pi^2) + 
       ep^3*((Pi^2*GPL[1])/6 + GPL[178] - GPL[185] + Zeta[3]/4) + 
       ep^4*(Pi^4/10 - (2*Pi^2*GPL[26])/3 + (Pi^2*GPL[35])/2 - 4*GPL[548] + 
         4*GPL[550] - 6*GPL[603] + 2*GPL[605] + 9*GPL[616] - 5*GPL[618] - 
         GPL[1]*Zeta[3]), g[48] -> 
      ep^3*((Pi^2*GPL[15])/3 - (Pi^2*GPL[16])/3 + GPL[15]*GPL[58] - 
         GPL[16]*GPL[58] - GPL[5]*GPL[80] + GPL[5]*GPL[81] - GPL[5]*GPL[84] + 
         GPL[5]*GPL[85] + GPL[5]*GPL[90] - GPL[5]*GPL[91] + GPL[5]*GPL[94] - 
         GPL[5]*GPL[95] + GPL[302] + GPL[306] - 2*GPL[307] - GPL[318] + 
         2*GPL[319] - 2*GPL[321] - GPL[323] + GPL[325] + GPL[329] - 
         GPL[330] + GPL[332] - GPL[341] - GPL[345] + 2*GPL[346] + GPL[357] - 
         2*GPL[358] + 2*GPL[360] + GPL[362] - GPL[364] - GPL[368] + 
         GPL[369] - GPL[371]) + ep^4*((Pi^2*GPL[5]*GPL[15])/2 - 
         (Pi^2*GPL[10]*GPL[15])/3 - (Pi^2*GPL[5]*GPL[16])/2 + 
         (Pi^2*GPL[10]*GPL[16])/3 + (2*Pi^2*GPL[80])/3 - 4*GPL[39]*GPL[80] - 
         GPL[58]*GPL[80] - (7*Pi^2*GPL[81])/6 + 4*GPL[39]*GPL[81] + 
         (Pi^2*GPL[82])/3 + GPL[58]*GPL[82] - (Pi^2*GPL[83])/3 - 
         GPL[58]*GPL[83] - (Pi^2*GPL[84])/2 - 4*GPL[39]*GPL[84] - 
         5*GPL[58]*GPL[84] - (Pi^2*GPL[85])/3 + 4*GPL[39]*GPL[85] + 
         2*GPL[58]*GPL[85] + (Pi^2*GPL[86])/3 + GPL[58]*GPL[86] + 
         (Pi^2*GPL[87])/2 + 2*GPL[58]*GPL[87] - (2*Pi^2*GPL[90])/3 + 
         4*GPL[39]*GPL[90] + GPL[58]*GPL[90] + (7*Pi^2*GPL[91])/6 - 
         4*GPL[39]*GPL[91] + (Pi^2*GPL[92])/3 + GPL[58]*GPL[92] - 
         (Pi^2*GPL[93])/3 - GPL[58]*GPL[93] + (Pi^2*GPL[94])/2 + 
         4*GPL[39]*GPL[94] + 5*GPL[58]*GPL[94] + (Pi^2*GPL[95])/3 - 
         4*GPL[39]*GPL[95] - 2*GPL[58]*GPL[95] - (Pi^2*GPL[96])/3 - 
         GPL[58]*GPL[96] - (Pi^2*GPL[97])/2 - 2*GPL[58]*GPL[97] - 
         (2*Pi^2*GPL[126])/3 - 2*GPL[58]*GPL[126] + (2*Pi^2*GPL[127])/3 + 
         2*GPL[58]*GPL[127] + 2*GPL[15]*GPL[199] - 2*GPL[16]*GPL[199] + 
         4*GPL[15]*GPL[249] - 4*GPL[16]*GPL[249] + 2*GPL[15]*GPL[255] - 
         2*GPL[16]*GPL[255] - 2*GPL[5]*GPL[300] + GPL[5]*GPL[301] + 
         5*GPL[5]*GPL[302] + 4*GPL[5]*GPL[305] - 8*GPL[5]*GPL[307] - 
         GPL[5]*GPL[309] + GPL[5]*GPL[310] - GPL[5]*GPL[311] + 
         GPL[5]*GPL[312] + GPL[5]*GPL[313] - GPL[5]*GPL[314] + 
         GPL[5]*GPL[315] - GPL[5]*GPL[316] + GPL[5]*GPL[317] - 
         5*GPL[5]*GPL[318] + 12*GPL[5]*GPL[319] - 4*GPL[5]*GPL[320] - 
         8*GPL[5]*GPL[321] - 6*GPL[5]*GPL[323] + 2*GPL[5]*GPL[324] + 
         4*GPL[5]*GPL[325] - GPL[5]*GPL[326] + GPL[5]*GPL[327] + 
         4*GPL[5]*GPL[329] - 6*GPL[5]*GPL[330] + 2*GPL[5]*GPL[331] + 
         4*GPL[5]*GPL[332] + 2*GPL[5]*GPL[339] - GPL[5]*GPL[340] - 
         5*GPL[5]*GPL[341] - 4*GPL[5]*GPL[344] + 8*GPL[5]*GPL[346] - 
         GPL[5]*GPL[348] + GPL[5]*GPL[349] - GPL[5]*GPL[350] + 
         GPL[5]*GPL[351] + GPL[5]*GPL[352] - GPL[5]*GPL[353] + 
         GPL[5]*GPL[354] - GPL[5]*GPL[355] - GPL[5]*GPL[356] + 
         5*GPL[5]*GPL[357] - 12*GPL[5]*GPL[358] + 4*GPL[5]*GPL[359] + 
         8*GPL[5]*GPL[360] + 6*GPL[5]*GPL[362] - 2*GPL[5]*GPL[363] - 
         4*GPL[5]*GPL[364] + GPL[5]*GPL[365] - GPL[5]*GPL[366] - 
         4*GPL[5]*GPL[368] + 6*GPL[5]*GPL[369] - 2*GPL[5]*GPL[370] - 
         4*GPL[5]*GPL[371] + 2*GPL[5]*GPL[454] - 2*GPL[5]*GPL[455] + 
         2*GPL[5]*GPL[456] - 2*GPL[5]*GPL[457] - 2*GPL[5]*GPL[458] + 
         2*GPL[5]*GPL[459] - 2*GPL[5]*GPL[460] + 2*GPL[5]*GPL[461] + 
         2*GPL[836] + GPL[837] - 2*GPL[838] - GPL[840] - 4*GPL[841] - 
         4*GPL[846] - 4*GPL[847] + 4*GPL[848] + 8*GPL[851] + GPL[858] + 
         GPL[859] - 2*GPL[860] - GPL[861] + 2*GPL[862] - 2*GPL[863] - 
         GPL[864] + GPL[865] + GPL[866] - GPL[867] + GPL[868] - GPL[869] - 
         GPL[870] + 2*GPL[871] + GPL[872] - 2*GPL[873] + 2*GPL[874] + 
         GPL[875] - GPL[876] - GPL[877] + GPL[878] - GPL[879] - GPL[880] - 
         GPL[881] + 6*GPL[882] + 4*GPL[884] - 16*GPL[885] + 16*GPL[886] + 
         4*GPL[887] - 4*GPL[888] - 4*GPL[889] + 12*GPL[890] - 12*GPL[891] + 
         6*GPL[894] - 6*GPL[895] - 2*GPL[896] + 2*GPL[897] - 4*GPL[898] + 
         4*GPL[899] + GPL[900] + GPL[901] - 2*GPL[902] - 4*GPL[905] - 
         4*GPL[906] + 10*GPL[907] - 10*GPL[908] - 2*GPL[909] + 2*GPL[910] + 
         4*GPL[911] - 8*GPL[912] + 8*GPL[913] - 2*GPL[932] - GPL[933] + 
         2*GPL[934] + GPL[936] + 4*GPL[937] + 4*GPL[942] + 4*GPL[943] - 
         4*GPL[944] - 8*GPL[947] + GPL[954] + GPL[955] - 2*GPL[956] - 
         GPL[957] + 2*GPL[958] - 2*GPL[959] - GPL[960] + GPL[961] + 
         GPL[962] - GPL[963] + GPL[964] - GPL[965] - GPL[966] + 2*GPL[967] + 
         GPL[968] - 2*GPL[969] + 2*GPL[970] + GPL[971] - GPL[972] - 
         GPL[973] + GPL[974] - GPL[975] + GPL[976] + GPL[977] - 6*GPL[978] - 
         4*GPL[980] + 16*GPL[981] - 16*GPL[982] - 4*GPL[983] + 4*GPL[984] + 
         4*GPL[985] - 12*GPL[986] + 12*GPL[987] - 6*GPL[990] + 6*GPL[991] + 
         2*GPL[992] - 2*GPL[993] + 4*GPL[994] - 4*GPL[995] - GPL[996] - 
         GPL[997] + 2*GPL[998] + 4*GPL[1001] + 4*GPL[1002] - 10*GPL[1003] + 
         10*GPL[1004] + 2*GPL[1005] - 2*GPL[1006] - 4*GPL[1007] + 
         8*GPL[1008] - 8*GPL[1009] - 2*GPL[1177] - 2*GPL[1178] + 
         4*GPL[1179] + 2*GPL[1180] - 4*GPL[1181] + 4*GPL[1182] + 
         2*GPL[1183] - 2*GPL[1184] - 2*GPL[1185] + 2*GPL[1186] - 
         2*GPL[1187] + 2*GPL[1188] + 2*GPL[1189] - 4*GPL[1190] - 
         2*GPL[1191] + 4*GPL[1192] - 4*GPL[1193] - 2*GPL[1194] + 
         2*GPL[1195] + 2*GPL[1196] - 2*GPL[1197] + 2*GPL[1198] + 
         GPL[15]*Zeta[3] - GPL[16]*Zeta[3]), 
     g[49] -> ep^3*(-1/3*(Pi^2*GPL[15]) - (Pi^2*GPL[16])/3 + 
         (Pi^2*GPL[25])/3 - GPL[15]*GPL[58] - GPL[16]*GPL[58] + 
         GPL[25]*GPL[58] + GPL[5]*GPL[80] - GPL[5]*GPL[81] + GPL[5]*GPL[84] - 
         GPL[5]*GPL[85] + GPL[5]*GPL[90] - GPL[5]*GPL[91] + GPL[5]*GPL[94] - 
         GPL[5]*GPL[95] - GPL[5]*GPL[124] + GPL[5]*GPL[129] - 
         GPL[5]*GPL[130] + GPL[5]*GPL[136] - 2*GPL[5]*GPL[139] + 
         GPL[5]*GPL[140] + GPL[5]*GPL[141] - GPL[302] - GPL[306] + 
         2*GPL[307] + GPL[318] - 2*GPL[319] + 2*GPL[321] + GPL[323] - 
         GPL[325] - GPL[329] + GPL[330] - GPL[332] - GPL[341] - GPL[345] + 
         2*GPL[346] + GPL[357] - 2*GPL[358] + 2*GPL[360] + GPL[362] - 
         GPL[364] - GPL[368] + GPL[369] - GPL[371] + GPL[446] - GPL[468] + 
         GPL[470] + GPL[473] - GPL[475] + GPL[492] - 2*GPL[493] - 
         2*GPL[504] + 4*GPL[505] - 4*GPL[507] - GPL[508] + GPL[510] + 
         2*GPL[511] - 3*GPL[512] + 3*GPL[514]) + 
       ep^4*(-1/3*(Pi^2*GPL[2]*GPL[5]) - (Pi^2*GPL[5]*GPL[15])/3 + 
         (Pi^2*GPL[10]*GPL[15])/6 - (Pi^2*GPL[5]*GPL[16])/3 + 
         (Pi^2*GPL[10]*GPL[16])/6 + (Pi^2*GPL[5]*GPL[24])/6 + 
         (Pi^2*GPL[10]*GPL[24])/6 + (Pi^2*GPL[5]*GPL[25])/6 - 
         (Pi^2*GPL[10]*GPL[25])/3 - (Pi^2*GPL[27])/2 + (Pi^2*GPL[30])/3 + 
         GPL[27]*GPL[39] - GPL[28]*GPL[39] + GPL[30]*GPL[58] - 
         (Pi^2*GPL[80])/6 + 3*GPL[39]*GPL[80] + GPL[58]*GPL[80] + 
         (7*Pi^2*GPL[81])/6 - 3*GPL[39]*GPL[81] - (Pi^2*GPL[82])/3 - 
         GPL[58]*GPL[82] - (Pi^2*GPL[83])/3 - GPL[58]*GPL[83] + 
         (Pi^2*GPL[84])/2 + 3*GPL[39]*GPL[84] + 5*GPL[58]*GPL[84] + 
         (Pi^2*GPL[85])/6 - 3*GPL[39]*GPL[85] - GPL[58]*GPL[85] - 
         (Pi^2*GPL[86])/3 - GPL[58]*GPL[86] - (Pi^2*GPL[87])/3 - 
         3*GPL[58]*GPL[87] - (Pi^2*GPL[90])/6 + 3*GPL[39]*GPL[90] + 
         GPL[58]*GPL[90] + (7*Pi^2*GPL[91])/6 - 3*GPL[39]*GPL[91] - 
         (Pi^2*GPL[92])/3 - GPL[58]*GPL[92] - (Pi^2*GPL[93])/3 - 
         GPL[58]*GPL[93] + (Pi^2*GPL[94])/2 + 3*GPL[39]*GPL[94] + 
         5*GPL[58]*GPL[94] + (Pi^2*GPL[95])/6 - 3*GPL[39]*GPL[95] - 
         GPL[58]*GPL[95] - (Pi^2*GPL[96])/3 - GPL[58]*GPL[96] - 
         (Pi^2*GPL[97])/3 - 3*GPL[58]*GPL[97] + (Pi^2*GPL[124])/6 - 
         3*GPL[39]*GPL[124] - GPL[58]*GPL[124] + (2*Pi^2*GPL[126])/3 + 
         2*GPL[58]*GPL[126] + (2*Pi^2*GPL[127])/3 + 2*GPL[58]*GPL[127] - 
         (Pi^2*GPL[129])/6 + 3*GPL[39]*GPL[129] + GPL[58]*GPL[129] - 
         (Pi^2*GPL[130])/2 - 3*GPL[39]*GPL[130] - 3*GPL[58]*GPL[130] - 
         (Pi^2*GPL[133])/3 + GPL[39]*GPL[133] - GPL[58]*GPL[133] + 
         (Pi^2*GPL[134])/6 - GPL[39]*GPL[134] - GPL[58]*GPL[134] + 
         (Pi^2*GPL[135])/6 + 2*GPL[58]*GPL[135] - (7*Pi^2*GPL[136])/6 + 
         3*GPL[39]*GPL[136] + 2*Pi^2*GPL[137] + 6*GPL[58]*GPL[137] + 
         2*Pi^2*GPL[138] + 6*GPL[58]*GPL[138] - (2*Pi^2*GPL[139])/3 - 
         7*GPL[39]*GPL[139] - 9*GPL[58]*GPL[139] - (Pi^2*GPL[140])/3 + 
         4*GPL[39]*GPL[140] + 2*GPL[58]*GPL[140] - Pi^2*GPL[141] + 
         3*GPL[39]*GPL[141] + GPL[58]*GPL[141] - 2*Pi^2*GPL[144] - 
         6*GPL[58]*GPL[144] - 2*Pi^2*GPL[145] - 6*GPL[58]*GPL[145] + 
         2*Pi^2*GPL[146] + 6*GPL[58]*GPL[146] + GPL[5]*GPL[148] - 
         GPL[5]*GPL[149] - GPL[5]*GPL[151] + 2*GPL[5]*GPL[154] - 
         GPL[5]*GPL[155] - GPL[5]*GPL[161] + GPL[5]*GPL[162] - 
         GPL[2]*GPL[199] - 3*GPL[15]*GPL[199] - 3*GPL[16]*GPL[199] + 
         2*GPL[24]*GPL[199] + GPL[25]*GPL[199] - 3*GPL[15]*GPL[249] - 
         3*GPL[16]*GPL[249] - GPL[24]*GPL[249] + 4*GPL[25]*GPL[249] - 
         GPL[15]*GPL[255] - GPL[16]*GPL[255] - GPL[24]*GPL[255] + 
         2*GPL[25]*GPL[255] + GPL[5]*GPL[300] - 4*GPL[5]*GPL[302] - 
         6*GPL[5]*GPL[305] + GPL[5]*GPL[306] + 8*GPL[5]*GPL[307] + 
         GPL[5]*GPL[309] - GPL[5]*GPL[310] + GPL[5]*GPL[311] - 
         GPL[5]*GPL[312] + GPL[5]*GPL[313] - GPL[5]*GPL[314] + 
         GPL[5]*GPL[315] - GPL[5]*GPL[316] - GPL[5]*GPL[317] + 
         4*GPL[5]*GPL[318] - 12*GPL[5]*GPL[319] + 6*GPL[5]*GPL[320] + 
         6*GPL[5]*GPL[321] + 4*GPL[5]*GPL[323] - GPL[5]*GPL[324] - 
         3*GPL[5]*GPL[325] + GPL[5]*GPL[326] - GPL[5]*GPL[327] - 
         3*GPL[5]*GPL[329] + 6*GPL[5]*GPL[330] - 3*GPL[5]*GPL[331] - 
         3*GPL[5]*GPL[332] + GPL[5]*GPL[339] - 4*GPL[5]*GPL[341] - 
         6*GPL[5]*GPL[344] + GPL[5]*GPL[345] + 8*GPL[5]*GPL[346] + 
         GPL[5]*GPL[348] - GPL[5]*GPL[349] + GPL[5]*GPL[350] - 
         GPL[5]*GPL[351] + GPL[5]*GPL[352] - GPL[5]*GPL[353] + 
         GPL[5]*GPL[354] - GPL[5]*GPL[355] - GPL[5]*GPL[356] + 
         4*GPL[5]*GPL[357] - 12*GPL[5]*GPL[358] + 6*GPL[5]*GPL[359] + 
         6*GPL[5]*GPL[360] + 4*GPL[5]*GPL[362] - GPL[5]*GPL[363] - 
         3*GPL[5]*GPL[364] + GPL[5]*GPL[365] - GPL[5]*GPL[366] - 
         3*GPL[5]*GPL[368] + 6*GPL[5]*GPL[369] - 3*GPL[5]*GPL[370] - 
         3*GPL[5]*GPL[371] - GPL[5]*GPL[444] + 4*GPL[5]*GPL[446] - 
         2*GPL[5]*GPL[454] + 2*GPL[5]*GPL[455] - 2*GPL[5]*GPL[456] + 
         2*GPL[5]*GPL[457] - 2*GPL[5]*GPL[458] + 2*GPL[5]*GPL[459] - 
         2*GPL[5]*GPL[460] + 2*GPL[5]*GPL[461] + 2*GPL[5]*GPL[462] - 
         2*GPL[5]*GPL[465] + 2*GPL[5]*GPL[466] - 4*GPL[5]*GPL[468] + 
         GPL[5]*GPL[469] + 3*GPL[5]*GPL[470] - 2*GPL[5]*GPL[472] + 
         8*GPL[5]*GPL[473] - 3*GPL[5]*GPL[474] - 5*GPL[5]*GPL[475] - 
         GPL[5]*GPL[483] + GPL[5]*GPL[484] + 2*GPL[5]*GPL[485] - 
         GPL[5]*GPL[486] - GPL[5]*GPL[487] - 2*GPL[5]*GPL[488] + 
         2*GPL[5]*GPL[489] + 6*GPL[5]*GPL[491] - GPL[5]*GPL[492] - 
         8*GPL[5]*GPL[493] - 6*GPL[5]*GPL[495] + 6*GPL[5]*GPL[496] - 
         6*GPL[5]*GPL[497] + 6*GPL[5]*GPL[498] - 6*GPL[5]*GPL[499] + 
         6*GPL[5]*GPL[500] - 6*GPL[5]*GPL[501] + 6*GPL[5]*GPL[502] + 
         6*GPL[5]*GPL[503] - 8*GPL[5]*GPL[504] + 24*GPL[5]*GPL[505] - 
         15*GPL[5]*GPL[506] - 9*GPL[5]*GPL[507] - 6*GPL[5]*GPL[508] + 
         2*GPL[5]*GPL[509] + 4*GPL[5]*GPL[510] + 2*GPL[5]*GPL[511] - 
         6*GPL[5]*GPL[512] + GPL[5]*GPL[513] + 5*GPL[5]*GPL[514] + 
         6*GPL[5]*GPL[521] - 6*GPL[5]*GPL[522] + 6*GPL[5]*GPL[523] - 
         6*GPL[5]*GPL[524] + 6*GPL[5]*GPL[525] - 6*GPL[5]*GPL[526] + 
         6*GPL[5]*GPL[527] - 6*GPL[5]*GPL[528] - 6*GPL[5]*GPL[529] + 
         6*GPL[5]*GPL[530] - 6*GPL[5]*GPL[531] + 6*GPL[5]*GPL[532] - 
         12*GPL[5]*GPL[533] + 6*GPL[5]*GPL[534] + 6*GPL[5]*GPL[535] - 
         GPL[537] - GPL[539] + 2*GPL[540] + GPL[543] - 2*GPL[549] - 
         GPL[551] + 2*GPL[552] + GPL[562] + GPL[563] - 2*GPL[564] - 
         GPL[836] + 4*GPL[841] + 6*GPL[846] + 5*GPL[847] - 6*GPL[848] - 
         8*GPL[851] - GPL[858] - GPL[859] + 2*GPL[860] + GPL[861] - 
         2*GPL[862] + 2*GPL[863] + GPL[864] - GPL[865] - GPL[866] + 
         GPL[867] - GPL[868] - GPL[869] - GPL[870] + 2*GPL[871] + GPL[872] - 
         2*GPL[873] + 2*GPL[874] + GPL[875] - GPL[876] - GPL[877] + 
         GPL[878] - GPL[879] + GPL[880] - 4*GPL[882] - 4*GPL[884] + 
         16*GPL[885] - 16*GPL[886] - 6*GPL[887] + 6*GPL[888] + 4*GPL[889] - 
         10*GPL[890] + 10*GPL[891] - 4*GPL[894] + 4*GPL[895] + GPL[896] - 
         GPL[897] + 3*GPL[898] - 3*GPL[899] - GPL[900] - GPL[901] + 
         2*GPL[902] + GPL[904] + 2*GPL[905] + 2*GPL[906] - 8*GPL[907] + 
         8*GPL[908] + 3*GPL[909] - 3*GPL[910] - 2*GPL[911] + 5*GPL[912] - 
         5*GPL[913] - GPL[932] + 4*GPL[937] + 6*GPL[942] + 5*GPL[943] - 
         6*GPL[944] - 8*GPL[947] - GPL[954] - GPL[955] + 2*GPL[956] + 
         GPL[957] - 2*GPL[958] + 2*GPL[959] + GPL[960] - GPL[961] - 
         GPL[962] + GPL[963] - GPL[964] - GPL[965] - GPL[966] + 2*GPL[967] + 
         GPL[968] - 2*GPL[969] + 2*GPL[970] + GPL[971] - GPL[972] - 
         GPL[973] + GPL[974] - GPL[975] + GPL[976] - 4*GPL[978] - 
         4*GPL[980] + 16*GPL[981] - 16*GPL[982] - 6*GPL[983] + 6*GPL[984] + 
         4*GPL[985] - 10*GPL[986] + 10*GPL[987] - 4*GPL[990] + 4*GPL[991] + 
         GPL[992] - GPL[993] + 3*GPL[994] - 3*GPL[995] - GPL[996] - 
         GPL[997] + 2*GPL[998] + GPL[1000] + 2*GPL[1001] + 2*GPL[1002] - 
         8*GPL[1003] + 8*GPL[1004] + 3*GPL[1005] - 3*GPL[1006] - 
         2*GPL[1007] + 5*GPL[1008] - 5*GPL[1009] + GPL[1157] - 4*GPL[1162] + 
         2*GPL[1177] + 2*GPL[1178] - 4*GPL[1179] - 2*GPL[1180] + 
         4*GPL[1181] - 4*GPL[1182] - 2*GPL[1183] + 2*GPL[1184] + 
         2*GPL[1185] - 2*GPL[1186] + 2*GPL[1187] + 2*GPL[1188] + 
         2*GPL[1189] - 4*GPL[1190] - 2*GPL[1191] + 4*GPL[1192] - 
         4*GPL[1193] - 2*GPL[1194] + 2*GPL[1195] + 2*GPL[1196] - 
         2*GPL[1197] + 2*GPL[1198] - 2*GPL[1199] + 2*GPL[1206] - 
         2*GPL[1207] - 2*GPL[1209] + 2*GPL[1210] + 4*GPL[1213] - 
         4*GPL[1214] - GPL[1215] + GPL[1216] - 3*GPL[1217] + 3*GPL[1218] - 
         2*GPL[1220] + 4*GPL[1221] + 4*GPL[1222] - 12*GPL[1223] + 
         12*GPL[1224] + 3*GPL[1225] - 3*GPL[1226] - 4*GPL[1227] + 
         9*GPL[1228] - 9*GPL[1229] + GPL[1250] - GPL[1251] - GPL[1252] + 
         GPL[1253] - 2*GPL[1254] + 2*GPL[1255] + GPL[1256] - GPL[1257] + 
         GPL[1258] - GPL[1259] + 2*GPL[1260] - 2*GPL[1261] - 2*GPL[1262] + 
         2*GPL[1263] - 6*GPL[1266] - 5*GPL[1267] + 6*GPL[1268] + 
         8*GPL[1271] + 6*GPL[1274] + 6*GPL[1275] - 12*GPL[1276] - 
         6*GPL[1277] + 12*GPL[1278] - 12*GPL[1279] - 6*GPL[1280] + 
         6*GPL[1281] + 6*GPL[1282] - 6*GPL[1283] + 6*GPL[1284] + 
         6*GPL[1285] + 6*GPL[1286] - 12*GPL[1287] - 6*GPL[1288] + 
         12*GPL[1289] - 12*GPL[1290] - 6*GPL[1291] + 6*GPL[1292] + 
         6*GPL[1293] - 6*GPL[1294] + 6*GPL[1295] - 6*GPL[1296] + 
         8*GPL[1298] + 8*GPL[1300] - 32*GPL[1301] + 32*GPL[1302] + 
         15*GPL[1303] - 15*GPL[1304] - 8*GPL[1305] + 17*GPL[1306] - 
         17*GPL[1307] + 6*GPL[1308] - 6*GPL[1309] - 2*GPL[1310] + 
         2*GPL[1311] - 4*GPL[1312] + 4*GPL[1313] - 6*GPL[1314] + 
         4*GPL[1315] + 4*GPL[1317] + 2*GPL[1318] - 2*GPL[1319] - GPL[1320] + 
         GPL[1321] - 4*GPL[1322] - GPL[1323] + GPL[1324] - 6*GPL[1343] - 
         6*GPL[1344] + 12*GPL[1345] + 6*GPL[1346] - 12*GPL[1347] + 
         12*GPL[1348] + 6*GPL[1349] - 6*GPL[1350] - 6*GPL[1351] + 
         6*GPL[1352] - 6*GPL[1353] - 6*GPL[1354] - 6*GPL[1355] + 
         12*GPL[1356] + 6*GPL[1357] - 12*GPL[1358] + 12*GPL[1359] + 
         6*GPL[1360] - 6*GPL[1361] - 6*GPL[1362] + 6*GPL[1363] - 
         6*GPL[1364] + 6*GPL[1365] - 6*GPL[1366] + 6*GPL[1367] + 
         6*GPL[1368] - 6*GPL[1369] + 6*GPL[1370] - 12*GPL[1371] - 
         12*GPL[1372] + 24*GPL[1373] - 24*GPL[1374] - 6*GPL[1375] + 
         6*GPL[1376] + 12*GPL[1377] - 18*GPL[1378] + 18*GPL[1379] + 
         GPL[2]*Zeta[3] + 2*GPL[15]*Zeta[3] + 2*GPL[16]*Zeta[3] - 
         4*GPL[24]*Zeta[3] + 2*GPL[25]*Zeta[3]), 
     g[50] -> ep^2*((-1/2*I)*Pi*GPL[8] + (I/2)*Pi*GPL[9] + 
         (GPL[8]*GPL[9])/2 + GPL[48]/2 + GPL[60]/2 - GPL[61]/2 - GPL[64]) + 
       ep^3*((2*Pi^2*GPL[8])/3 - (2*Pi^2*GPL[9])/3 + ((3*I)/2)*Pi*GPL[8]*
          GPL[9] + I*Pi*GPL[1]*GPL[12] - GPL[1]*GPL[9]*GPL[12] - 
         I*Pi*GPL[1]*GPL[13] - I*Pi*GPL[9]*GPL[20] - GPL[8]*GPL[26] + 
         GPL[9]*GPL[26] + GPL[12]*GPL[26] - GPL[13]*GPL[26] + 
         GPL[8]*GPL[35] - GPL[9]*GPL[35] - I*Pi*GPL[41] + GPL[9]*GPL[41] + 
         I*Pi*GPL[48] - GPL[9]*GPL[48] - GPL[1]*GPL[49] + 
         ((5*I)/2)*Pi*GPL[60] - (5*GPL[9]*GPL[60])/2 - ((5*I)/2)*Pi*GPL[61] - 
         (3*GPL[8]*GPL[61])/2 + GPL[20]*GPL[61] - (2*I)*Pi*GPL[64] + 
         2*GPL[9]*GPL[64] + GPL[1]*GPL[65] - I*Pi*GPL[70] - GPL[1]*GPL[70] + 
         GPL[9]*GPL[70] + I*Pi*GPL[71] + GPL[1]*GPL[71] + GPL[1]*GPL[75] + 
         I*Pi*GPL[113] - GPL[9]*GPL[113] + GPL[194]/2 + GPL[201] - 
         2*GPL[203] - GPL[218] + GPL[221] - GPL[253] - (5*GPL[257])/2 + 
         (5*GPL[258])/2 + 3*GPL[259] + 2*GPL[264] - GPL[268] + GPL[277] + 
         GPL[279] - GPL[280] - GPL[281] - GPL[289] - GPL[413] - GPL[415] + 
         2*GPL[416]) + ep^4*((-3*Pi^2*GPL[8]*GPL[9])/2 - 
         (4*Pi^2*GPL[1]*GPL[12])/3 - (2*I)*Pi*GPL[1]*GPL[9]*GPL[12] + 
         (4*Pi^2*GPL[1]*GPL[13])/3 - (2*I)*Pi*GPL[1]*GPL[8]*GPL[13] + 
         I*Pi*GPL[1]*GPL[12]*GPL[13] + (4*Pi^2*GPL[9]*GPL[20])/3 + 
         (2*I)*Pi*GPL[1]*GPL[13]*GPL[20] + (2*I)*Pi*GPL[8]*GPL[26] - 
         (2*I)*Pi*GPL[9]*GPL[26] - (4*I)*Pi*GPL[12]*GPL[26] + 
         3*GPL[9]*GPL[12]*GPL[26] + (4*I)*Pi*GPL[13]*GPL[26] - 
         2*GPL[8]*GPL[13]*GPL[26] + GPL[12]*GPL[13]*GPL[26] - 
         2*GPL[9]*GPL[20]*GPL[26] + 2*GPL[13]*GPL[20]*GPL[26] - 
         (2*I)*Pi*GPL[8]*GPL[35] + (2*I)*Pi*GPL[9]*GPL[35] + 
         (2*I)*Pi*GPL[12]*GPL[35] - GPL[9]*GPL[12]*GPL[35] - 
         (2*I)*Pi*GPL[13]*GPL[35] + 2*GPL[9]*GPL[20]*GPL[35] + 
         (4*Pi^2*GPL[41])/3 + (3*I)*Pi*GPL[9]*GPL[41] - 2*GPL[26]*GPL[41] + 
         2*GPL[35]*GPL[41] + I*Pi*GPL[8]*GPL[42] + I*Pi*GPL[12]*GPL[42] - 
         (5*Pi^2*GPL[48])/6 - (2*I)*Pi*GPL[1]*GPL[48] + 
         2*GPL[1]*GPL[9]*GPL[48] - 3*GPL[26]*GPL[48] + GPL[35]*GPL[48] + 
         5*GPL[26]*GPL[49] - GPL[35]*GPL[49] - I*Pi*GPL[9]*GPL[50] + 
         (2*I)*Pi*GPL[1]*GPL[51] - (2*I)*Pi*GPL[9]*GPL[51] - 
         2*GPL[1]*GPL[9]*GPL[51] + 2*GPL[26]*GPL[51] - (17*Pi^2*GPL[60])/6 - 
         ((13*I)/2)*Pi*GPL[9]*GPL[60] + 2*GPL[26]*GPL[60] - 
         2*GPL[35]*GPL[60] + (17*Pi^2*GPL[61])/6 - ((9*I)/2)*Pi*GPL[8]*
          GPL[61] + 2*GPL[1]*GPL[12]*GPL[61] + (5*I)*Pi*GPL[20]*GPL[61] - 
         2*GPL[26]*GPL[61] + 2*GPL[35]*GPL[61] - 3*GPL[41]*GPL[61] + 
         GPL[50]*GPL[61] + 2*GPL[51]*GPL[61] + (13*GPL[60]*GPL[61])/2 + 
         (4*I)*Pi*GPL[1]*GPL[63] + 4*GPL[26]*GPL[63] + (5*Pi^2*GPL[64])/3 + 
         (4*I)*Pi*GPL[1]*GPL[64] - 4*GPL[1]*GPL[9]*GPL[64] + 
         6*GPL[26]*GPL[64] - 2*GPL[35]*GPL[64] - 5*GPL[26]*GPL[65] + 
         GPL[35]*GPL[65] + I*Pi*GPL[9]*GPL[66] - GPL[61]*GPL[66] - 
         (4*I)*Pi*GPL[1]*GPL[67] + (4*I)*Pi*GPL[9]*GPL[67] + 
         4*GPL[1]*GPL[9]*GPL[67] - 4*GPL[26]*GPL[67] - 4*GPL[61]*GPL[67] + 
         (4*Pi^2*GPL[70])/3 - (2*I)*Pi*GPL[1]*GPL[70] + 
         (5*I)*Pi*GPL[9]*GPL[70] + 2*GPL[1]*GPL[9]*GPL[70] + 
         GPL[26]*GPL[70] + GPL[35]*GPL[70] - 5*GPL[61]*GPL[70] - 
         (4*Pi^2*GPL[71])/3 + (2*I)*Pi*GPL[1]*GPL[71] + 
         (2*I)*Pi*GPL[8]*GPL[71] + 2*GPL[1]*GPL[8]*GPL[71] - 
         I*Pi*GPL[12]*GPL[71] - GPL[1]*GPL[12]*GPL[71] - 
         (2*I)*Pi*GPL[20]*GPL[71] - 2*GPL[1]*GPL[20]*GPL[71] - 
         GPL[26]*GPL[71] - GPL[35]*GPL[71] + I*Pi*GPL[1]*GPL[72] - 
         GPL[1]*GPL[9]*GPL[72] + GPL[26]*GPL[72] - (3*I)*Pi*GPL[1]*GPL[73] - 
         3*GPL[26]*GPL[73] - 5*GPL[26]*GPL[75] + GPL[35]*GPL[75] - 
         I*Pi*GPL[9]*GPL[76] + GPL[61]*GPL[76] + (2*I)*Pi*GPL[1]*GPL[77] - 
         (2*I)*Pi*GPL[9]*GPL[77] - 2*GPL[1]*GPL[9]*GPL[77] + 
         2*GPL[26]*GPL[77] + 2*GPL[61]*GPL[77] - (4*Pi^2*GPL[113])/3 - 
         (3*I)*Pi*GPL[9]*GPL[113] + 2*GPL[26]*GPL[113] - 2*GPL[35]*GPL[113] + 
         3*GPL[61]*GPL[113] - (2*I)*Pi*GPL[1]*GPL[114] + 
         2*GPL[1]*GPL[9]*GPL[114] - 2*GPL[26]*GPL[114] + 
         (2*I)*Pi*GPL[9]*GPL[116] - 2*GPL[61]*GPL[116] + 7*GPL[8]*GPL[147] - 
         7*GPL[9]*GPL[147] - 7*GPL[12]*GPL[147] + 7*GPL[13]*GPL[147] - 
         GPL[8]*GPL[153] + GPL[9]*GPL[153] - GPL[12]*GPL[153] + 
         GPL[13]*GPL[153] - 7*GPL[8]*GPL[178] + 7*GPL[9]*GPL[178] + 
         2*GPL[12]*GPL[178] - 2*GPL[13]*GPL[178] + GPL[8]*GPL[185] - 
         GPL[9]*GPL[185] - I*Pi*GPL[191] + GPL[9]*GPL[191] + I*Pi*GPL[194] - 
         GPL[9]*GPL[194] - GPL[1]*GPL[195] + (5*I)*Pi*GPL[201] - 
         5*GPL[9]*GPL[201] - GPL[8]*GPL[202] - GPL[12]*GPL[202] - 
         (4*I)*Pi*GPL[203] + 4*GPL[9]*GPL[203] + 2*GPL[1]*GPL[204] + 
         2*GPL[1]*GPL[218] - (2*I)*Pi*GPL[219] - 2*GPL[1]*GPL[219] + 
         2*GPL[9]*GPL[219] + GPL[1]*GPL[220] - 2*GPL[1]*GPL[221] + 
         GPL[1]*GPL[222] + I*Pi*GPL[223] - GPL[9]*GPL[223] - 
         (2*I)*Pi*GPL[224] - 2*GPL[1]*GPL[224] + 2*GPL[9]*GPL[224] + 
         (2*I)*Pi*GPL[225] + 2*GPL[1]*GPL[225] - 2*GPL[9]*GPL[225] + 
         (2*I)*Pi*GPL[251] - 2*GPL[9]*GPL[251] - I*Pi*GPL[252] - 
         (2*I)*Pi*GPL[253] + 2*GPL[9]*GPL[253] + 2*GPL[1]*GPL[254] - 
         ((19*I)/2)*Pi*GPL[257] + (19*GPL[9]*GPL[257])/2 + 
         ((19*I)/2)*Pi*GPL[258] + (9*GPL[8]*GPL[258])/2 - 
         5*GPL[20]*GPL[258] + (6*I)*Pi*GPL[259] - 6*GPL[9]*GPL[259] - 
         2*GPL[1]*GPL[260] - (4*I)*Pi*GPL[262] - 4*GPL[1]*GPL[262] - 
         4*GPL[1]*GPL[264] + (4*I)*Pi*GPL[265] + 4*GPL[1]*GPL[265] - 
         4*GPL[9]*GPL[265] - 2*GPL[1]*GPL[266] + 2*GPL[1]*GPL[268] - 
         GPL[1]*GPL[269] - I*Pi*GPL[270] + GPL[9]*GPL[270] + 
         (4*I)*Pi*GPL[271] + 4*GPL[1]*GPL[271] - 4*GPL[9]*GPL[271] - 
         (4*I)*Pi*GPL[272] - 4*GPL[1]*GPL[272] + 4*GPL[9]*GPL[272] - 
         I*Pi*GPL[276] - 2*GPL[1]*GPL[277] + (5*I)*Pi*GPL[279] + 
         2*GPL[1]*GPL[279] - 5*GPL[9]*GPL[279] - (5*I)*Pi*GPL[280] - 
         2*GPL[1]*GPL[280] - 2*GPL[8]*GPL[280] + GPL[12]*GPL[280] + 
         2*GPL[20]*GPL[280] - (4*I)*Pi*GPL[281] - 2*GPL[1]*GPL[281] + 
         4*GPL[9]*GPL[281] + GPL[1]*GPL[282] - I*Pi*GPL[283] - 
         GPL[1]*GPL[283] + GPL[9]*GPL[283] + (3*I)*Pi*GPL[284] + 
         3*GPL[1]*GPL[284] + GPL[1]*GPL[285] + 2*GPL[1]*GPL[289] - 
         GPL[1]*GPL[290] + I*Pi*GPL[291] - GPL[9]*GPL[291] - 
         (2*I)*Pi*GPL[292] - 2*GPL[1]*GPL[292] + 2*GPL[9]*GPL[292] + 
         (2*I)*Pi*GPL[293] + 2*GPL[1]*GPL[293] - 2*GPL[9]*GPL[293] + 
         (2*I)*Pi*GPL[412] - 2*GPL[9]*GPL[412] - (2*I)*Pi*GPL[413] + 
         2*GPL[9]*GPL[413] + 2*GPL[1]*GPL[414] - (5*I)*Pi*GPL[415] + 
         5*GPL[9]*GPL[415] + (4*I)*Pi*GPL[416] - 4*GPL[9]*GPL[416] - 
         2*GPL[1]*GPL[417] + (2*I)*Pi*GPL[418] + 2*GPL[1]*GPL[418] - 
         2*GPL[9]*GPL[418] - 2*GPL[1]*GPL[419] - (2*I)*Pi*GPL[421] + 
         2*GPL[9]*GPL[421] + GPL[623]/2 + GPL[627] - 2*GPL[629] - GPL[631] + 
         GPL[633] - 2*GPL[643] - 5*GPL[645] + 6*GPL[647] + 4*GPL[648] - 
         2*GPL[650] + 2*GPL[683] + 2*GPL[684] - 2*GPL[685] - GPL[686] + 
         2*GPL[687] - 2*GPL[688] - GPL[689] - GPL[690] - GPL[691] + 
         2*GPL[692] + 2*GPL[693] - 2*GPL[694] - 2*GPL[695] + 2*GPL[696] - 
         GPL[751] - 2*GPL[753] + GPL[754] + 4*GPL[755] + 2*GPL[756] - 
         2*GPL[758] + 3*GPL[760] + (19*GPL[762])/2 - (19*GPL[763])/2 - 
         9*GPL[764] - 6*GPL[765] + 2*GPL[767] + 4*GPL[770] - 4*GPL[775] - 
         4*GPL[776] + 4*GPL[777] + 2*GPL[778] - 2*GPL[779] + 2*GPL[782] + 
         GPL[783] + GPL[784] + GPL[785] - 2*GPL[786] - 4*GPL[787] + 
         4*GPL[788] + 4*GPL[789] - 4*GPL[790] + GPL[792] + GPL[794] - 
         2*GPL[797] - 5*GPL[800] + 5*GPL[801] + 4*GPL[802] + 4*GPL[803] - 
         2*GPL[804] - GPL[805] + GPL[806] + GPL[807] - 3*GPL[808] - 
         GPL[809] - GPL[810] - 2*GPL[815] + 2*GPL[818] + GPL[819] - 
         GPL[820] - GPL[821] + 2*GPL[822] + 2*GPL[823] - 2*GPL[824] - 
         2*GPL[825] + 2*GPL[826] - GPL[1094] - 2*GPL[1095] + 4*GPL[1096] + 
         2*GPL[1097] - 2*GPL[1099] + 2*GPL[1100] + 5*GPL[1101] - 
         6*GPL[1102] - 4*GPL[1103] + 2*GPL[1105] - 2*GPL[1106] - 
         2*GPL[1107] + 2*GPL[1108] + 2*GPL[1109] + 2*GPL[1113] + 
         2*GPL[1114] - 4*GPL[1115] - (I/2)*GPL[9]*(Pi^3 - (16*I)*Zeta[3]) + 
         (GPL[8]*(I*Pi^3 + 16*Zeta[3]))/2), 
     g[51] -> ep^3*(-1/6*(Pi^2*GPL[1]) + (Pi^2*GPL[8])/6 + (Pi^2*GPL[9])/6 + 
         I*Pi*GPL[8]*GPL[9] - I*Pi*GPL[1]*GPL[12] + GPL[1]*GPL[9]*GPL[12] + 
         I*Pi*GPL[1]*GPL[22] - I*Pi*GPL[9]*GPL[22] - GPL[1]*GPL[9]*GPL[22] - 
         GPL[12]*GPL[26] + GPL[22]*GPL[26] - I*Pi*GPL[35] + GPL[8]*GPL[35] + 
         GPL[9]*GPL[35] + I*Pi*GPL[41] - GPL[9]*GPL[41] + I*Pi*GPL[42] - 
         I*Pi*GPL[48] - GPL[1]*GPL[48] + GPL[9]*GPL[48] + GPL[1]*GPL[49] - 
         GPL[8]*GPL[61] + GPL[22]*GPL[61] - I*Pi*GPL[64] - GPL[1]*GPL[64] + 
         GPL[9]*GPL[64] + GPL[1]*GPL[65] + I*Pi*GPL[70] + GPL[1]*GPL[70] - 
         GPL[9]*GPL[70] - GPL[1]*GPL[75] - I*Pi*GPL[120] - GPL[1]*GPL[120] + 
         GPL[9]*GPL[120] + I*Pi*GPL[122] + GPL[1]*GPL[122] - 
         GPL[9]*GPL[122] - GPL[153] - GPL[178] - GPL[201] - GPL[202] + 
         2*GPL[203] + GPL[218] - GPL[219] - GPL[221] + GPL[253] + GPL[264] - 
         GPL[265] - GPL[268] - GPL[277] - GPL[279] + GPL[281] + GPL[289] + 
         GPL[434] - GPL[435] - GPL[439] + GPL[440]) + 
       ep^4*((Pi^2*GPL[1]*GPL[8])/3 + (Pi^2*GPL[1]*GPL[9])/3 - 
         (11*Pi^2*GPL[8]*GPL[9])/6 + (3*Pi^2*GPL[1]*GPL[12])/2 + 
         (2*I)*Pi*GPL[1]*GPL[9]*GPL[12] - (2*Pi^2*GPL[1]*GPL[13])/3 - 
         (2*I)*Pi*GPL[1]*GPL[12]*GPL[13] - Pi^2*GPL[1]*GPL[21] + 
         Pi^2*GPL[9]*GPL[21] - (7*Pi^2*GPL[1]*GPL[22])/6 + 
         (7*Pi^2*GPL[9]*GPL[22])/6 - (2*I)*Pi*GPL[1]*GPL[9]*GPL[22] + 
         (2*I)*Pi*GPL[1]*GPL[13]*GPL[22] + (Pi^2*GPL[26])/3 + 
         (4*I)*Pi*GPL[12]*GPL[26] - 2*GPL[9]*GPL[12]*GPL[26] - 
         2*GPL[12]*GPL[13]*GPL[26] - (4*I)*Pi*GPL[22]*GPL[26] + 
         2*GPL[9]*GPL[22]*GPL[26] + 2*GPL[13]*GPL[22]*GPL[26] + 
         (Pi^2*GPL[35])/2 + (2*I)*Pi*GPL[8]*GPL[35] + (2*I)*Pi*GPL[9]*
          GPL[35] - 2*GPL[8]*GPL[9]*GPL[35] - (3*I)*Pi*GPL[12]*GPL[35] + 
         GPL[9]*GPL[12]*GPL[35] - (4*I)*Pi*GPL[13]*GPL[35] - 
         (6*I)*Pi*GPL[21]*GPL[35] + 6*GPL[9]*GPL[21]*GPL[35] + 
         (5*I)*Pi*GPL[22]*GPL[35] - 3*GPL[9]*GPL[22]*GPL[35] - 
         (4*Pi^2*GPL[41])/3 - (3*I)*Pi*GPL[9]*GPL[41] + 2*GPL[26]*GPL[41] - 
         2*GPL[35]*GPL[41] - (4*Pi^2*GPL[42])/3 + I*Pi*GPL[8]*GPL[42] - 
         (2*I)*Pi*GPL[12]*GPL[42] + (6*I)*Pi*GPL[21]*GPL[42] - 
         (3*I)*Pi*GPL[22]*GPL[42] + 2*GPL[26]*GPL[42] - 2*GPL[35]*GPL[42] - 
         (2*I)*Pi*GPL[1]*GPL[44] - 2*GPL[26]*GPL[44] + (5*Pi^2*GPL[48])/6 + 
         (2*I)*Pi*GPL[1]*GPL[48] - 2*GPL[1]*GPL[9]*GPL[48] + 
         5*GPL[26]*GPL[48] - 2*GPL[35]*GPL[48] - 5*GPL[26]*GPL[49] + 
         GPL[35]*GPL[49] + I*Pi*GPL[9]*GPL[50] - (2*I)*Pi*GPL[1]*GPL[51] + 
         (2*I)*Pi*GPL[9]*GPL[51] + 2*GPL[1]*GPL[9]*GPL[51] - 
         2*GPL[26]*GPL[51] - (Pi^2*GPL[60])/3 - (2*I)*Pi*GPL[9]*GPL[60] - 
         2*GPL[35]*GPL[60] - (Pi^2*GPL[61])/3 - (6*I)*Pi*GPL[8]*GPL[61] - 
         2*GPL[1]*GPL[12]*GPL[61] + (6*I)*Pi*GPL[22]*GPL[61] + 
         2*GPL[1]*GPL[22]*GPL[61] - 2*GPL[35]*GPL[61] + 3*GPL[41]*GPL[61] - 
         GPL[50]*GPL[61] - 2*GPL[51]*GPL[61] + 2*GPL[60]*GPL[61] + 
         (2*I)*Pi*GPL[1]*GPL[62] - 2*GPL[1]*GPL[9]*GPL[62] + 
         2*GPL[26]*GPL[62] + (7*Pi^2*GPL[64])/6 + I*Pi*GPL[9]*GPL[64] + 
         4*GPL[26]*GPL[64] - 3*GPL[35]*GPL[64] - GPL[61]*GPL[64] - 
         4*GPL[26]*GPL[65] + GPL[35]*GPL[65] + I*Pi*GPL[9]*GPL[66] - 
         GPL[61]*GPL[66] - (2*I)*Pi*GPL[1]*GPL[67] + (2*I)*Pi*GPL[9]*
          GPL[67] + 2*GPL[1]*GPL[9]*GPL[67] - 2*GPL[26]*GPL[67] - 
         2*GPL[61]*GPL[67] - (3*Pi^2*GPL[70])/2 + (2*I)*Pi*GPL[1]*GPL[70] - 
         (2*I)*Pi*GPL[9]*GPL[70] - 2*GPL[1]*GPL[9]*GPL[70] - 
         2*GPL[26]*GPL[70] + GPL[35]*GPL[70] + 2*GPL[61]*GPL[70] + 
         (2*Pi^2*GPL[71])/3 + (2*I)*Pi*GPL[12]*GPL[71] + 
         2*GPL[1]*GPL[12]*GPL[71] - (2*I)*Pi*GPL[22]*GPL[71] - 
         2*GPL[1]*GPL[22]*GPL[71] + 4*GPL[35]*GPL[71] - I*Pi*GPL[1]*GPL[72] + 
         GPL[1]*GPL[9]*GPL[72] - GPL[26]*GPL[72] + 4*GPL[26]*GPL[75] - 
         GPL[35]*GPL[75] - I*Pi*GPL[9]*GPL[76] + GPL[61]*GPL[76] - 
         I*Pi*GPL[1]*GPL[77] + I*Pi*GPL[9]*GPL[77] + GPL[1]*GPL[9]*GPL[77] - 
         GPL[26]*GPL[77] - GPL[61]*GPL[77] + Pi^2*GPL[117] + 
         (6*I)*Pi*GPL[9]*GPL[117] + 6*GPL[35]*GPL[117] - 6*GPL[61]*GPL[117] - 
         (6*I)*Pi*GPL[1]*GPL[118] + 6*GPL[1]*GPL[9]*GPL[118] - 
         6*GPL[26]*GPL[118] + (6*I)*Pi*GPL[1]*GPL[119] - 
         (6*I)*Pi*GPL[9]*GPL[119] - 6*GPL[1]*GPL[9]*GPL[119] + 
         6*GPL[26]*GPL[119] + 6*GPL[61]*GPL[119] + (7*Pi^2*GPL[120])/6 - 
         (2*I)*Pi*GPL[1]*GPL[120] + 2*GPL[1]*GPL[9]*GPL[120] + 
         2*GPL[26]*GPL[120] - 3*GPL[35]*GPL[120] + (3*I)*Pi*GPL[1]*GPL[121] - 
         3*GPL[1]*GPL[9]*GPL[121] + 3*GPL[26]*GPL[121] - 
         (7*Pi^2*GPL[122])/6 - I*Pi*GPL[9]*GPL[122] - 4*GPL[26]*GPL[122] + 
         3*GPL[35]*GPL[122] + GPL[61]*GPL[122] - I*Pi*GPL[1]*GPL[123] + 
         I*Pi*GPL[9]*GPL[123] + GPL[1]*GPL[9]*GPL[123] - GPL[26]*GPL[123] - 
         GPL[61]*GPL[123] + 8*GPL[12]*GPL[147] - 8*GPL[22]*GPL[147] + 
         (2*I)*Pi*GPL[153] + 2*GPL[8]*GPL[153] + 2*GPL[9]*GPL[153] - 
         GPL[12]*GPL[153] - 4*GPL[13]*GPL[153] - 6*GPL[21]*GPL[153] + 
         3*GPL[22]*GPL[153] + (4*I)*Pi*GPL[178] - 2*GPL[8]*GPL[178] - 
         2*GPL[9]*GPL[178] - 3*GPL[12]*GPL[178] - 4*GPL[13]*GPL[178] - 
         6*GPL[21]*GPL[178] + 5*GPL[22]*GPL[178] - (7*I)*Pi*GPL[185] + 
         GPL[8]*GPL[185] + GPL[9]*GPL[185] + I*Pi*GPL[191] - 
         GPL[9]*GPL[191] - I*Pi*GPL[194] - GPL[1]*GPL[194] + 
         GPL[9]*GPL[194] + GPL[1]*GPL[195] - (5*I)*Pi*GPL[201] + 
         5*GPL[9]*GPL[201] - (5*I)*Pi*GPL[202] - GPL[8]*GPL[202] + 
         2*GPL[12]*GPL[202] - 6*GPL[21]*GPL[202] + 3*GPL[22]*GPL[202] + 
         (4*I)*Pi*GPL[203] - 4*GPL[9]*GPL[203] - 2*GPL[1]*GPL[204] + 
         (2*I)*Pi*GPL[206] + 2*GPL[1]*GPL[206] - 2*GPL[1]*GPL[218] + 
         (2*I)*Pi*GPL[219] + 4*GPL[1]*GPL[219] - 2*GPL[9]*GPL[219] - 
         GPL[1]*GPL[220] + 2*GPL[1]*GPL[221] - GPL[1]*GPL[222] - 
         I*Pi*GPL[223] + GPL[9]*GPL[223] + (2*I)*Pi*GPL[224] + 
         2*GPL[1]*GPL[224] - 2*GPL[9]*GPL[224] - (2*I)*Pi*GPL[225] - 
         2*GPL[1]*GPL[225] + 2*GPL[9]*GPL[225] - I*Pi*GPL[251] + 
         GPL[9]*GPL[251] - (2*I)*Pi*GPL[252] + I*Pi*GPL[253] - 
         GPL[9]*GPL[253] + 6*GPL[8]*GPL[258] - 6*GPL[22]*GPL[258] + 
         (2*I)*Pi*GPL[259] + 2*GPL[1]*GPL[259] - 2*GPL[9]*GPL[259] - 
         2*GPL[1]*GPL[260] - (2*I)*Pi*GPL[261] - 2*GPL[1]*GPL[261] + 
         2*GPL[9]*GPL[261] + 2*GPL[1]*GPL[263] + I*Pi*GPL[264] - 
         GPL[9]*GPL[264] + (2*I)*Pi*GPL[265] + 3*GPL[1]*GPL[265] - 
         2*GPL[9]*GPL[265] - 3*GPL[1]*GPL[266] + GPL[1]*GPL[268] - 
         GPL[1]*GPL[269] - I*Pi*GPL[270] + GPL[9]*GPL[270] + 
         (2*I)*Pi*GPL[271] + 2*GPL[1]*GPL[271] - 2*GPL[9]*GPL[271] - 
         (2*I)*Pi*GPL[272] - 2*GPL[1]*GPL[272] + 2*GPL[9]*GPL[272] + 
         (4*I)*Pi*GPL[276] + GPL[1]*GPL[277] - GPL[1]*GPL[278] - 
         (6*I)*Pi*GPL[279] - 2*GPL[1]*GPL[279] + 6*GPL[9]*GPL[279] - 
         2*GPL[12]*GPL[280] + 2*GPL[22]*GPL[280] + (2*I)*Pi*GPL[281] + 
         GPL[1]*GPL[281] - 2*GPL[9]*GPL[281] + GPL[1]*GPL[282] + 
         I*Pi*GPL[283] + GPL[1]*GPL[283] - GPL[9]*GPL[283] - 
         GPL[1]*GPL[285] - GPL[1]*GPL[289] + GPL[1]*GPL[290] + 
         I*Pi*GPL[291] - GPL[9]*GPL[291] + I*Pi*GPL[292] + GPL[1]*GPL[292] - 
         GPL[9]*GPL[292] - I*Pi*GPL[293] - GPL[1]*GPL[293] + 
         GPL[9]*GPL[293] + (6*I)*Pi*GPL[422] - 6*GPL[9]*GPL[422] - 
         (6*I)*Pi*GPL[423] - 6*GPL[1]*GPL[423] + 6*GPL[9]*GPL[423] + 
         6*GPL[1]*GPL[424] - (6*I)*Pi*GPL[425] - 6*GPL[1]*GPL[425] + 
         6*GPL[9]*GPL[425] + 6*GPL[1]*GPL[426] + (6*I)*Pi*GPL[427] + 
         6*GPL[1]*GPL[427] - 6*GPL[9]*GPL[427] - 6*GPL[1]*GPL[428] - 
         (6*I)*Pi*GPL[429] - 6*GPL[1]*GPL[429] + 6*GPL[9]*GPL[429] + 
         (6*I)*Pi*GPL[430] + 6*GPL[1]*GPL[430] - 6*GPL[9]*GPL[430] - 
         (3*I)*Pi*GPL[431] + 3*GPL[9]*GPL[431] + (3*I)*Pi*GPL[432] + 
         3*GPL[1]*GPL[432] - 3*GPL[9]*GPL[432] - 3*GPL[1]*GPL[433] + 
         (6*I)*Pi*GPL[434] + 2*GPL[1]*GPL[434] - 6*GPL[9]*GPL[434] + 
         GPL[1]*GPL[435] - 3*GPL[1]*GPL[436] - (3*I)*Pi*GPL[437] - 
         3*GPL[1]*GPL[437] + 3*GPL[9]*GPL[437] + 3*GPL[1]*GPL[438] - 
         I*Pi*GPL[439] + GPL[9]*GPL[439] - (2*I)*Pi*GPL[440] - 
         3*GPL[1]*GPL[440] + 2*GPL[9]*GPL[440] + 3*GPL[1]*GPL[441] + 
         I*Pi*GPL[442] + GPL[1]*GPL[442] - GPL[9]*GPL[442] - I*Pi*GPL[443] - 
         GPL[1]*GPL[443] + GPL[9]*GPL[443] + 2*GPL[538] + 6*GPL[548] - 
         GPL[550] + 7*GPL[603] - 4*GPL[605] - 7*GPL[616] - GPL[627] + 
         2*GPL[629] + GPL[631] - GPL[632] - GPL[633] + 2*GPL[643] + 
         5*GPL[645] + 5*GPL[646] - 6*GPL[647] - 4*GPL[648] + 2*GPL[650] - 
         2*GPL[653] - GPL[681] - 2*GPL[683] - 2*GPL[684] + 4*GPL[685] + 
         GPL[686] - 2*GPL[687] + 2*GPL[688] + GPL[689] + GPL[690] + 
         GPL[691] - 2*GPL[692] - 2*GPL[693] + 2*GPL[694] + 2*GPL[695] - 
         2*GPL[696] + 2*GPL[751] + GPL[753] + 2*GPL[754] - 2*GPL[755] - 
         GPL[756] - 2*GPL[757] - 2*GPL[760] - 2*GPL[765] + 2*GPL[766] + 
         2*GPL[767] + 2*GPL[768] + 2*GPL[769] - 2*GPL[771] - 2*GPL[772] - 
         3*GPL[773] - GPL[774] - 2*GPL[775] - 2*GPL[776] + 5*GPL[777] + 
         3*GPL[778] - 2*GPL[779] + 3*GPL[782] + GPL[783] + GPL[784] + 
         GPL[785] - 2*GPL[786] - 2*GPL[787] + 2*GPL[788] + 2*GPL[789] - 
         2*GPL[790] - 2*GPL[792] - 4*GPL[794] + 3*GPL[797] + GPL[798] + 
         4*GPL[799] + 6*GPL[800] - 6*GPL[802] - 2*GPL[803] - GPL[804] - 
         GPL[805] - GPL[806] - GPL[807] + GPL[809] + GPL[810] + 2*GPL[815] - 
         3*GPL[818] - GPL[819] - GPL[820] - GPL[821] + 2*GPL[822] - 
         GPL[823] + GPL[824] + GPL[825] - GPL[826] - 6*GPL[1116] + 
         12*GPL[1117] + 6*GPL[1118] - 6*GPL[1119] - 6*GPL[1120] + 
         6*GPL[1121] + 6*GPL[1122] - 6*GPL[1123] - 6*GPL[1124] - 
         6*GPL[1125] - 6*GPL[1126] + 6*GPL[1127] + 6*GPL[1128] + 
         6*GPL[1129] - 6*GPL[1130] - 6*GPL[1131] + 6*GPL[1132] + 
         3*GPL[1133] - 6*GPL[1134] - 3*GPL[1135] + 3*GPL[1136] + 
         3*GPL[1137] - 6*GPL[1138] - 6*GPL[1139] + 6*GPL[1140] + 
         3*GPL[1141] + 3*GPL[1142] + 3*GPL[1143] + 3*GPL[1144] - 
         3*GPL[1145] - 3*GPL[1146] + 3*GPL[1147] + GPL[1148] + 2*GPL[1149] + 
         2*GPL[1150] - 5*GPL[1151] - 3*GPL[1152] - GPL[1153] + GPL[1154] + 
         GPL[1155] - GPL[1156] - 5*GPL[1]*Zeta[3] + 5*GPL[8]*Zeta[3] + 
         5*GPL[9]*Zeta[3]), g[52] -> 
      1/8 + ep*((I/2)*Pi - GPL[8]/2 - GPL[9]/2 + GPL[18]/2) + 
       ep^2*((-7*Pi^2)/12 - ((3*I)/2)*Pi*GPL[8] - ((3*I)/2)*Pi*GPL[9] + 
         (3*GPL[8]*GPL[9])/2 + I*Pi*GPL[18] - GPL[9]*GPL[18] + GPL[48]/2 + 
         (3*GPL[60])/2 + (3*GPL[61])/2 - GPL[64] - GPL[103]) + 
       ep^3*((5*Pi^2*GPL[8])/3 + (5*Pi^2*GPL[9])/3 + ((5*I)/2)*Pi*GPL[8]*
          GPL[9] + I*Pi*GPL[1]*GPL[12] - GPL[1]*GPL[9]*GPL[12] + 
         (3*I)*Pi*GPL[1]*GPL[13] - Pi^2*GPL[18] - (2*I)*Pi*GPL[1]*GPL[18] + 
         2*GPL[1]*GPL[9]*GPL[18] + (2*I)*Pi*GPL[1]*GPL[22] - 
         (2*I)*Pi*GPL[9]*GPL[22] - 2*GPL[1]*GPL[9]*GPL[22] - 
         (4*I)*Pi*GPL[26] + GPL[8]*GPL[26] + GPL[9]*GPL[26] + 
         GPL[12]*GPL[26] + 3*GPL[13]*GPL[26] - 4*GPL[18]*GPL[26] + 
         2*GPL[22]*GPL[26] + (4*I)*Pi*GPL[35] - GPL[8]*GPL[35] - 
         GPL[9]*GPL[35] + 2*GPL[18]*GPL[35] - I*Pi*GPL[41] + GPL[9]*GPL[41] - 
         I*Pi*GPL[42] + I*Pi*GPL[48] - GPL[9]*GPL[48] - GPL[1]*GPL[49] + 
         ((11*I)/2)*Pi*GPL[60] - (11*GPL[9]*GPL[60])/2 + 
         ((11*I)/2)*Pi*GPL[61] - (5*GPL[8]*GPL[61])/2 + 2*GPL[22]*GPL[61] - 
         (2*I)*Pi*GPL[64] + 2*GPL[9]*GPL[64] - GPL[1]*GPL[65] - 
         I*Pi*GPL[70] - GPL[1]*GPL[70] + GPL[9]*GPL[70] - (3*I)*Pi*GPL[71] - 
         3*GPL[1]*GPL[71] + GPL[1]*GPL[75] + 2*GPL[1]*GPL[103] - 
         (2*I)*Pi*GPL[105] - 2*GPL[1]*GPL[105] + 2*GPL[9]*GPL[105] + 
         2*GPL[1]*GPL[106] - (2*I)*Pi*GPL[120] - 2*GPL[1]*GPL[120] + 
         2*GPL[9]*GPL[120] + (2*I)*Pi*GPL[122] + 2*GPL[1]*GPL[122] - 
         2*GPL[9]*GPL[122] - 4*GPL[147] + 4*GPL[178] + GPL[194]/2 + 
         GPL[201] + GPL[202] - 2*GPL[203] - GPL[218] + GPL[221] - 
         3*GPL[253] - (11*GPL[257])/2 - (11*GPL[258])/2 + 5*GPL[259] + 
         2*GPL[264] + GPL[268] + GPL[277] + GPL[279] + 3*GPL[280] - 
         GPL[281] - GPL[289] + GPL[383] + 2*GPL[386] + 2*GPL[390] - 
         2*GPL[391] - 2*GPL[393] + 2*GPL[434] - 2*GPL[435] - 2*GPL[439] + 
         2*GPL[440] + ((-I)*Pi^3 - 8*Zeta[3])/2) + 
       ep^4*((-5*Pi^2*GPL[8]*GPL[9])/2 - (4*Pi^2*GPL[1]*GPL[12])/3 - 
         (2*I)*Pi*GPL[1]*GPL[9]*GPL[12] - (11*Pi^2*GPL[1]*GPL[13])/3 - 
         (4*I)*Pi*GPL[1]*GPL[8]*GPL[13] + (5*I)*Pi*GPL[1]*GPL[12]*GPL[13] - 
         I*Pi^3*GPL[18] + (7*Pi^2*GPL[1]*GPL[18])/3 + (4*I)*Pi*GPL[1]*GPL[9]*
          GPL[18] - (4*I)*Pi*GPL[1]*GPL[13]*GPL[18] - (7*Pi^2*GPL[1]*GPL[22])/
          3 + (7*Pi^2*GPL[9]*GPL[22])/3 - (4*I)*Pi*GPL[1]*GPL[9]*GPL[22] + 
         (4*I)*Pi*GPL[1]*GPL[13]*GPL[22] + 5*Pi^2*GPL[26] + 
         (10*I)*Pi*GPL[8]*GPL[26] + (10*I)*Pi*GPL[9]*GPL[26] - 
         6*GPL[8]*GPL[9]*GPL[26] - (8*I)*Pi*GPL[12]*GPL[26] + 
         3*GPL[9]*GPL[12]*GPL[26] - (16*I)*Pi*GPL[13]*GPL[26] - 
         4*GPL[8]*GPL[13]*GPL[26] + 5*GPL[12]*GPL[13]*GPL[26] + 
         (4*I)*Pi*GPL[18]*GPL[26] - 4*GPL[13]*GPL[18]*GPL[26] - 
         (8*I)*Pi*GPL[22]*GPL[26] + 4*GPL[9]*GPL[22]*GPL[26] + 
         4*GPL[13]*GPL[22]*GPL[26] - 5*Pi^2*GPL[35] - (10*I)*Pi*GPL[8]*
          GPL[35] - (10*I)*Pi*GPL[9]*GPL[35] + 6*GPL[8]*GPL[9]*GPL[35] + 
         (6*I)*Pi*GPL[12]*GPL[35] - GPL[9]*GPL[12]*GPL[35] + 
         (16*I)*Pi*GPL[13]*GPL[35] - (6*I)*Pi*GPL[18]*GPL[35] + 
         2*GPL[9]*GPL[18]*GPL[35] + (10*I)*Pi*GPL[22]*GPL[35] - 
         6*GPL[9]*GPL[22]*GPL[35] + (4*Pi^2*GPL[41])/3 + 
         (3*I)*Pi*GPL[9]*GPL[41] - 2*GPL[26]*GPL[41] + 2*GPL[35]*GPL[41] + 
         (4*Pi^2*GPL[42])/3 + I*Pi*GPL[8]*GPL[42] + (5*I)*Pi*GPL[12]*
          GPL[42] + (2*I)*Pi*GPL[18]*GPL[42] - (6*I)*Pi*GPL[22]*GPL[42] - 
         2*GPL[26]*GPL[42] + 2*GPL[35]*GPL[42] + (2*I)*Pi*GPL[1]*GPL[44] + 
         2*GPL[26]*GPL[44] - (5*Pi^2*GPL[48])/6 - (2*I)*Pi*GPL[1]*GPL[48] + 
         2*GPL[1]*GPL[9]*GPL[48] - 3*GPL[26]*GPL[48] + GPL[35]*GPL[48] + 
         5*GPL[26]*GPL[49] - GPL[35]*GPL[49] - I*Pi*GPL[9]*GPL[50] + 
         (2*I)*Pi*GPL[1]*GPL[51] - (2*I)*Pi*GPL[9]*GPL[51] - 
         2*GPL[1]*GPL[9]*GPL[51] + 2*GPL[26]*GPL[51] - (13*Pi^2*GPL[60])/2 - 
         ((19*I)/2)*Pi*GPL[9]*GPL[60] - 2*GPL[26]*GPL[60] + 
         2*GPL[35]*GPL[60] - (13*Pi^2*GPL[61])/2 - ((11*I)/2)*Pi*GPL[8]*
          GPL[61] + 2*GPL[1]*GPL[12]*GPL[61] - (6*I)*Pi*GPL[18]*GPL[61] - 
         4*GPL[1]*GPL[18]*GPL[61] + (12*I)*Pi*GPL[22]*GPL[61] + 
         4*GPL[1]*GPL[22]*GPL[61] - 2*GPL[26]*GPL[61] + 2*GPL[35]*GPL[61] - 
         3*GPL[41]*GPL[61] + GPL[50]*GPL[61] + 2*GPL[51]*GPL[61] + 
         (19*GPL[60]*GPL[61])/2 - (6*I)*Pi*GPL[1]*GPL[62] + 
         6*GPL[1]*GPL[9]*GPL[62] - 6*GPL[26]*GPL[62] - (8*I)*Pi*GPL[1]*
          GPL[63] - 8*GPL[26]*GPL[63] + (7*Pi^2*GPL[64])/3 + 
         (2*I)*Pi*GPL[1]*GPL[64] + (2*I)*Pi*GPL[9]*GPL[64] - 
         2*GPL[1]*GPL[9]*GPL[64] + 6*GPL[26]*GPL[64] - 4*GPL[35]*GPL[64] - 
         2*GPL[61]*GPL[64] + 5*GPL[26]*GPL[65] - GPL[35]*GPL[65] + 
         I*Pi*GPL[9]*GPL[66] - GPL[61]*GPL[66] - (2*I)*Pi*GPL[1]*GPL[67] + 
         (2*I)*Pi*GPL[9]*GPL[67] + 2*GPL[1]*GPL[9]*GPL[67] - 
         2*GPL[26]*GPL[67] - 2*GPL[61]*GPL[67] + (4*Pi^2*GPL[70])/3 - 
         (2*I)*Pi*GPL[1]*GPL[70] + (5*I)*Pi*GPL[9]*GPL[70] + 
         2*GPL[1]*GPL[9]*GPL[70] + 3*GPL[26]*GPL[70] - GPL[35]*GPL[70] - 
         5*GPL[61]*GPL[70] + (11*Pi^2*GPL[71])/3 - (6*I)*Pi*GPL[1]*GPL[71] + 
         (4*I)*Pi*GPL[8]*GPL[71] + 4*GPL[1]*GPL[8]*GPL[71] - 
         (5*I)*Pi*GPL[12]*GPL[71] - 5*GPL[1]*GPL[12]*GPL[71] + 
         (4*I)*Pi*GPL[18]*GPL[71] + 4*GPL[1]*GPL[18]*GPL[71] - 
         (4*I)*Pi*GPL[22]*GPL[71] - 4*GPL[1]*GPL[22]*GPL[71] + 
         7*GPL[26]*GPL[71] - 7*GPL[35]*GPL[71] + I*Pi*GPL[1]*GPL[72] - 
         GPL[1]*GPL[9]*GPL[72] + GPL[26]*GPL[72] + (9*I)*Pi*GPL[1]*GPL[73] + 
         9*GPL[26]*GPL[73] - (2*I)*Pi*GPL[1]*GPL[74] + 2*GPL[1]*GPL[9]*
          GPL[74] - 2*GPL[26]*GPL[74] - 5*GPL[26]*GPL[75] + GPL[35]*GPL[75] + 
         I*Pi*GPL[9]*GPL[76] - GPL[61]*GPL[76] + (4*I)*Pi*GPL[1]*GPL[77] - 
         (4*I)*Pi*GPL[9]*GPL[77] - 4*GPL[1]*GPL[9]*GPL[77] + 
         4*GPL[26]*GPL[77] + 4*GPL[61]*GPL[77] + (4*I)*Pi*GPL[1]*GPL[103] - 
         4*GPL[1]*GPL[9]*GPL[103] + 2*GPL[35]*GPL[103] - 
         (2*I)*Pi*GPL[1]*GPL[104] + 2*GPL[1]*GPL[9]*GPL[104] - 
         2*GPL[26]*GPL[104] + (5*Pi^2*GPL[105])/3 + (4*I)*Pi*GPL[1]*
          GPL[105] - 4*GPL[1]*GPL[9]*GPL[105] + 12*GPL[26]*GPL[105] - 
         6*GPL[35]*GPL[105] - 10*GPL[26]*GPL[106] + 2*GPL[35]*GPL[106] - 
         (2*I)*Pi*GPL[1]*GPL[108] + (2*I)*Pi*GPL[9]*GPL[108] + 
         2*GPL[1]*GPL[9]*GPL[108] - 2*GPL[26]*GPL[108] - 2*GPL[61]*GPL[108] - 
         2*GPL[26]*GPL[111] + 2*GPL[35]*GPL[111] + (7*Pi^2*GPL[120])/3 - 
         (4*I)*Pi*GPL[1]*GPL[120] + 4*GPL[1]*GPL[9]*GPL[120] + 
         4*GPL[26]*GPL[120] - 6*GPL[35]*GPL[120] + (6*I)*Pi*GPL[1]*GPL[121] - 
         6*GPL[1]*GPL[9]*GPL[121] + 6*GPL[26]*GPL[121] - 
         (7*Pi^2*GPL[122])/3 - (2*I)*Pi*GPL[9]*GPL[122] - 
         8*GPL[26]*GPL[122] + 6*GPL[35]*GPL[122] + 2*GPL[61]*GPL[122] - 
         (2*I)*Pi*GPL[1]*GPL[123] + (2*I)*Pi*GPL[9]*GPL[123] + 
         2*GPL[1]*GPL[9]*GPL[123] - 2*GPL[26]*GPL[123] - 2*GPL[61]*GPL[123] + 
         (24*I)*Pi*GPL[147] + 5*GPL[8]*GPL[147] + 5*GPL[9]*GPL[147] - 
         13*GPL[12]*GPL[147] - 29*GPL[13]*GPL[147] + 22*GPL[18]*GPL[147] + 
         2*GPL[19]*GPL[147] - 16*GPL[22]*GPL[147] - (22*I)*Pi*GPL[153] + 
         GPL[8]*GPL[153] + GPL[9]*GPL[153] + GPL[12]*GPL[153] + 
         7*GPL[13]*GPL[153] - 8*GPL[18]*GPL[153] - 2*GPL[19]*GPL[153] + 
         6*GPL[22]*GPL[153] - (24*I)*Pi*GPL[178] - 5*GPL[8]*GPL[178] - 
         5*GPL[9]*GPL[178] + 6*GPL[12]*GPL[178] + 16*GPL[13]*GPL[178] - 
         16*GPL[18]*GPL[178] + 10*GPL[22]*GPL[178] + (22*I)*Pi*GPL[185] - 
         GPL[8]*GPL[185] - GPL[9]*GPL[185] + 2*GPL[18]*GPL[185] - 
         I*Pi*GPL[191] + GPL[9]*GPL[191] + I*Pi*GPL[194] - GPL[9]*GPL[194] - 
         GPL[1]*GPL[195] + (5*I)*Pi*GPL[201] - 5*GPL[9]*GPL[201] + 
         (5*I)*Pi*GPL[202] - GPL[8]*GPL[202] - 5*GPL[12]*GPL[202] - 
         2*GPL[18]*GPL[202] + 6*GPL[22]*GPL[202] - (4*I)*Pi*GPL[203] + 
         4*GPL[9]*GPL[203] + 2*GPL[1]*GPL[204] - (2*I)*Pi*GPL[206] - 
         2*GPL[1]*GPL[206] + 2*GPL[1]*GPL[218] - (2*I)*Pi*GPL[219] - 
         2*GPL[1]*GPL[219] + 2*GPL[9]*GPL[219] + GPL[1]*GPL[220] - 
         2*GPL[1]*GPL[221] + GPL[1]*GPL[222] + I*Pi*GPL[223] - 
         GPL[9]*GPL[223] - (2*I)*Pi*GPL[224] - 2*GPL[1]*GPL[224] + 
         2*GPL[9]*GPL[224] + (2*I)*Pi*GPL[225] + 2*GPL[1]*GPL[225] - 
         2*GPL[9]*GPL[225] + (8*I)*Pi*GPL[251] - 8*GPL[9]*GPL[251] + 
         (7*I)*Pi*GPL[252] - (8*I)*Pi*GPL[253] + 8*GPL[9]*GPL[253] + 
         4*GPL[1]*GPL[254] - ((45*I)/2)*Pi*GPL[257] + (45*GPL[9]*GPL[257])/
          2 - ((45*I)/2)*Pi*GPL[258] + (11*GPL[8]*GPL[258])/2 + 
         6*GPL[18]*GPL[258] - 12*GPL[22]*GPL[258] + (10*I)*Pi*GPL[259] - 
         10*GPL[9]*GPL[259] + 2*GPL[1]*GPL[260] + (6*I)*Pi*GPL[261] + 
         6*GPL[1]*GPL[261] - 6*GPL[9]*GPL[261] + (8*I)*Pi*GPL[262] + 
         8*GPL[1]*GPL[262] - 6*GPL[1]*GPL[263] - 2*GPL[1]*GPL[264] + 
         (4*I)*Pi*GPL[265] + 2*GPL[1]*GPL[265] - 4*GPL[9]*GPL[265] - 
         4*GPL[1]*GPL[266] - 2*GPL[1]*GPL[268] + GPL[1]*GPL[269] - 
         I*Pi*GPL[270] + GPL[9]*GPL[270] + (2*I)*Pi*GPL[271] + 
         2*GPL[1]*GPL[271] - 2*GPL[9]*GPL[271] - (2*I)*Pi*GPL[272] - 
         2*GPL[1]*GPL[272] + 2*GPL[9]*GPL[272] - (7*I)*Pi*GPL[276] - 
         4*GPL[1]*GPL[277] + 4*GPL[1]*GPL[278] + (7*I)*Pi*GPL[279] + 
         2*GPL[1]*GPL[279] - 7*GPL[9]*GPL[279] + (19*I)*Pi*GPL[280] + 
         6*GPL[1]*GPL[280] - 4*GPL[8]*GPL[280] + 5*GPL[12]*GPL[280] - 
         4*GPL[18]*GPL[280] + 4*GPL[22]*GPL[280] - (6*I)*Pi*GPL[281] - 
         2*GPL[1]*GPL[281] + 6*GPL[9]*GPL[281] - GPL[1]*GPL[282] - 
         I*Pi*GPL[283] - GPL[1]*GPL[283] + GPL[9]*GPL[283] - 
         (9*I)*Pi*GPL[284] - 9*GPL[1]*GPL[284] + GPL[1]*GPL[285] + 
         (2*I)*Pi*GPL[286] + 2*GPL[1]*GPL[286] - 2*GPL[9]*GPL[286] - 
         2*GPL[1]*GPL[287] + 2*GPL[1]*GPL[289] - GPL[1]*GPL[290] - 
         I*Pi*GPL[291] + GPL[9]*GPL[291] - (4*I)*Pi*GPL[292] - 
         4*GPL[1]*GPL[292] + 4*GPL[9]*GPL[292] + (4*I)*Pi*GPL[293] + 
         4*GPL[1]*GPL[293] - 4*GPL[9]*GPL[293] + (2*I)*Pi*GPL[382] - 
         2*GPL[9]*GPL[382] - (2*I)*Pi*GPL[383] - 6*GPL[1]*GPL[383] + 
         2*GPL[9]*GPL[383] + 6*GPL[1]*GPL[384] - (6*I)*Pi*GPL[385] - 
         4*GPL[1]*GPL[385] + 6*GPL[9]*GPL[385] + (2*I)*Pi*GPL[386] - 
         2*GPL[1]*GPL[386] - 2*GPL[9]*GPL[386] + 2*GPL[1]*GPL[387] + 
         (2*I)*Pi*GPL[388] + 2*GPL[1]*GPL[388] - 2*GPL[9]*GPL[388] - 
         2*GPL[1]*GPL[389] - 4*GPL[1]*GPL[390] + (4*I)*Pi*GPL[391] + 
         10*GPL[1]*GPL[391] - 4*GPL[9]*GPL[391] - 6*GPL[1]*GPL[392] + 
         4*GPL[1]*GPL[393] - 2*GPL[1]*GPL[394] + (2*I)*Pi*GPL[396] + 
         2*GPL[1]*GPL[396] - 2*GPL[9]*GPL[396] - (2*I)*Pi*GPL[397] - 
         2*GPL[1]*GPL[397] + 2*GPL[9]*GPL[397] + 2*GPL[1]*GPL[399] - 
         4*GPL[1]*GPL[400] - 2*GPL[1]*GPL[407] + 4*GPL[1]*GPL[408] - 
         (6*I)*Pi*GPL[431] + 6*GPL[9]*GPL[431] + (6*I)*Pi*GPL[432] + 
         6*GPL[1]*GPL[432] - 6*GPL[9]*GPL[432] - 6*GPL[1]*GPL[433] + 
         (12*I)*Pi*GPL[434] + 4*GPL[1]*GPL[434] - 12*GPL[9]*GPL[434] + 
         2*GPL[1]*GPL[435] - 6*GPL[1]*GPL[436] - (6*I)*Pi*GPL[437] - 
         6*GPL[1]*GPL[437] + 6*GPL[9]*GPL[437] + 6*GPL[1]*GPL[438] - 
         (2*I)*Pi*GPL[439] + 2*GPL[9]*GPL[439] - (4*I)*Pi*GPL[440] - 
         6*GPL[1]*GPL[440] + 4*GPL[9]*GPL[440] + 6*GPL[1]*GPL[441] + 
         (2*I)*Pi*GPL[442] + 2*GPL[1]*GPL[442] - 2*GPL[9]*GPL[442] - 
         (2*I)*Pi*GPL[443] - 2*GPL[1]*GPL[443] + 2*GPL[9]*GPL[443] + 
         40*GPL[536] - 6*GPL[538] - 22*GPL[548] - 40*GPL[603] + 6*GPL[605] + 
         22*GPL[616] + GPL[623]/2 + GPL[627] - 2*GPL[629] - GPL[631] + 
         GPL[633] - 2*GPL[643] - 5*GPL[645] - 5*GPL[646] + 6*GPL[647] + 
         4*GPL[648] - 2*GPL[650] + 2*GPL[653] + 2*GPL[683] + 2*GPL[684] - 
         2*GPL[685] - GPL[686] + 2*GPL[687] - 2*GPL[688] - GPL[689] - 
         GPL[690] - GPL[691] + 2*GPL[692] + 2*GPL[693] - 2*GPL[694] - 
         2*GPL[695] + 2*GPL[696] - 7*GPL[751] - 8*GPL[753] - 7*GPL[754] + 
         16*GPL[755] + 8*GPL[756] - 2*GPL[757] - 4*GPL[758] + 13*GPL[760] + 
         (45*GPL[762])/2 + (45*GPL[763])/2 - 23*GPL[764] - 10*GPL[765] - 
         2*GPL[767] - 6*GPL[768] - 6*GPL[769] - 8*GPL[770] + 6*GPL[771] + 
         6*GPL[772] - 2*GPL[773] - 6*GPL[775] - 4*GPL[776] + 6*GPL[777] + 
         4*GPL[778] + 2*GPL[779] - 2*GPL[782] - GPL[783] + GPL[784] + 
         GPL[785] - 2*GPL[786] - 2*GPL[787] + 2*GPL[788] + 2*GPL[789] - 
         2*GPL[790] + 5*GPL[792] + 7*GPL[794] - 2*GPL[797] - 4*GPL[798] - 
         2*GPL[799] - 7*GPL[800] - 19*GPL[801] + 8*GPL[802] + 6*GPL[803] - 
         6*GPL[804] + GPL[805] + GPL[806] + GPL[807] + 9*GPL[808] - 
         GPL[809] - GPL[810] - 2*GPL[811] - 2*GPL[812] + 2*GPL[813] + 
         2*GPL[814] - 2*GPL[815] + 2*GPL[818] + GPL[819] + GPL[820] + 
         GPL[821] - 2*GPL[822] + 4*GPL[823] - 4*GPL[824] - 4*GPL[825] + 
         4*GPL[826] + 5*GPL[1036] - 2*GPL[1037] + 4*GPL[1038] + 2*GPL[1039] - 
         4*GPL[1040] - 6*GPL[1041] + 6*GPL[1042] + 6*GPL[1043] - 
         8*GPL[1044] - 2*GPL[1045] - 2*GPL[1046] - 2*GPL[1047] - 
         2*GPL[1048] - 2*GPL[1049] + 2*GPL[1050] + 2*GPL[1051] - 
         4*GPL[1052] - 4*GPL[1054] - 4*GPL[1055] + 6*GPL[1056] + 
         6*GPL[1057] - 4*GPL[1058] + 4*GPL[1059] + 2*GPL[1060] - 
         2*GPL[1064] + 2*GPL[1065] + 2*GPL[1066] - 2*GPL[1067] - 
         4*GPL[1068] + 4*GPL[1073] + 2*GPL[1083] + 2*GPL[1087] - 
         4*GPL[1088] + 6*GPL[1133] - 12*GPL[1134] - 6*GPL[1135] + 
         6*GPL[1136] + 6*GPL[1137] - 12*GPL[1138] - 12*GPL[1139] + 
         12*GPL[1140] + 6*GPL[1141] + 6*GPL[1142] + 6*GPL[1143] + 
         6*GPL[1144] - 6*GPL[1145] - 6*GPL[1146] + 6*GPL[1147] + 
         2*GPL[1148] + 4*GPL[1149] + 4*GPL[1150] - 10*GPL[1151] - 
         6*GPL[1152] - 2*GPL[1153] + 2*GPL[1154] + 2*GPL[1155] - 
         2*GPL[1156] + (GPL[8]*((3*I)*Pi^3 + 16*Zeta[3]))/2 + 
         (GPL[9]*((3*I)*Pi^3 + 16*Zeta[3]))/2 + 
         ((43*Pi^4)/90 - (10*I)*Pi*Zeta[3])/2), 
     g[53] -> ep*(-1/2*GPL[1] + GPL[18]/2) + 
       ep^2*(-(GPL[1]*GPL[18]) + GPL[1]*GPL[19] + 2*GPL[26] + GPL[48] - 
         GPL[105] - GPL[111]) + ep^3*(-1/3*(Pi^2*GPL[1]) - 
         I*Pi*GPL[1]*GPL[8] - I*Pi*GPL[1]*GPL[9] + I*Pi*GPL[8]*GPL[9] + 
         GPL[1]*GPL[8]*GPL[9] + I*Pi*GPL[1]*GPL[12] - GPL[1]*GPL[9]*GPL[12] + 
         I*Pi*GPL[1]*GPL[13] + (Pi^2*GPL[18])/3 - GPL[8]*GPL[26] - 
         GPL[9]*GPL[26] + GPL[12]*GPL[26] + GPL[13]*GPL[26] + 
         4*GPL[18]*GPL[26] - 4*GPL[19]*GPL[26] + I*Pi*GPL[35] - 
         3*GPL[18]*GPL[35] + I*Pi*GPL[41] - GPL[9]*GPL[41] + I*Pi*GPL[42] - 
         2*GPL[1]*GPL[48] + 2*GPL[1]*GPL[49] + GPL[1]*GPL[60] + 
         GPL[1]*GPL[61] - GPL[8]*GPL[61] - GPL[1]*GPL[65] - I*Pi*GPL[70] - 
         GPL[1]*GPL[70] + GPL[9]*GPL[70] - I*Pi*GPL[71] - GPL[1]*GPL[71] + 
         GPL[1]*GPL[75] + 3*GPL[1]*GPL[105] - 3*GPL[1]*GPL[106] + 
         2*GPL[1]*GPL[111] - 2*GPL[1]*GPL[112] - 8*GPL[147] + 3*GPL[153] + 
         GPL[178] + 2*GPL[194] - GPL[201] - GPL[202] + GPL[203] - 
         2*GPL[219] - 2*GPL[221] - GPL[259] + GPL[268] + GPL[277] + 
         GPL[279] + GPL[280] - GPL[281] - GPL[289] - 2*GPL[383] + GPL[391] + 
         3*GPL[393] - 2*GPL[399] + 2*GPL[407] + 2*GPL[410]) + 
       ep^4*((11*Pi^2*GPL[1]*GPL[8])/6 + (11*Pi^2*GPL[1]*GPL[9])/6 - 
         (11*Pi^2*GPL[8]*GPL[9])/6 + (3*I)*Pi*GPL[1]*GPL[8]*GPL[9] - 
         (11*Pi^2*GPL[1]*GPL[12])/6 - (3*I)*Pi*GPL[1]*GPL[9]*GPL[12] - 
         (11*Pi^2*GPL[1]*GPL[13])/6 - (3*I)*Pi*GPL[1]*GPL[8]*GPL[13] + 
         (3*I)*Pi*GPL[1]*GPL[12]*GPL[13] - (2*Pi^2*GPL[1]*GPL[18])/3 - 
         (2*I)*Pi*GPL[1]*GPL[9]*GPL[18] + (2*I)*Pi*GPL[1]*GPL[13]*GPL[18] + 
         (2*Pi^2*GPL[1]*GPL[19])/3 + (2*I)*Pi*GPL[1]*GPL[9]*GPL[19] - 
         (2*I)*Pi*GPL[1]*GPL[13]*GPL[19] + (4*Pi^2*GPL[26])/3 + 
         (4*I)*Pi*GPL[8]*GPL[26] + (4*I)*Pi*GPL[9]*GPL[26] - 
         GPL[8]*GPL[9]*GPL[26] - (4*I)*Pi*GPL[12]*GPL[26] + 
         GPL[9]*GPL[12]*GPL[26] - (4*I)*Pi*GPL[13]*GPL[26] - 
         3*GPL[8]*GPL[13]*GPL[26] + 3*GPL[12]*GPL[13]*GPL[26] - 
         2*GPL[9]*GPL[18]*GPL[26] + 2*GPL[13]*GPL[18]*GPL[26] + 
         2*GPL[9]*GPL[19]*GPL[26] - 2*GPL[13]*GPL[19]*GPL[26] - 
         (11*Pi^2*GPL[35])/6 - (3*I)*Pi*GPL[8]*GPL[35] - 
         (3*I)*Pi*GPL[9]*GPL[35] + (3*I)*Pi*GPL[12]*GPL[35] + 
         (3*I)*Pi*GPL[13]*GPL[35] + (2*I)*Pi*GPL[18]*GPL[35] - 
         (2*I)*Pi*GPL[19]*GPL[35] - (11*Pi^2*GPL[41])/6 - 
         (2*I)*Pi*GPL[9]*GPL[41] - (11*Pi^2*GPL[42])/6 + 
         (3*I)*Pi*GPL[12]*GPL[42] - (2*I)*Pi*GPL[18]*GPL[42] - 
         (2*I)*Pi*GPL[19]*GPL[42] + (2*I)*Pi*GPL[1]*GPL[43] - 
         2*GPL[1]*GPL[9]*GPL[43] + 2*GPL[26]*GPL[43] + (2*Pi^2*GPL[48])/3 + 
         8*GPL[26]*GPL[48] - 6*GPL[35]*GPL[48] - 8*GPL[26]*GPL[49] - 
         I*Pi*GPL[9]*GPL[50] - (2*I)*Pi*GPL[1]*GPL[51] + 
         (2*I)*Pi*GPL[9]*GPL[51] + 2*GPL[1]*GPL[9]*GPL[51] - 
         2*GPL[26]*GPL[51] + (3*I)*Pi*GPL[1]*GPL[60] - (3*I)*Pi*GPL[9]*
          GPL[60] - 3*GPL[1]*GPL[9]*GPL[60] - GPL[26]*GPL[60] + 
         (3*I)*Pi*GPL[1]*GPL[61] - (7*I)*Pi*GPL[8]*GPL[61] - 
         3*GPL[1]*GPL[8]*GPL[61] + 3*GPL[1]*GPL[12]*GPL[61] + 
         (4*I)*Pi*GPL[18]*GPL[61] + 2*GPL[1]*GPL[18]*GPL[61] - 
         2*GPL[1]*GPL[19]*GPL[61] - GPL[26]*GPL[61] + 2*GPL[41]*GPL[61] + 
         GPL[50]*GPL[61] - 2*GPL[51]*GPL[61] + 3*GPL[60]*GPL[61] - 
         I*Pi*GPL[1]*GPL[62] + GPL[1]*GPL[9]*GPL[62] - GPL[26]*GPL[62] - 
         (3*I)*Pi*GPL[1]*GPL[63] - 3*GPL[26]*GPL[63] + 4*GPL[26]*GPL[65] + 
         I*Pi*GPL[9]*GPL[66] - GPL[61]*GPL[66] - (2*I)*Pi*GPL[1]*GPL[67] + 
         (2*I)*Pi*GPL[9]*GPL[67] + 2*GPL[1]*GPL[9]*GPL[67] - 
         2*GPL[26]*GPL[67] - 2*GPL[61]*GPL[67] + (11*Pi^2*GPL[70])/6 - 
         (3*I)*Pi*GPL[1]*GPL[70] + (4*I)*Pi*GPL[9]*GPL[70] + 
         3*GPL[1]*GPL[9]*GPL[70] + GPL[26]*GPL[70] - 4*GPL[61]*GPL[70] + 
         (11*Pi^2*GPL[71])/6 - (3*I)*Pi*GPL[1]*GPL[71] + 
         (3*I)*Pi*GPL[8]*GPL[71] + 3*GPL[1]*GPL[8]*GPL[71] - 
         (3*I)*Pi*GPL[12]*GPL[71] - 3*GPL[1]*GPL[12]*GPL[71] - 
         (2*I)*Pi*GPL[18]*GPL[71] - 2*GPL[1]*GPL[18]*GPL[71] + 
         (2*I)*Pi*GPL[19]*GPL[71] + 2*GPL[1]*GPL[19]*GPL[71] + 
         GPL[26]*GPL[71] + I*Pi*GPL[1]*GPL[72] - GPL[1]*GPL[9]*GPL[72] + 
         GPL[26]*GPL[72] + (3*I)*Pi*GPL[1]*GPL[73] + 3*GPL[26]*GPL[73] - 
         4*GPL[26]*GPL[75] + I*Pi*GPL[9]*GPL[76] - GPL[61]*GPL[76] + 
         (2*I)*Pi*GPL[1]*GPL[77] - (2*I)*Pi*GPL[9]*GPL[77] - 
         2*GPL[1]*GPL[9]*GPL[77] + 2*GPL[26]*GPL[77] + 2*GPL[61]*GPL[77] - 
         (2*I)*Pi*GPL[1]*GPL[103] + 2*GPL[1]*GPL[9]*GPL[103] - 
         2*GPL[26]*GPL[103] - (2*Pi^2*GPL[105])/3 - 12*GPL[26]*GPL[105] + 
         9*GPL[35]*GPL[105] + 12*GPL[26]*GPL[106] - 3*GPL[35]*GPL[106] + 
         (2*I)*Pi*GPL[1]*GPL[108] - (2*I)*Pi*GPL[9]*GPL[108] - 
         2*GPL[1]*GPL[9]*GPL[108] + 2*GPL[26]*GPL[108] + 2*GPL[61]*GPL[108] + 
         (2*I)*Pi*GPL[1]*GPL[109] - (2*I)*Pi*GPL[9]*GPL[109] - 
         2*GPL[1]*GPL[9]*GPL[109] + 2*GPL[26]*GPL[109] + 2*GPL[61]*GPL[109] - 
         (2*I)*Pi*GPL[1]*GPL[110] + 2*GPL[1]*GPL[9]*GPL[110] - 
         2*GPL[26]*GPL[110] - (2*Pi^2*GPL[111])/3 - 8*GPL[26]*GPL[111] + 
         6*GPL[35]*GPL[111] + 8*GPL[26]*GPL[112] + 8*GPL[8]*GPL[147] + 
         8*GPL[9]*GPL[147] - 8*GPL[12]*GPL[147] - 8*GPL[13]*GPL[147] - 
         16*GPL[18]*GPL[147] + 16*GPL[19]*GPL[147] - (4*I)*Pi*GPL[153] + 
         6*GPL[18]*GPL[153] - 6*GPL[19]*GPL[153] - (4*I)*Pi*GPL[178] - 
         3*GPL[8]*GPL[178] - 3*GPL[9]*GPL[178] + 3*GPL[12]*GPL[178] + 
         3*GPL[13]*GPL[178] + 14*GPL[18]*GPL[178] - 2*GPL[19]*GPL[178] + 
         (3*I)*Pi*GPL[185] - 3*GPL[18]*GPL[185] + (2*I)*Pi*GPL[191] - 
         2*GPL[9]*GPL[191] + (3*I)*Pi*GPL[192] - 2*GPL[1]*GPL[194] + 
         2*GPL[1]*GPL[195] - (7*I)*Pi*GPL[201] + 7*GPL[9]*GPL[201] - 
         (7*I)*Pi*GPL[202] - 3*GPL[12]*GPL[202] + 2*GPL[18]*GPL[202] + 
         2*GPL[19]*GPL[202] + (4*I)*Pi*GPL[203] + 2*GPL[1]*GPL[203] - 
         4*GPL[9]*GPL[203] - 2*GPL[1]*GPL[204] - (2*I)*Pi*GPL[205] - 
         2*GPL[1]*GPL[205] + 2*GPL[9]*GPL[205] + 2*GPL[1]*GPL[207] + 
         6*GPL[1]*GPL[219] - 6*GPL[1]*GPL[220] + 2*GPL[1]*GPL[221] - 
         2*GPL[1]*GPL[222] + I*Pi*GPL[223] - GPL[9]*GPL[223] + 
         (2*I)*Pi*GPL[224] + 2*GPL[1]*GPL[224] - 2*GPL[9]*GPL[224] - 
         (2*I)*Pi*GPL[225] - 2*GPL[1]*GPL[225] + 2*GPL[9]*GPL[225] - 
         (2*I)*Pi*GPL[251] + 2*GPL[9]*GPL[251] - (3*I)*Pi*GPL[252] + 
         (2*I)*Pi*GPL[253] + 2*GPL[1]*GPL[253] - 2*GPL[9]*GPL[253] - 
         2*GPL[1]*GPL[254] - 3*GPL[1]*GPL[257] - 3*GPL[1]*GPL[258] + 
         7*GPL[8]*GPL[258] - 4*GPL[18]*GPL[258] + 2*GPL[1]*GPL[259] + 
         GPL[1]*GPL[260] + I*Pi*GPL[261] + GPL[1]*GPL[261] - 
         GPL[9]*GPL[261] + (3*I)*Pi*GPL[262] + 3*GPL[1]*GPL[262] - 
         GPL[1]*GPL[263] - 2*GPL[1]*GPL[268] + 2*GPL[1]*GPL[269] - 
         I*Pi*GPL[270] + GPL[9]*GPL[270] + (2*I)*Pi*GPL[271] + 
         2*GPL[1]*GPL[271] - 2*GPL[9]*GPL[271] - (2*I)*Pi*GPL[272] - 
         2*GPL[1]*GPL[272] + 2*GPL[9]*GPL[272] + I*Pi*GPL[275] - 
         GPL[9]*GPL[275] - 2*GPL[1]*GPL[277] + 2*GPL[1]*GPL[278] + 
         (7*I)*Pi*GPL[279] + 3*GPL[1]*GPL[279] - 7*GPL[9]*GPL[279] + 
         (7*I)*Pi*GPL[280] + 3*GPL[1]*GPL[280] - 3*GPL[8]*GPL[280] + 
         3*GPL[12]*GPL[280] + 2*GPL[18]*GPL[280] - 2*GPL[19]*GPL[280] - 
         (4*I)*Pi*GPL[281] - 2*GPL[1]*GPL[281] + 4*GPL[9]*GPL[281] - 
         GPL[1]*GPL[282] - I*Pi*GPL[283] - GPL[1]*GPL[283] + 
         GPL[9]*GPL[283] - (3*I)*Pi*GPL[284] - 3*GPL[1]*GPL[284] + 
         GPL[1]*GPL[285] + 2*GPL[1]*GPL[289] - 2*GPL[1]*GPL[290] - 
         I*Pi*GPL[291] + GPL[9]*GPL[291] - (2*I)*Pi*GPL[292] - 
         2*GPL[1]*GPL[292] + 2*GPL[9]*GPL[292] + (2*I)*Pi*GPL[293] + 
         2*GPL[1]*GPL[293] - 2*GPL[9]*GPL[293] - (2*I)*Pi*GPL[382] + 
         2*GPL[9]*GPL[382] + 4*GPL[1]*GPL[383] - 4*GPL[1]*GPL[384] + 
         (4*I)*Pi*GPL[385] + 2*GPL[1]*GPL[385] - 4*GPL[9]*GPL[385] - 
         (2*I)*Pi*GPL[386] - 2*GPL[1]*GPL[386] + 2*GPL[9]*GPL[386] - 
         9*GPL[1]*GPL[391] + 9*GPL[1]*GPL[392] - GPL[1]*GPL[393] + 
         GPL[1]*GPL[394] - (2*I)*Pi*GPL[396] - 2*GPL[1]*GPL[396] + 
         2*GPL[9]*GPL[396] + (2*I)*Pi*GPL[397] + 2*GPL[1]*GPL[397] - 
         2*GPL[9]*GPL[397] - (2*I)*Pi*GPL[398] + 2*GPL[9]*GPL[398] + 
         4*GPL[1]*GPL[399] - 4*GPL[1]*GPL[400] - 2*GPL[1]*GPL[401] + 
         2*GPL[1]*GPL[403] + (2*I)*Pi*GPL[404] + 2*GPL[1]*GPL[404] - 
         2*GPL[9]*GPL[404] - 2*GPL[1]*GPL[405] - 6*GPL[1]*GPL[407] + 
         6*GPL[1]*GPL[408] - 4*GPL[1]*GPL[410] + 4*GPL[1]*GPL[411] + 
         32*GPL[536] - 12*GPL[538] - 16*GPL[548] + 3*GPL[550] - 8*GPL[603] + 
         3*GPL[616] + 2*GPL[623] - 2*GPL[627] - 3*GPL[628] + 2*GPL[629] - 
         6*GPL[632] - 2*GPL[633] + 2*GPL[643] + 7*GPL[645] + 7*GPL[646] - 
         9*GPL[647] - 4*GPL[648] + 2*GPL[649] + 2*GPL[650] + 2*GPL[651] + 
         2*GPL[652] - 2*GPL[654] - 2*GPL[655] - 4*GPL[681] + 2*GPL[685] + 
         6*GPL[686] - 2*GPL[687] + 6*GPL[688] + 2*GPL[689] - GPL[690] - 
         GPL[691] + 2*GPL[692] - 2*GPL[693] + 2*GPL[694] + 2*GPL[695] - 
         2*GPL[696] + 2*GPL[753] + 3*GPL[754] - 4*GPL[755] - 2*GPL[756] + 
         2*GPL[757] + 2*GPL[758] - 2*GPL[760] + 3*GPL[764] + 2*GPL[766] - 
         GPL[767] - GPL[768] - GPL[769] - 3*GPL[770] + GPL[771] + GPL[772] + 
         2*GPL[779] - 2*GPL[782] - 2*GPL[783] + GPL[784] + GPL[785] - 
         2*GPL[786] - 2*GPL[787] + 2*GPL[788] + 2*GPL[789] - 2*GPL[790] + 
         2*GPL[792] - GPL[793] + GPL[795] - 2*GPL[797] - 2*GPL[798] - 
         3*GPL[799] - 7*GPL[800] - 7*GPL[801] + 7*GPL[802] + 4*GPL[803] - 
         2*GPL[804] + GPL[805] + GPL[806] + GPL[807] + 3*GPL[808] - 
         GPL[809] - GPL[810] - 2*GPL[815] + 2*GPL[818] + 2*GPL[819] + 
         GPL[820] + GPL[821] - 2*GPL[822] + 2*GPL[823] - 2*GPL[824] - 
         2*GPL[825] + 2*GPL[826] - 4*GPL[1036] + 2*GPL[1037] - 2*GPL[1038] + 
         4*GPL[1040] + 4*GPL[1041] - 2*GPL[1042] - 4*GPL[1043] + 
         6*GPL[1044] + 2*GPL[1045] - 2*GPL[1046] + 4*GPL[1052] + 
         5*GPL[1056] - 9*GPL[1057] + 4*GPL[1058] - 11*GPL[1059] - GPL[1060] + 
         2*GPL[1064] - 2*GPL[1065] - 2*GPL[1066] + 2*GPL[1067] - 
         4*GPL[1068] + 2*GPL[1069] - 2*GPL[1070] + 4*GPL[1072] + 
         4*GPL[1073] + 2*GPL[1075] - 2*GPL[1078] - 2*GPL[1079] - 
         2*GPL[1080] + 2*GPL[1081] + 2*GPL[1082] + 4*GPL[1083] - 
         2*GPL[1087] - 6*GPL[1088] + 4*GPL[1089] - 4*GPL[1092] - 
         4*GPL[1093] + ((2*I)/3)*GPL[18]*(Pi^3 + (3*I)*Zeta[3]) + 
         (2*GPL[1]*((-I)*Pi^3 + 3*Zeta[3]))/3), 
     g[54] -> ep^2*(I*Pi*GPL[8] - I*Pi*GPL[9] - GPL[8]*GPL[9] - GPL[48] - 
         GPL[60] + GPL[61] + 2*GPL[64]) + ep^3*((-7*Pi^2*GPL[8])/6 - 
         I*Pi*GPL[1]*GPL[8] + (7*Pi^2*GPL[9])/6 + I*Pi*GPL[1]*GPL[9] + 
         (2*I)*Pi*GPL[8]*GPL[9] + GPL[1]*GPL[8]*GPL[9] + 
         I*Pi*GPL[1]*GPL[12] - GPL[1]*GPL[9]*GPL[12] - I*Pi*GPL[1]*GPL[13] - 
         (4*I)*Pi*GPL[9]*GPL[20] - GPL[8]*GPL[26] + GPL[9]*GPL[26] + 
         GPL[12]*GPL[26] - GPL[13]*GPL[26] + GPL[8]*GPL[35] - 
         GPL[9]*GPL[35] - (4*I)*Pi*GPL[42] + GPL[1]*GPL[48] - 
         GPL[1]*GPL[49] - (5*I)*Pi*GPL[60] + GPL[1]*GPL[60] + 
         5*GPL[9]*GPL[60] + (5*I)*Pi*GPL[61] - GPL[1]*GPL[61] - 
         2*GPL[8]*GPL[61] + 4*GPL[20]*GPL[61] - 2*GPL[1]*GPL[64] + 
         GPL[1]*GPL[65] - I*Pi*GPL[70] - GPL[1]*GPL[70] + GPL[9]*GPL[70] + 
         I*Pi*GPL[71] + GPL[1]*GPL[71] + GPL[1]*GPL[75] + (4*I)*Pi*GPL[113] - 
         4*GPL[9]*GPL[113] - 2*GPL[194] + 4*GPL[202] + 3*GPL[219] + 
         GPL[221] + 7*GPL[253] + 5*GPL[257] - 5*GPL[258] - 7*GPL[259] - 
         6*GPL[265] - GPL[268] + GPL[277] + GPL[279] - GPL[280] - GPL[281] - 
         GPL[289] - 4*GPL[413] - 4*GPL[415] + 8*GPL[416]) + 
       ep^4*((7*Pi^2*GPL[1]*GPL[8])/6 - (7*Pi^2*GPL[1]*GPL[9])/6 - 
         (8*Pi^2*GPL[8]*GPL[9])/3 - (2*I)*Pi*GPL[1]*GPL[8]*GPL[9] - 
         (7*Pi^2*GPL[1]*GPL[12])/6 - (2*I)*Pi*GPL[1]*GPL[9]*GPL[12] + 
         (7*Pi^2*GPL[1]*GPL[13])/6 + (2*I)*Pi*GPL[1]*GPL[8]*GPL[13] + 
         (2*I)*Pi*GPL[1]*GPL[12]*GPL[13] + (14*Pi^2*GPL[9]*GPL[20])/3 + 
         (4*I)*Pi*GPL[1]*GPL[9]*GPL[20] - (4*I)*Pi*GPL[1]*GPL[13]*GPL[20] + 
         (4*I)*Pi*GPL[8]*GPL[26] - (4*I)*Pi*GPL[9]*GPL[26] - 
         6*GPL[8]*GPL[9]*GPL[26] - (4*I)*Pi*GPL[12]*GPL[26] + 
         2*GPL[9]*GPL[12]*GPL[26] + (4*I)*Pi*GPL[13]*GPL[26] + 
         2*GPL[8]*GPL[13]*GPL[26] + 2*GPL[12]*GPL[13]*GPL[26] + 
         4*GPL[9]*GPL[20]*GPL[26] - 4*GPL[13]*GPL[20]*GPL[26] - 
         (3*I)*Pi*GPL[8]*GPL[35] + (3*I)*Pi*GPL[9]*GPL[35] + 
         5*GPL[8]*GPL[9]*GPL[35] + (3*I)*Pi*GPL[12]*GPL[35] - 
         GPL[9]*GPL[12]*GPL[35] - (3*I)*Pi*GPL[13]*GPL[35] - 
         4*GPL[9]*GPL[20]*GPL[35] + (14*Pi^2*GPL[42])/3 + 
         (4*I)*Pi*GPL[1]*GPL[42] + (14*I)*Pi*GPL[8]*GPL[42] + 
         (2*I)*Pi*GPL[12]*GPL[42] - (16*I)*Pi*GPL[20]*GPL[42] + 
         4*GPL[26]*GPL[42] - 4*GPL[35]*GPL[42] - (4*I)*Pi*GPL[1]*GPL[44] - 
         4*GPL[26]*GPL[44] - (Pi^2*GPL[48])/3 - 4*GPL[26]*GPL[48] + 
         3*GPL[35]*GPL[48] + 4*GPL[26]*GPL[49] - GPL[35]*GPL[49] + 
         (11*Pi^2*GPL[60])/2 + (5*I)*Pi*GPL[1]*GPL[60] - 
         (4*I)*Pi*GPL[9]*GPL[60] - 5*GPL[1]*GPL[9]*GPL[60] + 
         GPL[26]*GPL[60] - 2*GPL[35]*GPL[60] - (11*Pi^2*GPL[61])/2 - 
         (5*I)*Pi*GPL[1]*GPL[61] - (16*I)*Pi*GPL[8]*GPL[61] + 
         2*GPL[1]*GPL[8]*GPL[61] + 2*GPL[1]*GPL[12]*GPL[61] + 
         (20*I)*Pi*GPL[20]*GPL[61] - 4*GPL[1]*GPL[20]*GPL[61] - 
         GPL[26]*GPL[61] + 2*GPL[35]*GPL[61] + 4*GPL[60]*GPL[61] - 
         (5*I)*Pi*GPL[1]*GPL[62] + 5*GPL[1]*GPL[9]*GPL[62] - 
         5*GPL[26]*GPL[62] + (5*I)*Pi*GPL[1]*GPL[63] + 5*GPL[26]*GPL[63] + 
         (2*Pi^2*GPL[64])/3 + 8*GPL[26]*GPL[64] - 6*GPL[35]*GPL[64] - 
         4*GPL[26]*GPL[65] + GPL[35]*GPL[65] + (14*I)*Pi*GPL[9]*GPL[66] - 
         14*GPL[61]*GPL[66] + (7*Pi^2*GPL[70])/6 - I*Pi*GPL[1]*GPL[70] + 
         GPL[1]*GPL[9]*GPL[70] + 3*GPL[26]*GPL[70] - 2*GPL[35]*GPL[70] - 
         (7*Pi^2*GPL[71])/6 + I*Pi*GPL[1]*GPL[71] - (2*I)*Pi*GPL[8]*GPL[71] - 
         2*GPL[1]*GPL[8]*GPL[71] - (2*I)*Pi*GPL[12]*GPL[71] - 
         2*GPL[1]*GPL[12]*GPL[71] + (4*I)*Pi*GPL[20]*GPL[71] + 
         4*GPL[1]*GPL[20]*GPL[71] - 3*GPL[26]*GPL[71] + 2*GPL[35]*GPL[71] + 
         I*Pi*GPL[1]*GPL[72] - GPL[1]*GPL[9]*GPL[72] + GPL[26]*GPL[72] - 
         I*Pi*GPL[1]*GPL[73] - GPL[26]*GPL[73] - 4*GPL[26]*GPL[75] + 
         GPL[35]*GPL[75] + (2*I)*Pi*GPL[9]*GPL[76] - 2*GPL[61]*GPL[76] - 
         (14*Pi^2*GPL[113])/3 - (4*I)*Pi*GPL[1]*GPL[113] + 
         (8*I)*Pi*GPL[9]*GPL[113] + 4*GPL[1]*GPL[9]*GPL[113] - 
         4*GPL[26]*GPL[113] + 4*GPL[35]*GPL[113] - 8*GPL[61]*GPL[113] + 
         (4*I)*Pi*GPL[1]*GPL[114] - 4*GPL[1]*GPL[9]*GPL[114] + 
         4*GPL[26]*GPL[114] - (16*I)*Pi*GPL[9]*GPL[116] + 
         16*GPL[61]*GPL[116] + 8*GPL[8]*GPL[147] - 8*GPL[9]*GPL[147] - 
         8*GPL[12]*GPL[147] + 8*GPL[13]*GPL[147] - 2*GPL[8]*GPL[153] + 
         2*GPL[9]*GPL[153] + 2*GPL[12]*GPL[153] - 2*GPL[13]*GPL[153] - 
         7*GPL[8]*GPL[178] + 7*GPL[9]*GPL[178] + 3*GPL[12]*GPL[178] - 
         3*GPL[13]*GPL[178] + GPL[8]*GPL[185] - GPL[9]*GPL[185] - 
         (16*I)*Pi*GPL[192] + 2*GPL[1]*GPL[194] - 2*GPL[1]*GPL[195] + 
         (20*I)*Pi*GPL[202] - 4*GPL[1]*GPL[202] - 14*GPL[8]*GPL[202] - 
         2*GPL[12]*GPL[202] + 16*GPL[20]*GPL[202] + (4*I)*Pi*GPL[206] + 
         4*GPL[1]*GPL[206] - 3*GPL[1]*GPL[219] + 3*GPL[1]*GPL[220] - 
         GPL[1]*GPL[221] + GPL[1]*GPL[222] + (14*I)*Pi*GPL[252] - 
         7*GPL[1]*GPL[253] + 7*GPL[1]*GPL[254] + (19*I)*Pi*GPL[257] - 
         5*GPL[1]*GPL[257] - 19*GPL[9]*GPL[257] - (19*I)*Pi*GPL[258] + 
         5*GPL[1]*GPL[258] + 16*GPL[8]*GPL[258] - 20*GPL[20]*GPL[258] + 
         7*GPL[1]*GPL[259] - 2*GPL[1]*GPL[260] + (5*I)*Pi*GPL[261] + 
         5*GPL[1]*GPL[261] - 5*GPL[9]*GPL[261] - (5*I)*Pi*GPL[262] - 
         5*GPL[1]*GPL[262] - 5*GPL[1]*GPL[263] + 6*GPL[1]*GPL[265] - 
         6*GPL[1]*GPL[266] + GPL[1]*GPL[268] - GPL[1]*GPL[269] - 
         (14*I)*Pi*GPL[270] + 14*GPL[9]*GPL[270] + (2*I)*Pi*GPL[276] - 
         GPL[1]*GPL[277] + GPL[1]*GPL[278] + (5*I)*Pi*GPL[279] + 
         GPL[1]*GPL[279] - 5*GPL[9]*GPL[279] - (5*I)*Pi*GPL[280] - 
         GPL[1]*GPL[280] + 2*GPL[8]*GPL[280] + 2*GPL[12]*GPL[280] - 
         4*GPL[20]*GPL[280] + GPL[1]*GPL[281] - 2*GPL[1]*GPL[282] - 
         I*Pi*GPL[283] - GPL[1]*GPL[283] + GPL[9]*GPL[283] + I*Pi*GPL[284] + 
         GPL[1]*GPL[284] + GPL[1]*GPL[285] + GPL[1]*GPL[289] - 
         GPL[1]*GPL[290] - (2*I)*Pi*GPL[291] + 2*GPL[9]*GPL[291] + 
         4*GPL[1]*GPL[413] - 4*GPL[1]*GPL[414] - (20*I)*Pi*GPL[415] + 
         4*GPL[1]*GPL[415] + 20*GPL[9]*GPL[415] - 8*GPL[1]*GPL[416] + 
         4*GPL[1]*GPL[417] - (4*I)*Pi*GPL[418] - 4*GPL[1]*GPL[418] + 
         4*GPL[9]*GPL[418] + 4*GPL[1]*GPL[419] + (16*I)*Pi*GPL[421] - 
         16*GPL[9]*GPL[421] - 4*GPL[623] + 16*GPL[628] + 6*GPL[632] + 
         2*GPL[633] - 20*GPL[646] - 4*GPL[653] + 6*GPL[681] - 9*GPL[685] - 
         3*GPL[686] + 2*GPL[687] - 3*GPL[688] - GPL[689] + 14*GPL[751] - 
         14*GPL[754] - 21*GPL[757] - 7*GPL[758] - 23*GPL[760] - 19*GPL[762] + 
         19*GPL[763] + 23*GPL[764] + 21*GPL[766] + 2*GPL[767] - 5*GPL[768] - 
         5*GPL[769] + 5*GPL[770] + 5*GPL[771] + 5*GPL[772] - 12*GPL[773] + 
         18*GPL[777] + 6*GPL[778] - 2*GPL[779] + 3*GPL[782] + GPL[783] + 
         14*GPL[784] + 14*GPL[785] - 28*GPL[786] + 2*GPL[792] - 2*GPL[794] - 
         3*GPL[797] - GPL[798] - 5*GPL[799] - 5*GPL[800] + 5*GPL[801] + 
         5*GPL[802] + 3*GPL[804] + 2*GPL[805] + GPL[806] + GPL[807] - 
         GPL[808] - GPL[809] - GPL[810] - 2*GPL[815] + 3*GPL[818] + 
         GPL[819] + 2*GPL[820] + 2*GPL[821] - 4*GPL[822] - 8*GPL[1094] + 
         12*GPL[1098] + 4*GPL[1099] + 28*GPL[1100] + 20*GPL[1101] - 
         28*GPL[1102] - 24*GPL[1104] - 4*GPL[1105] + 4*GPL[1106] + 
         4*GPL[1107] - 4*GPL[1108] - 4*GPL[1109] - 16*GPL[1113] - 
         16*GPL[1114] + 32*GPL[1115] - (I/3)*GPL[8]*
          (2*Pi^3 - (9*I)*Zeta[3]) + (GPL[9]*((2*I)*Pi^3 + 9*Zeta[3]))/3), 
     g[55] -> -5/12 + ep*((-1/2*I)*Pi + (7*GPL[1])/6 + GPL[8]/2 + GPL[9]/2 - 
         GPL[18]/2) + ep^2*((4*Pi^2)/9 + (2*I)*Pi*GPL[1] - 2*GPL[1]*GPL[8] - 
         2*GPL[1]*GPL[9] + (GPL[1]*GPL[18])/2 + (3*GPL[1]*GPL[19])/2 - 
         (8*GPL[26])/3 + (3*GPL[35])/2 + (3*GPL[105])/2 - (3*GPL[111])/2) + 
       ep^3*((-35*Pi^2*GPL[1])/18 + (Pi^2*GPL[8])/6 - (3*I)*Pi*GPL[1]*
          GPL[8] + (Pi^2*GPL[9])/6 - (3*I)*Pi*GPL[1]*GPL[9] + 
         3*GPL[1]*GPL[8]*GPL[9] + (3*I)*Pi*GPL[1]*GPL[12] - 
         3*GPL[1]*GPL[9]*GPL[12] + (3*I)*Pi*GPL[1]*GPL[13] - 
         (Pi^2*GPL[18])/6 - (8*I)*Pi*GPL[26] + 5*GPL[8]*GPL[26] + 
         5*GPL[9]*GPL[26] + 3*GPL[12]*GPL[26] + 3*GPL[13]*GPL[26] - 
         2*GPL[18]*GPL[26] - 6*GPL[19]*GPL[26] + (6*I)*Pi*GPL[35] - 
         3*GPL[8]*GPL[35] - 3*GPL[9]*GPL[35] + (3*GPL[18]*GPL[35])/2 + 
         (3*GPL[19]*GPL[35])/2 + (3*I)*Pi*GPL[60] + 3*GPL[1]*GPL[60] - 
         3*GPL[9]*GPL[60] + (3*I)*Pi*GPL[61] + 3*GPL[1]*GPL[61] - 
         3*GPL[1]*GPL[65] - (3*I)*Pi*GPL[70] - 3*GPL[1]*GPL[70] + 
         3*GPL[9]*GPL[70] - (3*I)*Pi*GPL[71] - 3*GPL[1]*GPL[71] + 
         3*GPL[1]*GPL[75] - (3*GPL[1]*GPL[105])/2 + (3*GPL[1]*GPL[106])/2 + 
         (3*GPL[1]*GPL[111])/2 - (3*GPL[1]*GPL[112])/2 + (8*GPL[147])/3 - 
         3*GPL[153] + (3*GPL[185])/2 - 3*GPL[253] - 3*GPL[257] - 3*GPL[258] + 
         3*GPL[259] + 3*GPL[268] + 3*GPL[277] + 3*GPL[279] + 3*GPL[280] - 
         3*GPL[281] - 3*GPL[289] + 3*GPL[383] - (9*GPL[391])/2 - 
         (3*GPL[393])/2 - 3*GPL[399] + (9*GPL[407])/2 + (3*GPL[410])/2 - 
         (I/3)*(-Pi^3 + (7*I)*Zeta[3])) + ep^4*((17*Pi^2*GPL[1]*GPL[8])/6 + 
         (17*Pi^2*GPL[1]*GPL[9])/6 + (6*I)*Pi*GPL[1]*GPL[8]*GPL[9] - 
         (7*Pi^2*GPL[1]*GPL[12])/2 - (6*I)*Pi*GPL[1]*GPL[9]*GPL[12] - 
         (7*Pi^2*GPL[1]*GPL[13])/2 - (6*I)*Pi*GPL[1]*GPL[8]*GPL[13] + 
         (6*I)*Pi*GPL[1]*GPL[12]*GPL[13] + (Pi^2*GPL[1]*GPL[18])/6 + 
         (Pi^2*GPL[1]*GPL[19])/2 + (76*Pi^2*GPL[26])/9 + 
         (12*I)*Pi*GPL[8]*GPL[26] + (12*I)*Pi*GPL[9]*GPL[26] - 
         6*GPL[8]*GPL[9]*GPL[26] - (12*I)*Pi*GPL[12]*GPL[26] + 
         6*GPL[9]*GPL[12]*GPL[26] - (12*I)*Pi*GPL[13]*GPL[26] - 
         6*GPL[8]*GPL[13]*GPL[26] + 6*GPL[12]*GPL[13]*GPL[26] - 
         (13*Pi^2*GPL[35])/2 - (9*I)*Pi*GPL[8]*GPL[35] - 
         (9*I)*Pi*GPL[9]*GPL[35] + 3*GPL[8]*GPL[9]*GPL[35] + 
         (9*I)*Pi*GPL[12]*GPL[35] - 3*GPL[9]*GPL[12]*GPL[35] + 
         (9*I)*Pi*GPL[13]*GPL[35] - (6*I)*Pi*GPL[8]*GPL[42] + 
         (6*I)*Pi*GPL[12]*GPL[42] - (7*Pi^2*GPL[60])/2 + 
         (3*I)*Pi*GPL[1]*GPL[60] - 3*GPL[1]*GPL[9]*GPL[60] - 
         9*GPL[26]*GPL[60] + 6*GPL[35]*GPL[60] - (7*Pi^2*GPL[61])/2 + 
         (3*I)*Pi*GPL[1]*GPL[61] - 6*GPL[1]*GPL[8]*GPL[61] + 
         6*GPL[1]*GPL[12]*GPL[61] - 9*GPL[26]*GPL[61] + 6*GPL[35]*GPL[61] - 
         (3*I)*Pi*GPL[1]*GPL[62] + 3*GPL[1]*GPL[9]*GPL[62] - 
         3*GPL[26]*GPL[62] - (3*I)*Pi*GPL[1]*GPL[63] - 3*GPL[26]*GPL[63] + 
         12*GPL[26]*GPL[65] - 3*GPL[35]*GPL[65] - (6*I)*Pi*GPL[9]*GPL[66] + 
         6*GPL[61]*GPL[66] + (7*Pi^2*GPL[70])/2 - (3*I)*Pi*GPL[1]*GPL[70] + 
         3*GPL[1]*GPL[9]*GPL[70] + 9*GPL[26]*GPL[70] - 6*GPL[35]*GPL[70] + 
         (7*Pi^2*GPL[71])/2 - (3*I)*Pi*GPL[1]*GPL[71] + 
         (6*I)*Pi*GPL[8]*GPL[71] + 6*GPL[1]*GPL[8]*GPL[71] - 
         (6*I)*Pi*GPL[12]*GPL[71] - 6*GPL[1]*GPL[12]*GPL[71] + 
         9*GPL[26]*GPL[71] - 6*GPL[35]*GPL[71] + (3*I)*Pi*GPL[1]*GPL[72] - 
         3*GPL[1]*GPL[9]*GPL[72] + 3*GPL[26]*GPL[72] + (3*I)*Pi*GPL[1]*
          GPL[73] + 3*GPL[26]*GPL[73] - 12*GPL[26]*GPL[75] + 
         3*GPL[35]*GPL[75] + (6*I)*Pi*GPL[9]*GPL[76] - 6*GPL[61]*GPL[76] + 
         (Pi^2*GPL[105])/2 + 6*GPL[26]*GPL[105] - (9*GPL[35]*GPL[105])/2 - 
         6*GPL[26]*GPL[106] + (3*GPL[35]*GPL[106])/2 - (Pi^2*GPL[111])/2 - 
         6*GPL[26]*GPL[111] + (9*GPL[35]*GPL[111])/2 + 6*GPL[26]*GPL[112] - 
         (3*GPL[35]*GPL[112])/2 + (32*I)*Pi*GPL[147] - 8*GPL[8]*GPL[147] - 
         8*GPL[9]*GPL[147] - 24*GPL[12]*GPL[147] - 24*GPL[13]*GPL[147] + 
         8*GPL[18]*GPL[147] + 24*GPL[19]*GPL[147] - (24*I)*Pi*GPL[153] + 
         6*GPL[8]*GPL[153] + 6*GPL[9]*GPL[153] + 6*GPL[12]*GPL[153] + 
         6*GPL[13]*GPL[153] - 3*GPL[18]*GPL[153] - 9*GPL[19]*GPL[153] - 
         (24*I)*Pi*GPL[178] + 3*GPL[8]*GPL[178] + 3*GPL[9]*GPL[178] + 
         9*GPL[12]*GPL[178] + 9*GPL[13]*GPL[178] - 6*GPL[18]*GPL[178] - 
         6*GPL[19]*GPL[178] + (18*I)*Pi*GPL[185] - 3*GPL[8]*GPL[185] - 
         3*GPL[9]*GPL[185] + (3*GPL[18]*GPL[185])/2 + (3*GPL[19]*GPL[185])/
          2 + 6*GPL[8]*GPL[202] - 6*GPL[12]*GPL[202] + (6*I)*Pi*GPL[252] + 
         3*GPL[1]*GPL[253] - 3*GPL[1]*GPL[254] - (15*I)*Pi*GPL[257] - 
         3*GPL[1]*GPL[257] + 15*GPL[9]*GPL[257] - (15*I)*Pi*GPL[258] - 
         3*GPL[1]*GPL[258] - 3*GPL[1]*GPL[259] + 6*GPL[1]*GPL[260] + 
         (3*I)*Pi*GPL[261] + 3*GPL[1]*GPL[261] - 3*GPL[9]*GPL[261] + 
         (3*I)*Pi*GPL[262] + 3*GPL[1]*GPL[262] - 3*GPL[1]*GPL[263] - 
         3*GPL[1]*GPL[268] + 3*GPL[1]*GPL[269] + (6*I)*Pi*GPL[270] - 
         6*GPL[9]*GPL[270] - (6*I)*Pi*GPL[276] - 3*GPL[1]*GPL[277] + 
         3*GPL[1]*GPL[278] + (15*I)*Pi*GPL[279] + 3*GPL[1]*GPL[279] - 
         15*GPL[9]*GPL[279] + (15*I)*Pi*GPL[280] + 3*GPL[1]*GPL[280] - 
         6*GPL[8]*GPL[280] + 6*GPL[12]*GPL[280] + 3*GPL[1]*GPL[281] - 
         6*GPL[1]*GPL[282] - (3*I)*Pi*GPL[283] - 3*GPL[1]*GPL[283] + 
         3*GPL[9]*GPL[283] - (3*I)*Pi*GPL[284] - 3*GPL[1]*GPL[284] + 
         3*GPL[1]*GPL[285] + 3*GPL[1]*GPL[289] - 3*GPL[1]*GPL[290] - 
         (6*I)*Pi*GPL[291] + 6*GPL[9]*GPL[291] - 3*GPL[1]*GPL[383] + 
         3*GPL[1]*GPL[384] + (9*GPL[1]*GPL[391])/2 - (9*GPL[1]*GPL[392])/2 + 
         (3*GPL[1]*GPL[393])/2 - (3*GPL[1]*GPL[394])/2 + 3*GPL[1]*GPL[399] - 
         3*GPL[1]*GPL[400] - (9*GPL[1]*GPL[407])/2 + (9*GPL[1]*GPL[408])/2 - 
         (3*GPL[1]*GPL[410])/2 + (3*GPL[1]*GPL[411])/2 + (64*GPL[536])/3 - 
         12*GPL[548] - 3*GPL[550] - 24*GPL[603] + 3*GPL[605] + 12*GPL[616] + 
         (3*GPL[618])/2 - 6*GPL[751] - 6*GPL[754] + 9*GPL[757] + 3*GPL[758] + 
         15*GPL[760] + 15*GPL[762] + 15*GPL[763] - 15*GPL[764] - 9*GPL[766] - 
         6*GPL[767] - 3*GPL[768] - 3*GPL[769] - 3*GPL[770] + 3*GPL[771] + 
         3*GPL[772] + 6*GPL[779] - 9*GPL[782] - 3*GPL[783] - 6*GPL[784] - 
         6*GPL[785] + 12*GPL[786] + 6*GPL[792] + 6*GPL[794] - 9*GPL[797] - 
         3*GPL[798] - 15*GPL[799] - 15*GPL[800] - 15*GPL[801] + 15*GPL[802] + 
         9*GPL[804] + 6*GPL[805] + 3*GPL[806] + 3*GPL[807] + 3*GPL[808] - 
         3*GPL[809] - 3*GPL[810] - 6*GPL[815] + 9*GPL[818] + 3*GPL[819] + 
         6*GPL[820] + 6*GPL[821] - 12*GPL[822] + 6*GPL[1036] - 9*GPL[1040] - 
         3*GPL[1041] - 9*GPL[1052] + (27*GPL[1056])/2 + (9*GPL[1057])/2 - 
         3*GPL[1058] + (9*GPL[1059])/2 + (3*GPL[1060])/2 - 6*GPL[1068] + 
         9*GPL[1072] + 3*GPL[1073] + 9*GPL[1083] - (27*GPL[1087])/2 - 
         (9*GPL[1088])/2 + 3*GPL[1089] - (9*GPL[1092])/2 - (3*GPL[1093])/2 - 
         (I/3)*GPL[1]*(4*Pi^3 - (25*I)*Zeta[3]) - GPL[8]*Zeta[3] - 
         GPL[9]*Zeta[3] + GPL[18]*Zeta[3] + ((-3*Pi^4)/10 + (8*I)*Pi*Zeta[3])/
          2), g[56] -> -11/24 + ep*((-1/2*I)*Pi + (4*GPL[1])/3 + GPL[8]/2 + 
         GPL[9]/2 - GPL[18]/2) + ep^2*((2*Pi^2)/9 + (2*I)*Pi*GPL[1] - 
         2*GPL[1]*GPL[8] - 2*GPL[1]*GPL[9] + GPL[1]*GPL[18] + 
         GPL[1]*GPL[19] - (10*GPL[26])/3 + GPL[35] + GPL[105] - GPL[111]) + 
       ep^3*((-14*Pi^2*GPL[1])/9 + (Pi^2*GPL[8])/2 - (2*I)*Pi*GPL[1]*GPL[8] + 
         (Pi^2*GPL[9])/2 - (2*I)*Pi*GPL[1]*GPL[9] + 2*GPL[1]*GPL[8]*GPL[9] + 
         (2*I)*Pi*GPL[1]*GPL[12] - 2*GPL[1]*GPL[9]*GPL[12] + 
         (2*I)*Pi*GPL[1]*GPL[13] - (Pi^2*GPL[18])/3 - (8*I)*Pi*GPL[26] + 
         6*GPL[8]*GPL[26] + 6*GPL[9]*GPL[26] + 2*GPL[12]*GPL[26] + 
         2*GPL[13]*GPL[26] - 4*GPL[18]*GPL[26] - 4*GPL[19]*GPL[26] + 
         (4*I)*Pi*GPL[35] - 2*GPL[8]*GPL[35] - 2*GPL[9]*GPL[35] + 
         3*GPL[18]*GPL[35] + (2*I)*Pi*GPL[60] + 2*GPL[1]*GPL[60] - 
         2*GPL[9]*GPL[60] + (2*I)*Pi*GPL[61] + 2*GPL[1]*GPL[61] - 
         2*GPL[1]*GPL[65] - (2*I)*Pi*GPL[70] - 2*GPL[1]*GPL[70] + 
         2*GPL[9]*GPL[70] - (2*I)*Pi*GPL[71] - 2*GPL[1]*GPL[71] + 
         2*GPL[1]*GPL[75] - 3*GPL[1]*GPL[105] + 3*GPL[1]*GPL[106] + 
         2*GPL[1]*GPL[111] - 2*GPL[1]*GPL[112] + (16*GPL[147])/3 - 
         3*GPL[153] - 2*GPL[253] - 2*GPL[257] - 2*GPL[258] + 2*GPL[259] + 
         2*GPL[268] + 2*GPL[277] + 2*GPL[279] + 2*GPL[280] - 2*GPL[281] - 
         2*GPL[289] + 2*GPL[383] - GPL[391] - 3*GPL[393] - 2*GPL[399] + 
         2*GPL[407] + 2*GPL[410] + (I/6)*(-Pi^3 + (11*I)*Zeta[3])) + 
       ep^4*((Pi^2*GPL[1]*GPL[8])/3 + (Pi^2*GPL[1]*GPL[9])/3 + 
         (2*I)*Pi*GPL[1]*GPL[8]*GPL[9] - (7*Pi^2*GPL[1]*GPL[12])/3 - 
         (6*I)*Pi*GPL[1]*GPL[9]*GPL[12] - (7*Pi^2*GPL[1]*GPL[13])/3 - 
         (2*I)*Pi*GPL[1]*GPL[8]*GPL[13] + (6*I)*Pi*GPL[1]*GPL[12]*GPL[13] + 
         (2*Pi^2*GPL[1]*GPL[18])/3 + (2*I)*Pi*GPL[1]*GPL[9]*GPL[18] - 
         (2*I)*Pi*GPL[1]*GPL[13]*GPL[18] + (2*Pi^2*GPL[1]*GPL[19])/3 + 
         (2*I)*Pi*GPL[1]*GPL[9]*GPL[19] - (2*I)*Pi*GPL[1]*GPL[13]*GPL[19] + 
         (80*Pi^2*GPL[26])/9 + (8*I)*Pi*GPL[8]*GPL[26] + 
         (8*I)*Pi*GPL[9]*GPL[26] - 6*GPL[8]*GPL[9]*GPL[26] - 
         (8*I)*Pi*GPL[12]*GPL[26] + 2*GPL[9]*GPL[12]*GPL[26] - 
         (8*I)*Pi*GPL[13]*GPL[26] - 2*GPL[8]*GPL[13]*GPL[26] + 
         6*GPL[12]*GPL[13]*GPL[26] + 2*GPL[9]*GPL[18]*GPL[26] - 
         2*GPL[13]*GPL[18]*GPL[26] + 2*GPL[9]*GPL[19]*GPL[26] - 
         2*GPL[13]*GPL[19]*GPL[26] - 4*Pi^2*GPL[35] - (2*I)*Pi*GPL[8]*
          GPL[35] - (2*I)*Pi*GPL[9]*GPL[35] + (6*I)*Pi*GPL[12]*GPL[35] + 
         (6*I)*Pi*GPL[13]*GPL[35] - (2*I)*Pi*GPL[18]*GPL[35] - 
         (2*I)*Pi*GPL[19]*GPL[35] - (6*I)*Pi*GPL[8]*GPL[42] + 
         (6*I)*Pi*GPL[12]*GPL[42] + (2*I)*Pi*GPL[18]*GPL[42] - 
         (2*I)*Pi*GPL[19]*GPL[42] - (7*Pi^2*GPL[60])/3 - 
         (2*I)*Pi*GPL[1]*GPL[60] + (2*I)*Pi*GPL[9]*GPL[60] + 
         2*GPL[1]*GPL[9]*GPL[60] - 10*GPL[26]*GPL[60] + 4*GPL[35]*GPL[60] - 
         (7*Pi^2*GPL[61])/3 - (2*I)*Pi*GPL[1]*GPL[61] + 
         (4*I)*Pi*GPL[8]*GPL[61] - 2*GPL[1]*GPL[8]*GPL[61] + 
         6*GPL[1]*GPL[12]*GPL[61] - (4*I)*Pi*GPL[18]*GPL[61] - 
         2*GPL[1]*GPL[18]*GPL[61] - 2*GPL[1]*GPL[19]*GPL[61] - 
         10*GPL[26]*GPL[61] + 4*GPL[35]*GPL[61] - 2*GPL[60]*GPL[61] + 
         (2*I)*Pi*GPL[1]*GPL[63] + 2*GPL[26]*GPL[63] + 8*GPL[26]*GPL[65] - 
         (6*I)*Pi*GPL[9]*GPL[66] + 6*GPL[61]*GPL[66] + (2*I)*Pi*GPL[1]*
          GPL[67] - (2*I)*Pi*GPL[9]*GPL[67] - 2*GPL[1]*GPL[9]*GPL[67] + 
         2*GPL[26]*GPL[67] + 2*GPL[61]*GPL[67] + (7*Pi^2*GPL[70])/3 - 
         (2*I)*Pi*GPL[1]*GPL[70] + 2*GPL[1]*GPL[9]*GPL[70] + 
         6*GPL[26]*GPL[70] - 4*GPL[35]*GPL[70] + (7*Pi^2*GPL[71])/3 - 
         (2*I)*Pi*GPL[1]*GPL[71] + (2*I)*Pi*GPL[8]*GPL[71] + 
         2*GPL[1]*GPL[8]*GPL[71] - (6*I)*Pi*GPL[12]*GPL[71] - 
         6*GPL[1]*GPL[12]*GPL[71] + (2*I)*Pi*GPL[18]*GPL[71] + 
         2*GPL[1]*GPL[18]*GPL[71] + (2*I)*Pi*GPL[19]*GPL[71] + 
         2*GPL[1]*GPL[19]*GPL[71] + 6*GPL[26]*GPL[71] - 4*GPL[35]*GPL[71] + 
         (2*I)*Pi*GPL[1]*GPL[72] - 2*GPL[1]*GPL[9]*GPL[72] + 
         2*GPL[26]*GPL[72] + (2*I)*Pi*GPL[1]*GPL[73] + 2*GPL[26]*GPL[73] - 
         8*GPL[26]*GPL[75] + (6*I)*Pi*GPL[9]*GPL[76] - 6*GPL[61]*GPL[76] + 
         (2*I)*Pi*GPL[1]*GPL[103] - 2*GPL[1]*GPL[9]*GPL[103] + 
         2*GPL[26]*GPL[103] + (2*Pi^2*GPL[105])/3 + 12*GPL[26]*GPL[105] - 
         9*GPL[35]*GPL[105] - 12*GPL[26]*GPL[106] + 3*GPL[35]*GPL[106] - 
         (2*I)*Pi*GPL[1]*GPL[108] + (2*I)*Pi*GPL[9]*GPL[108] + 
         2*GPL[1]*GPL[9]*GPL[108] - 2*GPL[26]*GPL[108] - 2*GPL[61]*GPL[108] + 
         (2*I)*Pi*GPL[1]*GPL[109] - (2*I)*Pi*GPL[9]*GPL[109] - 
         2*GPL[1]*GPL[9]*GPL[109] + 2*GPL[26]*GPL[109] + 2*GPL[61]*GPL[109] - 
         (2*I)*Pi*GPL[1]*GPL[110] + 2*GPL[1]*GPL[9]*GPL[110] - 
         2*GPL[26]*GPL[110] - (2*Pi^2*GPL[111])/3 - 8*GPL[26]*GPL[111] + 
         6*GPL[35]*GPL[111] + 8*GPL[26]*GPL[112] + (32*I)*Pi*GPL[147] - 
         16*GPL[8]*GPL[147] - 16*GPL[9]*GPL[147] - 16*GPL[12]*GPL[147] - 
         16*GPL[13]*GPL[147] + 16*GPL[18]*GPL[147] + 16*GPL[19]*GPL[147] - 
         (20*I)*Pi*GPL[153] + 4*GPL[8]*GPL[153] + 4*GPL[9]*GPL[153] + 
         4*GPL[12]*GPL[153] + 4*GPL[13]*GPL[153] - 6*GPL[18]*GPL[153] - 
         6*GPL[19]*GPL[153] - (16*I)*Pi*GPL[178] + 6*GPL[8]*GPL[178] + 
         6*GPL[9]*GPL[178] + 6*GPL[12]*GPL[178] + 6*GPL[13]*GPL[178] - 
         14*GPL[18]*GPL[178] - 2*GPL[19]*GPL[178] + (10*I)*Pi*GPL[185] + 
         3*GPL[18]*GPL[185] + 6*GPL[8]*GPL[202] - 6*GPL[12]*GPL[202] - 
         2*GPL[18]*GPL[202] + 2*GPL[19]*GPL[202] - (2*I)*Pi*GPL[251] + 
         2*GPL[9]*GPL[251] + (4*I)*Pi*GPL[252] + 4*GPL[1]*GPL[253] - 
         4*GPL[1]*GPL[254] - (6*I)*Pi*GPL[257] + 2*GPL[1]*GPL[257] + 
         6*GPL[9]*GPL[257] - (6*I)*Pi*GPL[258] + 2*GPL[1]*GPL[258] - 
         4*GPL[8]*GPL[258] + 4*GPL[18]*GPL[258] - (2*I)*Pi*GPL[259] - 
         6*GPL[1]*GPL[259] + 2*GPL[9]*GPL[259] + 4*GPL[1]*GPL[260] - 
         (2*I)*Pi*GPL[262] - 2*GPL[1]*GPL[262] - 4*GPL[1]*GPL[268] + 
         4*GPL[1]*GPL[269] + (6*I)*Pi*GPL[270] - 6*GPL[9]*GPL[270] - 
         (2*I)*Pi*GPL[271] - 2*GPL[1]*GPL[271] + 2*GPL[9]*GPL[271] + 
         (2*I)*Pi*GPL[272] + 2*GPL[1]*GPL[272] - 2*GPL[9]*GPL[272] + 
         (2*I)*Pi*GPL[275] - 2*GPL[9]*GPL[275] - (4*I)*Pi*GPL[276] - 
         4*GPL[1]*GPL[277] + 4*GPL[1]*GPL[278] + (10*I)*Pi*GPL[279] + 
         2*GPL[1]*GPL[279] - 10*GPL[9]*GPL[279] + (10*I)*Pi*GPL[280] + 
         2*GPL[1]*GPL[280] - 2*GPL[8]*GPL[280] + 6*GPL[12]*GPL[280] - 
         2*GPL[18]*GPL[280] - 2*GPL[19]*GPL[280] + 4*GPL[1]*GPL[281] - 
         6*GPL[1]*GPL[282] - (2*I)*Pi*GPL[283] - 2*GPL[1]*GPL[283] + 
         2*GPL[9]*GPL[283] - (2*I)*Pi*GPL[284] - 2*GPL[1]*GPL[284] + 
         2*GPL[1]*GPL[285] + 4*GPL[1]*GPL[289] - 4*GPL[1]*GPL[290] - 
         (6*I)*Pi*GPL[291] + 6*GPL[9]*GPL[291] + (2*I)*Pi*GPL[382] - 
         2*GPL[9]*GPL[382] - 4*GPL[1]*GPL[383] + 4*GPL[1]*GPL[384] - 
         (4*I)*Pi*GPL[385] - 2*GPL[1]*GPL[385] + 4*GPL[9]*GPL[385] + 
         (2*I)*Pi*GPL[386] + 2*GPL[1]*GPL[386] - 2*GPL[9]*GPL[386] + 
         9*GPL[1]*GPL[391] - 9*GPL[1]*GPL[392] + GPL[1]*GPL[393] - 
         GPL[1]*GPL[394] + (2*I)*Pi*GPL[396] + 2*GPL[1]*GPL[396] - 
         2*GPL[9]*GPL[396] - (2*I)*Pi*GPL[397] - 2*GPL[1]*GPL[397] + 
         2*GPL[9]*GPL[397] - (2*I)*Pi*GPL[398] + 2*GPL[9]*GPL[398] + 
         4*GPL[1]*GPL[399] - 4*GPL[1]*GPL[400] - 2*GPL[1]*GPL[401] + 
         2*GPL[1]*GPL[403] + (2*I)*Pi*GPL[404] + 2*GPL[1]*GPL[404] - 
         2*GPL[9]*GPL[404] - 2*GPL[1]*GPL[405] - 6*GPL[1]*GPL[407] + 
         6*GPL[1]*GPL[408] - 4*GPL[1]*GPL[410] + 4*GPL[1]*GPL[411] + 
         (32*GPL[536])/3 + 8*GPL[538] - 8*GPL[548] - 3*GPL[550] - 
         16*GPL[603] + 2*GPL[605] + 10*GPL[616] - 4*GPL[751] + 2*GPL[753] - 
         4*GPL[754] - 2*GPL[755] + 4*GPL[757] + 4*GPL[758] + 8*GPL[760] + 
         6*GPL[762] + 6*GPL[763] - 6*GPL[764] + 2*GPL[765] - 6*GPL[766] - 
         4*GPL[767] + 2*GPL[770] + 4*GPL[779] - 4*GPL[782] - 4*GPL[783] - 
         6*GPL[784] - 6*GPL[785] + 12*GPL[786] + 2*GPL[787] - 2*GPL[788] - 
         2*GPL[789] + 2*GPL[790] + 4*GPL[792] - 2*GPL[793] + 4*GPL[794] + 
         2*GPL[795] - 4*GPL[797] - 4*GPL[798] - 10*GPL[799] - 10*GPL[800] - 
         10*GPL[801] + 10*GPL[802] + 4*GPL[804] + 6*GPL[805] + 2*GPL[806] + 
         2*GPL[807] + 2*GPL[808] - 2*GPL[809] - 2*GPL[810] - 4*GPL[815] + 
         4*GPL[818] + 4*GPL[819] + 6*GPL[820] + 6*GPL[821] - 12*GPL[822] + 
         4*GPL[1036] - 2*GPL[1037] + 2*GPL[1038] - 4*GPL[1040] - 
         4*GPL[1041] + 2*GPL[1042] + 4*GPL[1043] - 6*GPL[1044] - 
         2*GPL[1045] + 2*GPL[1046] - 4*GPL[1052] - 5*GPL[1056] + 
         9*GPL[1057] - 4*GPL[1058] + 11*GPL[1059] + GPL[1060] - 2*GPL[1064] + 
         2*GPL[1065] + 2*GPL[1066] - 2*GPL[1067] - 4*GPL[1068] + 
         2*GPL[1069] - 2*GPL[1070] + 4*GPL[1072] + 4*GPL[1073] + 
         2*GPL[1075] - 2*GPL[1078] - 2*GPL[1079] - 2*GPL[1080] + 
         2*GPL[1081] + 2*GPL[1082] + 4*GPL[1083] - 2*GPL[1087] - 
         6*GPL[1088] + 4*GPL[1089] - 4*GPL[1092] - 4*GPL[1093] + 
         (I/3)*GPL[8]*(2*Pi^3 + (9*I)*Zeta[3]) + (I/3)*GPL[9]*
          (2*Pi^3 + (9*I)*Zeta[3]) + (34*GPL[1]*Zeta[3])/3 + 
         (2*GPL[18]*((-I)*Pi^3 + 3*Zeta[3]))/3 + 
         ((31*Pi^4)/18 - (28*I)*Pi*Zeta[3])/4), 
     g[57] -> 5/12 + ep*((I/2)*Pi - (7*GPL[1])/6 - GPL[8]/2 - GPL[9]/2 + 
         GPL[18]/2) + ep^2*((-13*Pi^2)/36 - (2*I)*Pi*GPL[1] + 
         2*GPL[1]*GPL[8] + 2*GPL[1]*GPL[9] - GPL[1]*GPL[18] - 
         GPL[1]*GPL[19] + (8*GPL[26])/3 - GPL[35] - GPL[105] + GPL[111]) + 
       ep^3*((19*Pi^2*GPL[1])/9 - (Pi^2*GPL[8])/2 + (3*I)*Pi*GPL[1]*GPL[8] - 
         (Pi^2*GPL[9])/2 + (3*I)*Pi*GPL[1]*GPL[9] - I*Pi*GPL[8]*GPL[9] - 
         3*GPL[1]*GPL[8]*GPL[9] - (2*I)*Pi*GPL[1]*GPL[12] + 
         2*GPL[1]*GPL[9]*GPL[12] - (3*I)*Pi*GPL[1]*GPL[13] + 
         (Pi^2*GPL[18])/3 - I*Pi*GPL[1]*GPL[22] + I*Pi*GPL[9]*GPL[22] + 
         GPL[1]*GPL[9]*GPL[22] + (8*I)*Pi*GPL[26] - 5*GPL[8]*GPL[26] - 
         5*GPL[9]*GPL[26] - 2*GPL[12]*GPL[26] - 3*GPL[13]*GPL[26] + 
         4*GPL[18]*GPL[26] + 4*GPL[19]*GPL[26] - GPL[22]*GPL[26] - 
         (5*I)*Pi*GPL[35] + 2*GPL[8]*GPL[35] + 2*GPL[9]*GPL[35] - 
         3*GPL[18]*GPL[35] - (3*I)*Pi*GPL[60] - 3*GPL[1]*GPL[60] + 
         3*GPL[9]*GPL[60] - (3*I)*Pi*GPL[61] - 3*GPL[1]*GPL[61] + 
         GPL[8]*GPL[61] - GPL[22]*GPL[61] + I*Pi*GPL[64] + GPL[1]*GPL[64] - 
         GPL[9]*GPL[64] + 2*GPL[1]*GPL[65] + (2*I)*Pi*GPL[70] + 
         2*GPL[1]*GPL[70] - 2*GPL[9]*GPL[70] + (3*I)*Pi*GPL[71] + 
         3*GPL[1]*GPL[71] - 2*GPL[1]*GPL[75] + 3*GPL[1]*GPL[105] - 
         3*GPL[1]*GPL[106] - 2*GPL[1]*GPL[111] + 2*GPL[1]*GPL[112] + 
         I*Pi*GPL[120] + GPL[1]*GPL[120] - GPL[9]*GPL[120] - I*Pi*GPL[122] - 
         GPL[1]*GPL[122] + GPL[9]*GPL[122] - (8*GPL[147])/3 + 3*GPL[153] - 
         GPL[178] + 2*GPL[253] + 3*GPL[257] + 3*GPL[258] - 3*GPL[259] - 
         GPL[264] + GPL[265] - 2*GPL[268] - 2*GPL[277] - 2*GPL[279] - 
         3*GPL[280] + 2*GPL[281] + 2*GPL[289] - 2*GPL[383] + GPL[391] + 
         3*GPL[393] + 2*GPL[399] - 2*GPL[407] - 2*GPL[410] - GPL[434] + 
         GPL[435] + GPL[439] - GPL[440] + Zeta[3]/6) + 
       ep^4*((-I)*Pi^3*GPL[8] - (19*Pi^2*GPL[1]*GPL[8])/6 - I*Pi^3*GPL[9] - 
         (19*Pi^2*GPL[1]*GPL[9])/6 + (11*Pi^2*GPL[8]*GPL[9])/6 - 
         (6*I)*Pi*GPL[1]*GPL[8]*GPL[9] + (10*Pi^2*GPL[1]*GPL[12])/3 + 
         (6*I)*Pi*GPL[1]*GPL[9]*GPL[12] + (9*Pi^2*GPL[1]*GPL[13])/2 + 
         (6*I)*Pi*GPL[1]*GPL[8]*GPL[13] - (6*I)*Pi*GPL[1]*GPL[12]*GPL[13] - 
         (Pi^2*GPL[1]*GPL[18])/3 - (Pi^2*GPL[9]*GPL[18])/6 - 
         (2*Pi^2*GPL[1]*GPL[19])/3 - (2*I)*Pi*GPL[1]*GPL[9]*GPL[19] + 
         (2*I)*Pi*GPL[1]*GPL[13]*GPL[19] + (7*Pi^2*GPL[1]*GPL[22])/6 - 
         (7*Pi^2*GPL[9]*GPL[22])/6 + (2*I)*Pi*GPL[1]*GPL[9]*GPL[22] - 
         (2*I)*Pi*GPL[1]*GPL[13]*GPL[22] - (91*Pi^2*GPL[26])/9 - 
         (12*I)*Pi*GPL[8]*GPL[26] - (12*I)*Pi*GPL[9]*GPL[26] + 
         6*GPL[8]*GPL[9]*GPL[26] + (8*I)*Pi*GPL[12]*GPL[26] - 
         2*GPL[9]*GPL[12]*GPL[26] + (12*I)*Pi*GPL[13]*GPL[26] + 
         6*GPL[8]*GPL[13]*GPL[26] - 6*GPL[12]*GPL[13]*GPL[26] - 
         2*GPL[9]*GPL[19]*GPL[26] + 2*GPL[13]*GPL[19]*GPL[26] + 
         (4*I)*Pi*GPL[22]*GPL[26] - 2*GPL[9]*GPL[22]*GPL[26] - 
         2*GPL[13]*GPL[22]*GPL[26] + (43*Pi^2*GPL[35])/6 + 
         (7*I)*Pi*GPL[8]*GPL[35] + (7*I)*Pi*GPL[9]*GPL[35] - 
         GPL[8]*GPL[9]*GPL[35] - (6*I)*Pi*GPL[12]*GPL[35] - 
         (11*I)*Pi*GPL[13]*GPL[35] + (2*I)*Pi*GPL[19]*GPL[35] - 
         (5*I)*Pi*GPL[22]*GPL[35] + 3*GPL[9]*GPL[22]*GPL[35] + 
         (5*I)*Pi*GPL[8]*GPL[42] - (6*I)*Pi*GPL[12]*GPL[42] - 
         (3*I)*Pi*GPL[18]*GPL[42] + (2*I)*Pi*GPL[19]*GPL[42] + 
         (3*I)*Pi*GPL[22]*GPL[42] + (14*Pi^2*GPL[60])/3 - 
         (3*I)*Pi*GPL[1]*GPL[60] + (5*I)*Pi*GPL[9]*GPL[60] + 
         3*GPL[1]*GPL[9]*GPL[60] + 9*GPL[26]*GPL[60] - 4*GPL[35]*GPL[60] + 
         (14*Pi^2*GPL[61])/3 - (3*I)*Pi*GPL[1]*GPL[61] + 
         (3*I)*Pi*GPL[8]*GPL[61] + 6*GPL[1]*GPL[8]*GPL[61] - 
         6*GPL[1]*GPL[12]*GPL[61] + (3*I)*Pi*GPL[18]*GPL[61] + 
         2*GPL[1]*GPL[19]*GPL[61] - (6*I)*Pi*GPL[22]*GPL[61] - 
         2*GPL[1]*GPL[22]*GPL[61] + 9*GPL[26]*GPL[61] - 4*GPL[35]*GPL[61] - 
         5*GPL[60]*GPL[61] + I*Pi*GPL[1]*GPL[62] - GPL[1]*GPL[9]*GPL[62] + 
         GPL[26]*GPL[62] + (3*I)*Pi*GPL[1]*GPL[63] + 3*GPL[26]*GPL[63] - 
         (4*Pi^2*GPL[64])/3 - I*Pi*GPL[9]*GPL[64] - 4*GPL[26]*GPL[64] + 
         3*GPL[35]*GPL[64] + GPL[61]*GPL[64] - 8*GPL[26]*GPL[65] + 
         (5*I)*Pi*GPL[9]*GPL[66] - 5*GPL[61]*GPL[66] + (2*I)*Pi*GPL[1]*
          GPL[67] - (2*I)*Pi*GPL[9]*GPL[67] - 2*GPL[1]*GPL[9]*GPL[67] + 
         2*GPL[26]*GPL[67] + 2*GPL[61]*GPL[67] - (10*Pi^2*GPL[70])/3 + 
         (5*I)*Pi*GPL[1]*GPL[70] - (6*I)*Pi*GPL[9]*GPL[70] - 
         5*GPL[1]*GPL[9]*GPL[70] - 3*GPL[26]*GPL[70] + GPL[35]*GPL[70] + 
         6*GPL[61]*GPL[70] - (9*Pi^2*GPL[71])/2 + (7*I)*Pi*GPL[1]*GPL[71] - 
         (6*I)*Pi*GPL[8]*GPL[71] - 6*GPL[1]*GPL[8]*GPL[71] + 
         (6*I)*Pi*GPL[12]*GPL[71] + 6*GPL[1]*GPL[12]*GPL[71] - 
         (2*I)*Pi*GPL[19]*GPL[71] - 2*GPL[1]*GPL[19]*GPL[71] + 
         (2*I)*Pi*GPL[22]*GPL[71] + 2*GPL[1]*GPL[22]*GPL[71] - 
         5*GPL[26]*GPL[71] + 4*GPL[35]*GPL[71] - (2*I)*Pi*GPL[1]*GPL[72] + 
         2*GPL[1]*GPL[9]*GPL[72] - 2*GPL[26]*GPL[72] - (7*I)*Pi*GPL[1]*
          GPL[73] - 7*GPL[26]*GPL[73] + 8*GPL[26]*GPL[75] - 
         (3*I)*Pi*GPL[9]*GPL[76] + 3*GPL[61]*GPL[76] - (3*I)*Pi*GPL[1]*
          GPL[77] + (3*I)*Pi*GPL[9]*GPL[77] + 3*GPL[1]*GPL[9]*GPL[77] - 
         3*GPL[26]*GPL[77] - 3*GPL[61]*GPL[77] - (Pi^2*GPL[103])/6 - 
         (3*I)*Pi*GPL[9]*GPL[103] + 3*GPL[61]*GPL[103] - 
         (2*Pi^2*GPL[105])/3 - 12*GPL[26]*GPL[105] + 9*GPL[35]*GPL[105] + 
         12*GPL[26]*GPL[106] - 3*GPL[35]*GPL[106] - (2*I)*Pi*GPL[1]*
          GPL[109] + (2*I)*Pi*GPL[9]*GPL[109] + 2*GPL[1]*GPL[9]*GPL[109] - 
         2*GPL[26]*GPL[109] - 2*GPL[61]*GPL[109] + (2*I)*Pi*GPL[1]*GPL[110] - 
         2*GPL[1]*GPL[9]*GPL[110] + 2*GPL[26]*GPL[110] + 
         (2*Pi^2*GPL[111])/3 + 8*GPL[26]*GPL[111] - 6*GPL[35]*GPL[111] - 
         8*GPL[26]*GPL[112] - (7*Pi^2*GPL[120])/6 + (2*I)*Pi*GPL[1]*
          GPL[120] - 2*GPL[1]*GPL[9]*GPL[120] - 2*GPL[26]*GPL[120] + 
         3*GPL[35]*GPL[120] - (3*I)*Pi*GPL[1]*GPL[121] + 
         3*GPL[1]*GPL[9]*GPL[121] - 3*GPL[26]*GPL[121] + 
         (7*Pi^2*GPL[122])/6 + I*Pi*GPL[9]*GPL[122] + 4*GPL[26]*GPL[122] - 
         3*GPL[35]*GPL[122] - GPL[61]*GPL[122] + I*Pi*GPL[1]*GPL[123] - 
         I*Pi*GPL[9]*GPL[123] - GPL[1]*GPL[9]*GPL[123] + GPL[26]*GPL[123] + 
         GPL[61]*GPL[123] - (32*I)*Pi*GPL[147] + 8*GPL[8]*GPL[147] + 
         8*GPL[9]*GPL[147] + 16*GPL[12]*GPL[147] + 24*GPL[13]*GPL[147] - 
         16*GPL[18]*GPL[147] - 16*GPL[19]*GPL[147] + 8*GPL[22]*GPL[147] + 
         (26*I)*Pi*GPL[153] - 6*GPL[8]*GPL[153] - 6*GPL[9]*GPL[153] - 
         GPL[12]*GPL[153] - 4*GPL[13]*GPL[153] + 6*GPL[18]*GPL[153] + 
         6*GPL[19]*GPL[153] - 3*GPL[22]*GPL[153] + (20*I)*Pi*GPL[178] - 
         GPL[8]*GPL[178] - GPL[9]*GPL[178] - 6*GPL[12]*GPL[178] - 
         11*GPL[13]*GPL[178] + 12*GPL[18]*GPL[178] + 2*GPL[19]*GPL[178] - 
         5*GPL[22]*GPL[178] - (15*I)*Pi*GPL[185] - 3*GPL[18]*GPL[185] - 
         5*GPL[8]*GPL[202] + 6*GPL[12]*GPL[202] + 3*GPL[18]*GPL[202] - 
         2*GPL[19]*GPL[202] - 3*GPL[22]*GPL[202] - (5*I)*Pi*GPL[252] + 
         (2*I)*Pi*GPL[253] - 3*GPL[1]*GPL[253] - 2*GPL[9]*GPL[253] + 
         3*GPL[1]*GPL[254] + (15*I)*Pi*GPL[257] + 3*GPL[1]*GPL[257] - 
         15*GPL[9]*GPL[257] + (15*I)*Pi*GPL[258] + 3*GPL[1]*GPL[258] - 
         3*GPL[8]*GPL[258] - 3*GPL[18]*GPL[258] + 6*GPL[22]*GPL[258] - 
         (5*I)*Pi*GPL[259] + GPL[1]*GPL[259] + 5*GPL[9]*GPL[259] - 
         4*GPL[1]*GPL[260] - I*Pi*GPL[261] - GPL[1]*GPL[261] + 
         GPL[9]*GPL[261] - (3*I)*Pi*GPL[262] - 3*GPL[1]*GPL[262] + 
         GPL[1]*GPL[263] - I*Pi*GPL[264] + GPL[9]*GPL[264] - 
         (2*I)*Pi*GPL[265] - 3*GPL[1]*GPL[265] + 2*GPL[9]*GPL[265] + 
         3*GPL[1]*GPL[266] + 4*GPL[1]*GPL[268] - 4*GPL[1]*GPL[269] - 
         (5*I)*Pi*GPL[270] + 5*GPL[9]*GPL[270] - (2*I)*Pi*GPL[271] - 
         2*GPL[1]*GPL[271] + 2*GPL[9]*GPL[271] + (2*I)*Pi*GPL[272] + 
         2*GPL[1]*GPL[272] - 2*GPL[9]*GPL[272] - (2*I)*Pi*GPL[275] + 
         2*GPL[9]*GPL[275] + (4*I)*Pi*GPL[276] + 4*GPL[1]*GPL[277] - 
         4*GPL[1]*GPL[278] - (13*I)*Pi*GPL[279] - 5*GPL[1]*GPL[279] + 
         13*GPL[9]*GPL[279] - (19*I)*Pi*GPL[280] - 7*GPL[1]*GPL[280] + 
         6*GPL[8]*GPL[280] - 6*GPL[12]*GPL[280] + 2*GPL[19]*GPL[280] - 
         2*GPL[22]*GPL[280] + (6*I)*Pi*GPL[281] + 2*GPL[1]*GPL[281] - 
         6*GPL[9]*GPL[281] + 3*GPL[1]*GPL[282] + (2*I)*Pi*GPL[283] + 
         2*GPL[1]*GPL[283] - 2*GPL[9]*GPL[283] + (7*I)*Pi*GPL[284] + 
         7*GPL[1]*GPL[284] - 2*GPL[1]*GPL[285] - 4*GPL[1]*GPL[289] + 
         4*GPL[1]*GPL[290] + (3*I)*Pi*GPL[291] - 3*GPL[9]*GPL[291] + 
         (3*I)*Pi*GPL[292] + 3*GPL[1]*GPL[292] - 3*GPL[9]*GPL[292] - 
         (3*I)*Pi*GPL[293] - 3*GPL[1]*GPL[293] + 3*GPL[9]*GPL[293] - 
         (3*I)*Pi*GPL[382] + 3*GPL[9]*GPL[382] + I*Pi*GPL[383] + 
         6*GPL[1]*GPL[383] - GPL[9]*GPL[383] - 6*GPL[1]*GPL[384] + 
         (3*I)*Pi*GPL[385] - 3*GPL[9]*GPL[385] - 9*GPL[1]*GPL[391] + 
         9*GPL[1]*GPL[392] - 3*GPL[1]*GPL[393] + 3*GPL[1]*GPL[394] + 
         (2*I)*Pi*GPL[398] - 2*GPL[9]*GPL[398] - 4*GPL[1]*GPL[399] + 
         4*GPL[1]*GPL[400] + 2*GPL[1]*GPL[401] - 2*GPL[1]*GPL[403] - 
         (2*I)*Pi*GPL[404] - 2*GPL[1]*GPL[404] + 2*GPL[9]*GPL[404] + 
         2*GPL[1]*GPL[405] + 6*GPL[1]*GPL[407] - 6*GPL[1]*GPL[408] + 
         4*GPL[1]*GPL[410] - 4*GPL[1]*GPL[411] + (3*I)*Pi*GPL[431] - 
         3*GPL[9]*GPL[431] - (3*I)*Pi*GPL[432] - 3*GPL[1]*GPL[432] + 
         3*GPL[9]*GPL[432] + 3*GPL[1]*GPL[433] - (6*I)*Pi*GPL[434] - 
         2*GPL[1]*GPL[434] + 6*GPL[9]*GPL[434] - GPL[1]*GPL[435] + 
         3*GPL[1]*GPL[436] + (3*I)*Pi*GPL[437] + 3*GPL[1]*GPL[437] - 
         3*GPL[9]*GPL[437] - 3*GPL[1]*GPL[438] + I*Pi*GPL[439] - 
         GPL[9]*GPL[439] + (2*I)*Pi*GPL[440] + 3*GPL[1]*GPL[440] - 
         2*GPL[9]*GPL[440] - 3*GPL[1]*GPL[441] - I*Pi*GPL[442] - 
         GPL[1]*GPL[442] + GPL[9]*GPL[442] + I*Pi*GPL[443] + 
         GPL[1]*GPL[443] - GPL[9]*GPL[443] - (64*GPL[536])/3 - 4*GPL[538] + 
         14*GPL[548] + 3*GPL[550] + 24*GPL[603] + GPL[605] - 15*GPL[616] + 
         5*GPL[751] + 5*GPL[754] - 2*GPL[755] - 2*GPL[756] - GPL[757] - 
         3*GPL[758] - 10*GPL[760] - 15*GPL[762] - 15*GPL[763] + 15*GPL[764] + 
         5*GPL[765] + GPL[766] + 4*GPL[767] + GPL[768] + GPL[769] + 
         3*GPL[770] - GPL[771] - GPL[772] + 2*GPL[773] + GPL[774] + 
         2*GPL[775] + 2*GPL[776] - 5*GPL[777] - 3*GPL[778] - 4*GPL[779] + 
         4*GPL[782] + 4*GPL[783] + 5*GPL[784] + 5*GPL[785] - 10*GPL[786] + 
         2*GPL[787] - 2*GPL[788] - 2*GPL[789] + 2*GPL[790] - 4*GPL[792] + 
         2*GPL[793] - 4*GPL[794] - 2*GPL[795] + 4*GPL[797] + 4*GPL[798] + 
         7*GPL[799] + 13*GPL[800] + 19*GPL[801] - 13*GPL[802] - 6*GPL[803] + 
         2*GPL[804] - 3*GPL[805] - 2*GPL[806] - 2*GPL[807] - 7*GPL[808] + 
         2*GPL[809] + 2*GPL[810] + 4*GPL[815] - 4*GPL[818] - 4*GPL[819] - 
         3*GPL[820] - 3*GPL[821] + 6*GPL[822] - 3*GPL[823] + 3*GPL[824] + 
         3*GPL[825] - 3*GPL[826] - 5*GPL[1036] + 3*GPL[1037] - 4*GPL[1038] - 
         GPL[1039] + 4*GPL[1040] + 6*GPL[1041] - 4*GPL[1042] - 3*GPL[1043] + 
         6*GPL[1044] + 4*GPL[1052] + 5*GPL[1056] - 9*GPL[1057] + 
         6*GPL[1058] - 9*GPL[1059] - 3*GPL[1060] + 4*GPL[1068] - 
         2*GPL[1069] + 2*GPL[1070] - 4*GPL[1072] - 4*GPL[1073] - 
         2*GPL[1075] + 2*GPL[1078] + 2*GPL[1079] + 2*GPL[1080] - 
         2*GPL[1081] - 2*GPL[1082] - 4*GPL[1083] + 2*GPL[1087] + 
         6*GPL[1088] - 4*GPL[1089] + 4*GPL[1092] + 4*GPL[1093] - 
         3*GPL[1133] + 6*GPL[1134] + 3*GPL[1135] - 3*GPL[1136] - 
         3*GPL[1137] + 6*GPL[1138] + 6*GPL[1139] - 6*GPL[1140] - 
         3*GPL[1141] - 3*GPL[1142] - 3*GPL[1143] - 3*GPL[1144] + 
         3*GPL[1145] + 3*GPL[1146] - 3*GPL[1147] - GPL[1148] - 2*GPL[1149] - 
         2*GPL[1150] + 5*GPL[1151] + 3*GPL[1152] + GPL[1153] - GPL[1154] - 
         GPL[1155] + GPL[1156] + ((2*I)/3)*GPL[18]*(Pi^3 + (3*I)*Zeta[3]) + 
         (4*GPL[1]*(I*Pi^3 + Zeta[3]))/3 + ((-41*Pi^4)/30 + 
           (24*I)*Pi*Zeta[3])/4), g[58] -> 
      ep^2*((-I)*Pi*GPL[8] + I*Pi*GPL[9] + GPL[8]*GPL[9] + GPL[48] + 
         GPL[60] - GPL[61] - 2*GPL[64]) + ep^3*((7*Pi^2*GPL[8])/6 + 
         (2*I)*Pi*GPL[1]*GPL[8] - (7*Pi^2*GPL[9])/6 - (2*I)*Pi*GPL[1]*
          GPL[9] - (3*I)*Pi*GPL[8]*GPL[9] - 2*GPL[1]*GPL[8]*GPL[9] - 
         (2*I)*Pi*GPL[1]*GPL[12] + 2*GPL[1]*GPL[9]*GPL[12] + 
         (2*I)*Pi*GPL[1]*GPL[13] + (6*I)*Pi*GPL[9]*GPL[20] + 
         2*GPL[8]*GPL[26] - 2*GPL[9]*GPL[26] - 2*GPL[12]*GPL[26] + 
         2*GPL[13]*GPL[26] - 2*GPL[8]*GPL[35] + 2*GPL[9]*GPL[35] + 
         I*Pi*GPL[41] - GPL[9]*GPL[41] + (5*I)*Pi*GPL[42] - 
         2*GPL[1]*GPL[48] + 2*GPL[1]*GPL[49] + (5*I)*Pi*GPL[60] - 
         2*GPL[1]*GPL[60] - 5*GPL[9]*GPL[60] - (5*I)*Pi*GPL[61] + 
         2*GPL[1]*GPL[61] + 3*GPL[8]*GPL[61] - 6*GPL[20]*GPL[61] + 
         4*GPL[1]*GPL[64] - 2*GPL[1]*GPL[65] + (2*I)*Pi*GPL[70] + 
         2*GPL[1]*GPL[70] - 2*GPL[9]*GPL[70] - (2*I)*Pi*GPL[71] - 
         2*GPL[1]*GPL[71] - 2*GPL[1]*GPL[75] - (6*I)*Pi*GPL[113] + 
         6*GPL[9]*GPL[113] + 2*GPL[194] - GPL[201] - 5*GPL[202] + GPL[203] - 
         2*GPL[219] - 2*GPL[221] - 7*GPL[253] - 5*GPL[257] + 5*GPL[258] + 
         8*GPL[259] + 4*GPL[265] + 2*GPL[268] - 2*GPL[277] - 2*GPL[279] + 
         2*GPL[280] + 2*GPL[281] + 2*GPL[289] + 6*GPL[413] + 6*GPL[415] - 
         12*GPL[416]) + ep^4*((-10*Pi^2*GPL[1]*GPL[8])/3 + 
         (10*Pi^2*GPL[1]*GPL[9])/3 + (31*Pi^2*GPL[8]*GPL[9])/6 + 
         (10*Pi^2*GPL[1]*GPL[12])/3 + (4*I)*Pi*GPL[1]*GPL[9]*GPL[12] - 
         (10*Pi^2*GPL[1]*GPL[13])/3 - (4*I)*Pi*GPL[1]*GPL[12]*GPL[13] - 
         9*Pi^2*GPL[9]*GPL[20] - (4*I)*Pi*GPL[1]*GPL[9]*GPL[20] + 
         (4*I)*Pi*GPL[1]*GPL[13]*GPL[20] - (8*I)*Pi*GPL[8]*GPL[26] + 
         (8*I)*Pi*GPL[9]*GPL[26] + 8*GPL[8]*GPL[9]*GPL[26] + 
         (8*I)*Pi*GPL[12]*GPL[26] - 4*GPL[9]*GPL[12]*GPL[26] - 
         (8*I)*Pi*GPL[13]*GPL[26] - 4*GPL[12]*GPL[13]*GPL[26] - 
         4*GPL[9]*GPL[20]*GPL[26] + 4*GPL[13]*GPL[20]*GPL[26] + 
         (8*I)*Pi*GPL[8]*GPL[35] - (8*I)*Pi*GPL[9]*GPL[35] - 
         8*GPL[8]*GPL[9]*GPL[35] - (4*I)*Pi*GPL[12]*GPL[35] + 
         (4*I)*Pi*GPL[13]*GPL[35] + 4*GPL[9]*GPL[20]*GPL[35] - 
         (11*Pi^2*GPL[41])/6 - (2*I)*Pi*GPL[9]*GPL[41] - 
         (43*Pi^2*GPL[42])/6 - (4*I)*Pi*GPL[1]*GPL[42] - 
         (19*I)*Pi*GPL[8]*GPL[42] - (4*I)*Pi*GPL[12]*GPL[42] + 
         (18*I)*Pi*GPL[20]*GPL[42] - 4*GPL[26]*GPL[42] + 4*GPL[35]*GPL[42] + 
         (2*I)*Pi*GPL[1]*GPL[43] - 2*GPL[1]*GPL[9]*GPL[43] + 
         2*GPL[26]*GPL[43] + (4*I)*Pi*GPL[1]*GPL[44] + 4*GPL[26]*GPL[44] + 
         (2*Pi^2*GPL[48])/3 + 8*GPL[26]*GPL[48] - 6*GPL[35]*GPL[48] - 
         8*GPL[26]*GPL[49] - I*Pi*GPL[9]*GPL[50] - (2*I)*Pi*GPL[1]*GPL[51] + 
         (2*I)*Pi*GPL[9]*GPL[51] + 2*GPL[1]*GPL[9]*GPL[51] - 
         2*GPL[26]*GPL[51] - (31*Pi^2*GPL[60])/6 - (12*I)*Pi*GPL[1]*GPL[60] + 
         (9*I)*Pi*GPL[9]*GPL[60] + 12*GPL[1]*GPL[9]*GPL[60] - 
         4*GPL[26]*GPL[60] + 4*GPL[35]*GPL[60] + (31*Pi^2*GPL[61])/6 + 
         (12*I)*Pi*GPL[1]*GPL[61] + (27*I)*Pi*GPL[8]*GPL[61] - 
         4*GPL[1]*GPL[12]*GPL[61] - (34*I)*Pi*GPL[20]*GPL[61] + 
         4*GPL[1]*GPL[20]*GPL[61] + 4*GPL[26]*GPL[61] - 4*GPL[35]*GPL[61] + 
         2*GPL[41]*GPL[61] + GPL[50]*GPL[61] - 2*GPL[51]*GPL[61] - 
         9*GPL[60]*GPL[61] + (8*I)*Pi*GPL[1]*GPL[62] - 8*GPL[1]*GPL[9]*
          GPL[62] + 8*GPL[26]*GPL[62] - (12*I)*Pi*GPL[1]*GPL[63] - 
         12*GPL[26]*GPL[63] - (4*Pi^2*GPL[64])/3 - 16*GPL[26]*GPL[64] + 
         12*GPL[35]*GPL[64] + 8*GPL[26]*GPL[65] - (20*I)*Pi*GPL[9]*GPL[66] + 
         20*GPL[61]*GPL[66] + (4*I)*Pi*GPL[1]*GPL[67] - 
         (4*I)*Pi*GPL[9]*GPL[67] - 4*GPL[1]*GPL[9]*GPL[67] + 
         4*GPL[26]*GPL[67] + 4*GPL[61]*GPL[67] - (10*Pi^2*GPL[70])/3 + 
         (4*I)*Pi*GPL[1]*GPL[70] - (4*I)*Pi*GPL[9]*GPL[70] - 
         4*GPL[1]*GPL[9]*GPL[70] - 4*GPL[26]*GPL[70] + 4*GPL[61]*GPL[70] + 
         (10*Pi^2*GPL[71])/3 - (4*I)*Pi*GPL[1]*GPL[71] + 
         (4*I)*Pi*GPL[12]*GPL[71] + 4*GPL[1]*GPL[12]*GPL[71] - 
         (4*I)*Pi*GPL[20]*GPL[71] - 4*GPL[1]*GPL[20]*GPL[71] + 
         4*GPL[26]*GPL[71] - (2*I)*Pi*GPL[1]*GPL[72] + 2*GPL[1]*GPL[9]*
          GPL[72] - 2*GPL[26]*GPL[72] + (4*I)*Pi*GPL[1]*GPL[73] + 
         4*GPL[26]*GPL[73] + 8*GPL[26]*GPL[75] - (2*I)*Pi*GPL[9]*GPL[76] + 
         2*GPL[61]*GPL[76] - (2*I)*Pi*GPL[1]*GPL[77] + (2*I)*Pi*GPL[9]*
          GPL[77] + 2*GPL[1]*GPL[9]*GPL[77] - 2*GPL[26]*GPL[77] - 
         2*GPL[61]*GPL[77] + 9*Pi^2*GPL[113] + (4*I)*Pi*GPL[1]*GPL[113] - 
         (6*I)*Pi*GPL[9]*GPL[113] - 4*GPL[1]*GPL[9]*GPL[113] + 
         4*GPL[26]*GPL[113] - 4*GPL[35]*GPL[113] + 6*GPL[61]*GPL[113] - 
         (4*I)*Pi*GPL[1]*GPL[114] + 4*GPL[1]*GPL[9]*GPL[114] - 
         4*GPL[26]*GPL[114] + (20*I)*Pi*GPL[9]*GPL[116] - 
         20*GPL[61]*GPL[116] - 16*GPL[8]*GPL[147] + 16*GPL[9]*GPL[147] + 
         16*GPL[12]*GPL[147] - 16*GPL[13]*GPL[147] + 16*GPL[8]*GPL[178] - 
         16*GPL[9]*GPL[178] - 4*GPL[12]*GPL[178] + 4*GPL[13]*GPL[178] + 
         (2*I)*Pi*GPL[191] - 2*GPL[9]*GPL[191] + (15*I)*Pi*GPL[192] - 
         2*GPL[1]*GPL[194] + 2*GPL[1]*GPL[195] - (7*I)*Pi*GPL[201] + 
         7*GPL[9]*GPL[201] - (27*I)*Pi*GPL[202] + 4*GPL[1]*GPL[202] + 
         19*GPL[8]*GPL[202] + 4*GPL[12]*GPL[202] - 18*GPL[20]*GPL[202] + 
         (4*I)*Pi*GPL[203] + 2*GPL[1]*GPL[203] - 4*GPL[9]*GPL[203] - 
         2*GPL[1]*GPL[204] - (2*I)*Pi*GPL[205] - 2*GPL[1]*GPL[205] + 
         2*GPL[9]*GPL[205] - (4*I)*Pi*GPL[206] - 4*GPL[1]*GPL[206] + 
         2*GPL[1]*GPL[207] + 6*GPL[1]*GPL[219] - 6*GPL[1]*GPL[220] + 
         2*GPL[1]*GPL[221] - 2*GPL[1]*GPL[222] + I*Pi*GPL[223] - 
         GPL[9]*GPL[223] + (2*I)*Pi*GPL[224] + 2*GPL[1]*GPL[224] - 
         2*GPL[9]*GPL[224] - (2*I)*Pi*GPL[225] - 2*GPL[1]*GPL[225] + 
         2*GPL[9]*GPL[225] - (5*I)*Pi*GPL[251] + 5*GPL[9]*GPL[251] - 
         (15*I)*Pi*GPL[252] - (2*I)*Pi*GPL[253] + 10*GPL[1]*GPL[253] + 
         2*GPL[9]*GPL[253] - 10*GPL[1]*GPL[254] - (15*I)*Pi*GPL[257] + 
         12*GPL[1]*GPL[257] + 15*GPL[9]*GPL[257] + (15*I)*Pi*GPL[258] - 
         12*GPL[1]*GPL[258] - 27*GPL[8]*GPL[258] + 34*GPL[20]*GPL[258] - 
         (2*I)*Pi*GPL[259] - 16*GPL[1]*GPL[259] + 2*GPL[9]*GPL[259] + 
         4*GPL[1]*GPL[260] - (8*I)*Pi*GPL[261] - 8*GPL[1]*GPL[261] + 
         8*GPL[9]*GPL[261] + (12*I)*Pi*GPL[262] + 12*GPL[1]*GPL[262] + 
         8*GPL[1]*GPL[263] - 12*GPL[1]*GPL[265] + 12*GPL[1]*GPL[266] - 
         2*GPL[1]*GPL[268] + 2*GPL[1]*GPL[269] + (20*I)*Pi*GPL[270] - 
         20*GPL[9]*GPL[270] - (4*I)*Pi*GPL[271] - 4*GPL[1]*GPL[271] + 
         4*GPL[9]*GPL[271] + (4*I)*Pi*GPL[272] + 4*GPL[1]*GPL[272] - 
         4*GPL[9]*GPL[272] - (2*I)*Pi*GPL[275] + 2*GPL[9]*GPL[275] + 
         2*GPL[1]*GPL[277] - 2*GPL[1]*GPL[278] - (12*I)*Pi*GPL[279] - 
         4*GPL[1]*GPL[279] + 12*GPL[9]*GPL[279] + (12*I)*Pi*GPL[280] + 
         4*GPL[1]*GPL[280] - 4*GPL[12]*GPL[280] + 4*GPL[20]*GPL[280] + 
         (4*I)*Pi*GPL[281] + 2*GPL[1]*GPL[281] - 4*GPL[9]*GPL[281] + 
         2*GPL[1]*GPL[282] + (2*I)*Pi*GPL[283] + 2*GPL[1]*GPL[283] - 
         2*GPL[9]*GPL[283] - (4*I)*Pi*GPL[284] - 4*GPL[1]*GPL[284] - 
         2*GPL[1]*GPL[285] - 2*GPL[1]*GPL[289] + 2*GPL[1]*GPL[290] + 
         (2*I)*Pi*GPL[291] - 2*GPL[9]*GPL[291] + (2*I)*Pi*GPL[292] + 
         2*GPL[1]*GPL[292] - 2*GPL[9]*GPL[292] - (2*I)*Pi*GPL[293] - 
         2*GPL[1]*GPL[293] + 2*GPL[9]*GPL[293] + (2*I)*Pi*GPL[412] - 
         2*GPL[9]*GPL[412] + (4*I)*Pi*GPL[413] - 4*GPL[1]*GPL[413] - 
         4*GPL[9]*GPL[413] + 4*GPL[1]*GPL[414] + (34*I)*Pi*GPL[415] - 
         4*GPL[1]*GPL[415] - 34*GPL[9]*GPL[415] - (8*I)*Pi*GPL[416] + 
         8*GPL[1]*GPL[416] + 8*GPL[9]*GPL[416] - 4*GPL[1]*GPL[417] + 
         (4*I)*Pi*GPL[418] + 4*GPL[1]*GPL[418] - 4*GPL[9]*GPL[418] - 
         4*GPL[1]*GPL[419] - (20*I)*Pi*GPL[421] + 20*GPL[9]*GPL[421] + 
         2*GPL[623] - 2*GPL[627] - 15*GPL[628] + 2*GPL[629] - 6*GPL[632] - 
         2*GPL[633] + 2*GPL[643] + 7*GPL[645] + 27*GPL[646] - 9*GPL[647] - 
         4*GPL[648] + 2*GPL[649] + 2*GPL[650] + 2*GPL[651] + 2*GPL[652] + 
         4*GPL[653] - 2*GPL[654] - 2*GPL[655] - 4*GPL[681] + 2*GPL[685] + 
         6*GPL[686] - 2*GPL[687] + 6*GPL[688] + 2*GPL[689] - GPL[690] - 
         GPL[691] + 2*GPL[692] - 2*GPL[693] + 2*GPL[694] + 2*GPL[695] - 
         2*GPL[696] - 12*GPL[751] + 5*GPL[753] + 15*GPL[754] - 3*GPL[755] + 
         2*GPL[756] + 14*GPL[757] + 10*GPL[758] + 23*GPL[760] + 15*GPL[762] - 
         15*GPL[763] - 22*GPL[764] + 2*GPL[765] - 20*GPL[766] - 4*GPL[767] + 
         8*GPL[768] + 8*GPL[769] - 12*GPL[770] - 8*GPL[771] - 8*GPL[772] + 
         8*GPL[773] - 4*GPL[777] - 12*GPL[778] + 2*GPL[779] - 6*GPL[782] - 
         2*GPL[783] - 20*GPL[784] - 20*GPL[785] + 40*GPL[786] + 4*GPL[787] - 
         4*GPL[788] - 4*GPL[789] + 4*GPL[790] - 2*GPL[792] + 2*GPL[793] - 
         2*GPL[795] + 6*GPL[797] + 2*GPL[798] + 8*GPL[799] + 12*GPL[800] - 
         12*GPL[801] - 12*GPL[802] - 4*GPL[803] - 2*GPL[804] - 2*GPL[805] - 
         2*GPL[806] - 2*GPL[807] + 4*GPL[808] + 2*GPL[809] + 2*GPL[810] + 
         2*GPL[815] - 6*GPL[818] - 2*GPL[819] - 2*GPL[820] - 2*GPL[821] + 
         4*GPL[822] - 2*GPL[823] + 2*GPL[824] + 2*GPL[825] - 2*GPL[826] + 
         8*GPL[1094] - 2*GPL[1095] - 2*GPL[1096] - 4*GPL[1097] - 
         12*GPL[1098] - 4*GPL[1099] - 34*GPL[1100] - 34*GPL[1101] + 
         48*GPL[1102] + 8*GPL[1103] + 24*GPL[1104] + 4*GPL[1105] - 
         4*GPL[1106] - 4*GPL[1107] + 4*GPL[1108] + 4*GPL[1109] + 
         20*GPL[1113] + 20*GPL[1114] - 40*GPL[1115] + 
         (I/3)*GPL[8]*(2*Pi^3 + (39*I)*Zeta[3]) + 
         (GPL[9]*((-2*I)*Pi^3 + 39*Zeta[3]))/3), 
     g[59] -> -2/3 + ep*(GPL[4] - (5*GPL[5])/3 + (2*GPL[23])/3 - 
         (5*GPL[25])/3) + ep^2*((41*Pi^2)/72 + 3*GPL[4]*GPL[5] + 
         (2*GPL[5]*GPL[23])/3 - (11*GPL[5]*GPL[25])/3 - GPL[38] - 
         (11*GPL[39])/3 - 2*GPL[52] + GPL[55] - 2*GPL[125] + (4*GPL[128])/3 + 
         (2*GPL[130])/3 + 3*GPL[136] + (2*GPL[139])/3 - (5*GPL[141])/3) + 
       ep^3*((-3*Pi^2*GPL[4])/2 + (7*Pi^2*GPL[5])/9 + (Pi^2*GPL[15])/3 + 
         (Pi^2*GPL[16])/3 + (Pi^2*GPL[23])/18 + (7*Pi^2*GPL[25])/9 + 
         2*GPL[5]*GPL[36] - 5*GPL[5]*GPL[38] + 7*GPL[4]*GPL[39] + 
         (2*GPL[23]*GPL[39])/3 - (23*GPL[25]*GPL[39])/3 - 4*GPL[5]*GPL[52] + 
         2*GPL[5]*GPL[55] + GPL[15]*GPL[58] + GPL[16]*GPL[58] - 
         2*GPL[23]*GPL[58] - GPL[5]*GPL[80] + GPL[5]*GPL[81] - 
         GPL[5]*GPL[84] + GPL[5]*GPL[85] - GPL[5]*GPL[90] + GPL[5]*GPL[91] - 
         GPL[5]*GPL[94] + GPL[5]*GPL[95] - 4*GPL[5]*GPL[125] + 
         (16*GPL[5]*GPL[128])/3 - 2*GPL[5]*GPL[129] + (2*GPL[5]*GPL[130])/3 + 
         7*GPL[5]*GPL[136] + (2*GPL[5]*GPL[139])/3 - (8*GPL[5]*GPL[141])/3 - 
         2*GPL[182] - GPL[188] - (23*GPL[189])/3 + 6*GPL[196] - 2*GPL[198] + 
         4*GPL[227] - 2*GPL[238] - GPL[241] + GPL[302] + GPL[306] - 
         2*GPL[307] - GPL[318] + 2*GPL[319] - 2*GPL[321] - GPL[323] + 
         GPL[325] + GPL[329] - GPL[330] + GPL[332] + GPL[341] + GPL[345] - 
         2*GPL[346] - GPL[357] + 2*GPL[358] - 2*GPL[360] - GPL[362] + 
         GPL[364] + GPL[368] - GPL[369] + GPL[371] + 4*GPL[450] - 
         (16*GPL[464])/3 + (16*GPL[466])/3 + 2*GPL[468] - 2*GPL[470] - 
         4*GPL[472] + (10*GPL[473])/3 - (10*GPL[475])/3 - 5*GPL[492] - 
         2*GPL[493] + 2*GPL[494] - 2*GPL[504] + (4*GPL[505])/3 - 
         (4*GPL[507])/3 + 4*GPL[511] - (4*GPL[512])/3 + (7*GPL[514])/3 + 
         (55*Zeta[3])/12) + ep^4*((14*Pi^4)/45 - (11*Pi^2*GPL[4]*GPL[5])/6 + 
         (2*Pi^2*GPL[5]*GPL[15])/3 - (Pi^2*GPL[10]*GPL[15])/2 + 
         (2*Pi^2*GPL[5]*GPL[16])/3 - (Pi^2*GPL[10]*GPL[16])/2 - 
         (7*Pi^2*GPL[5]*GPL[23])/9 + Pi^2*GPL[10]*GPL[23] + 
         (23*Pi^2*GPL[5]*GPL[25])/18 - (7*Pi^2*GPL[36])/3 + 
         (25*Pi^2*GPL[38])/6 + (23*Pi^2*GPL[39])/18 + 6*GPL[36]*GPL[39] - 
         13*GPL[38]*GPL[39] - (4*Pi^2*GPL[46])/3 - (4*Pi^2*GPL[47])/3 + 
         4*Pi^2*GPL[52] - 4*GPL[39]*GPL[52] + (2*Pi^2*GPL[54])/3 + 
         4*GPL[39]*GPL[55] - Pi^2*GPL[56] - 2*GPL[39]*GPL[56] - 
         Pi^2*GPL[57] - 2*GPL[39]*GPL[57] + 2*GPL[36]*GPL[58] - 
         4*GPL[46]*GPL[58] - 4*GPL[47]*GPL[58] + 6*GPL[52]*GPL[58] + 
         2*GPL[54]*GPL[58] + (7*Pi^2*GPL[80])/6 - 3*GPL[39]*GPL[80] - 
         GPL[58]*GPL[80] - (7*Pi^2*GPL[81])/6 + 3*GPL[39]*GPL[81] + 
         (Pi^2*GPL[82])/3 + GPL[58]*GPL[82] - (Pi^2*GPL[83])/3 - 
         GPL[58]*GPL[83] + (Pi^2*GPL[84])/6 - 3*GPL[39]*GPL[84] - 
         3*GPL[58]*GPL[84] - (Pi^2*GPL[85])/2 + 3*GPL[39]*GPL[85] + 
         3*GPL[58]*GPL[85] - (Pi^2*GPL[86])/3 - GPL[58]*GPL[86] + 
         (2*Pi^2*GPL[87])/3 + GPL[58]*GPL[87] + (7*Pi^2*GPL[90])/6 - 
         3*GPL[39]*GPL[90] - GPL[58]*GPL[90] - (7*Pi^2*GPL[91])/6 + 
         3*GPL[39]*GPL[91] - (Pi^2*GPL[92])/3 - GPL[58]*GPL[92] + 
         (Pi^2*GPL[93])/3 + GPL[58]*GPL[93] + (Pi^2*GPL[94])/6 - 
         3*GPL[39]*GPL[94] - 3*GPL[58]*GPL[94] - (Pi^2*GPL[95])/2 + 
         3*GPL[39]*GPL[95] + 3*GPL[58]*GPL[95] - (Pi^2*GPL[96])/3 - 
         GPL[58]*GPL[96] + (2*Pi^2*GPL[97])/3 + GPL[58]*GPL[97] - 
         8*GPL[39]*GPL[125] + (4*Pi^2*GPL[126])/3 + 4*GPL[58]*GPL[126] + 
         (4*Pi^2*GPL[127])/3 + 4*GPL[58]*GPL[127] - (62*Pi^2*GPL[128])/9 + 
         (16*GPL[39]*GPL[128])/3 + Pi^2*GPL[129] - 6*GPL[39]*GPL[129] - 
         6*GPL[58]*GPL[129] - (7*Pi^2*GPL[130])/9 + (2*GPL[39]*GPL[130])/3 - 
         2*GPL[58]*GPL[130] + 2*Pi^2*GPL[131] + 4*GPL[39]*GPL[131] + 
         2*Pi^2*GPL[132] + 4*GPL[39]*GPL[132] - (11*Pi^2*GPL[136])/6 + 
         15*GPL[39]*GPL[136] + (23*Pi^2*GPL[139])/9 + (14*GPL[39]*GPL[139])/
          3 - (5*Pi^2*GPL[141])/9 - (14*GPL[39]*GPL[141])/3 - Pi^2*GPL[142] - 
         2*GPL[39]*GPL[142] - Pi^2*GPL[143] - 2*GPL[39]*GPL[143] + 
         2*GPL[5]*GPL[179] - 4*GPL[5]*GPL[180] - 8*GPL[5]*GPL[182] + 
         4*GPL[5]*GPL[183] - 8*GPL[5]*GPL[186] + 7*GPL[5]*GPL[188] + 
         15*GPL[4]*GPL[189] + (2*GPL[23]*GPL[189])/3 - (47*GPL[25]*GPL[189])/
          3 + 14*GPL[5]*GPL[196] - 4*GPL[5]*GPL[198] + GPL[15]*GPL[199] + 
         GPL[16]*GPL[199] - 2*GPL[23]*GPL[199] + 4*GPL[5]*GPL[210] - 
         4*GPL[5]*GPL[211] + 4*GPL[5]*GPL[212] - 4*GPL[5]*GPL[213] + 
         4*GPL[5]*GPL[214] - 4*GPL[5]*GPL[215] + 4*GPL[5]*GPL[216] - 
         4*GPL[5]*GPL[217] - 2*GPL[5]*GPL[226] + 18*GPL[5]*GPL[227] - 
         16*GPL[5]*GPL[228] + 4*GPL[5]*GPL[229] + 4*GPL[5]*GPL[230] - 
         2*GPL[5]*GPL[235] + 2*GPL[5]*GPL[236] - 4*GPL[5]*GPL[238] - 
         2*GPL[5]*GPL[241] - 2*GPL[5]*GPL[242] + 4*GPL[5]*GPL[243] - 
         2*GPL[5]*GPL[244] - 2*GPL[5]*GPL[245] + 4*GPL[5]*GPL[246] - 
         2*GPL[5]*GPL[247] + 3*GPL[15]*GPL[249] + 3*GPL[16]*GPL[249] - 
         6*GPL[23]*GPL[249] + 3*GPL[15]*GPL[255] + 3*GPL[16]*GPL[255] - 
         6*GPL[23]*GPL[255] - GPL[5]*GPL[300] + 2*GPL[5]*GPL[301] + 
         4*GPL[5]*GPL[302] - 2*GPL[5]*GPL[303] + 2*GPL[5]*GPL[305] - 
         GPL[5]*GPL[306] - 2*GPL[5]*GPL[307] - 2*GPL[5]*GPL[308] - 
         GPL[5]*GPL[309] + GPL[5]*GPL[310] - GPL[5]*GPL[311] + 
         GPL[5]*GPL[312] + GPL[5]*GPL[313] - GPL[5]*GPL[314] + 
         GPL[5]*GPL[315] - GPL[5]*GPL[316] + GPL[5]*GPL[317] - 
         2*GPL[5]*GPL[318] + 6*GPL[5]*GPL[319] - 2*GPL[5]*GPL[320] - 
         6*GPL[5]*GPL[321] - 2*GPL[5]*GPL[322] - 6*GPL[5]*GPL[323] + 
         5*GPL[5]*GPL[324] + 3*GPL[5]*GPL[325] + GPL[5]*GPL[326] - 
         GPL[5]*GPL[327] + 3*GPL[5]*GPL[329] - 4*GPL[5]*GPL[330] + 
         GPL[5]*GPL[331] + 3*GPL[5]*GPL[332] - GPL[5]*GPL[339] + 
         2*GPL[5]*GPL[340] + 4*GPL[5]*GPL[341] - 2*GPL[5]*GPL[342] + 
         2*GPL[5]*GPL[344] - GPL[5]*GPL[345] - 2*GPL[5]*GPL[346] - 
         2*GPL[5]*GPL[347] + GPL[5]*GPL[348] - GPL[5]*GPL[349] + 
         GPL[5]*GPL[350] - GPL[5]*GPL[351] - GPL[5]*GPL[352] + 
         GPL[5]*GPL[353] - GPL[5]*GPL[354] + GPL[5]*GPL[355] + 
         GPL[5]*GPL[356] - 2*GPL[5]*GPL[357] + 6*GPL[5]*GPL[358] - 
         2*GPL[5]*GPL[359] - 6*GPL[5]*GPL[360] - 2*GPL[5]*GPL[361] - 
         6*GPL[5]*GPL[362] + 5*GPL[5]*GPL[363] + 3*GPL[5]*GPL[364] + 
         GPL[5]*GPL[365] - GPL[5]*GPL[366] + 3*GPL[5]*GPL[368] - 
         4*GPL[5]*GPL[369] + GPL[5]*GPL[370] + 3*GPL[5]*GPL[371] + 
         4*GPL[5]*GPL[449] + 8*GPL[5]*GPL[450] - 8*GPL[5]*GPL[451] + 
         4*GPL[5]*GPL[452] - 4*GPL[5]*GPL[454] + 4*GPL[5]*GPL[455] - 
         4*GPL[5]*GPL[456] + 4*GPL[5]*GPL[457] - 4*GPL[5]*GPL[458] + 
         4*GPL[5]*GPL[459] - 4*GPL[5]*GPL[460] + 4*GPL[5]*GPL[461] - 
         16*GPL[5]*GPL[463] + (32*GPL[5]*GPL[464])/3 + (16*GPL[5]*GPL[466])/
          3 + 4*GPL[5]*GPL[467] + 12*GPL[5]*GPL[468] - 10*GPL[5]*GPL[469] - 
         6*GPL[5]*GPL[470] - 8*GPL[5]*GPL[472] + (28*GPL[5]*GPL[473])/3 - 
         2*GPL[5]*GPL[474] - (22*GPL[5]*GPL[475])/3 + 4*GPL[5]*GPL[476] - 
         8*GPL[5]*GPL[477] + 4*GPL[5]*GPL[478] + 4*GPL[5]*GPL[479] - 
         8*GPL[5]*GPL[480] + 4*GPL[5]*GPL[481] - 13*GPL[5]*GPL[492] - 
         2*GPL[5]*GPL[493] + 4*GPL[5]*GPL[494] + 2*GPL[5]*GPL[504] - 
         (20*GPL[5]*GPL[505])/3 + (8*GPL[5]*GPL[507])/3 + 6*GPL[5]*GPL[511] - 
         (4*GPL[5]*GPL[512])/3 + (10*GPL[5]*GPL[514])/3 - 2*GPL[5]*GPL[515] + 
         4*GPL[5]*GPL[516] - 2*GPL[5]*GPL[517] - 2*GPL[5]*GPL[518] + 
         4*GPL[5]*GPL[519] - 2*GPL[5]*GPL[520] - 2*GPL[604] - 4*GPL[606] + 
         8*GPL[607] - 4*GPL[608] + 4*GPL[610] + 4*GPL[611] - 4*GPL[612] - 
         4*GPL[613] + 4*GPL[614] + 8*GPL[617] + 11*GPL[620] - 
         (47*GPL[621])/3 - 18*GPL[624] + 4*GPL[625] - 10*GPL[634] - 
         4*GPL[635] + 4*GPL[639] - GPL[641] - 4*GPL[659] - 4*GPL[660] + 
         8*GPL[661] + 4*GPL[662] - 8*GPL[663] + 8*GPL[664] + 4*GPL[665] - 
         4*GPL[666] - 4*GPL[667] + 4*GPL[668] - 4*GPL[669] - 4*GPL[670] - 
         4*GPL[671] + 8*GPL[672] + 4*GPL[673] - 8*GPL[674] + 8*GPL[675] + 
         4*GPL[676] - 4*GPL[677] - 4*GPL[678] + 4*GPL[679] - 4*GPL[680] + 
         2*GPL[697] + 2*GPL[698] - 20*GPL[699] + 8*GPL[700] - 16*GPL[701] + 
         32*GPL[702] - 16*GPL[703] - 4*GPL[704] + 4*GPL[705] + 8*GPL[706] - 
         12*GPL[707] + 8*GPL[708] + 2*GPL[717] + 2*GPL[718] - 4*GPL[719] + 
         4*GPL[721] - GPL[722] + 2*GPL[727] + GPL[729] - 2*GPL[730] + 
         4*GPL[731] - 2*GPL[732] + 4*GPL[733] - 8*GPL[734] + 4*GPL[735] - 
         2*GPL[736] + 4*GPL[737] - 2*GPL[738] - 2*GPL[739] + 4*GPL[740] - 
         2*GPL[741] + 4*GPL[742] - 8*GPL[743] + 4*GPL[744] - 2*GPL[745] + 
         4*GPL[746] - 2*GPL[747] + GPL[836] + 2*GPL[837] - 4*GPL[838] + 
         2*GPL[839] - 2*GPL[840] - 2*GPL[841] + 2*GPL[842] + 2*GPL[843] - 
         2*GPL[844] - 2*GPL[846] - 5*GPL[847] + 6*GPL[848] - 2*GPL[849] + 
         6*GPL[850] - 4*GPL[851] + 4*GPL[852] + 2*GPL[853] - 2*GPL[854] - 
         2*GPL[855] + 2*GPL[856] - 2*GPL[857] + GPL[858] + GPL[859] - 
         2*GPL[860] - GPL[861] + 2*GPL[862] - 2*GPL[863] - GPL[864] + 
         GPL[865] + GPL[866] - GPL[867] + GPL[868] - GPL[869] - GPL[870] + 
         2*GPL[871] + GPL[872] - 2*GPL[873] + 2*GPL[874] + GPL[875] - 
         GPL[876] - GPL[877] + GPL[878] - GPL[879] - GPL[880] + 2*GPL[881] + 
         2*GPL[883] - 2*GPL[884] - 4*GPL[885] + 8*GPL[886] + 2*GPL[887] - 
         2*GPL[888] + 6*GPL[890] - 10*GPL[891] + 2*GPL[892] - 2*GPL[893] + 
         6*GPL[894] - 8*GPL[895] - 5*GPL[896] + 5*GPL[897] - 3*GPL[898] + 
         5*GPL[899] - GPL[900] - GPL[901] + 2*GPL[902] - GPL[904] - 
         2*GPL[905] - 2*GPL[906] + 6*GPL[907] - 8*GPL[908] - GPL[909] + 
         GPL[910] + 4*GPL[911] - 7*GPL[912] + 9*GPL[913] + GPL[932] + 
         2*GPL[933] - 4*GPL[934] + 2*GPL[935] - 2*GPL[936] - 2*GPL[937] + 
         2*GPL[938] + 2*GPL[939] - 2*GPL[940] - 2*GPL[942] - 5*GPL[943] + 
         6*GPL[944] - 2*GPL[945] + 6*GPL[946] - 4*GPL[947] + 4*GPL[948] + 
         2*GPL[949] - 2*GPL[950] - 2*GPL[951] + 2*GPL[952] - 2*GPL[953] - 
         GPL[954] - GPL[955] + 2*GPL[956] + GPL[957] - 2*GPL[958] + 
         2*GPL[959] + GPL[960] - GPL[961] - GPL[962] + GPL[963] - GPL[964] + 
         GPL[965] + GPL[966] - 2*GPL[967] - GPL[968] + 2*GPL[969] - 
         2*GPL[970] - GPL[971] + GPL[972] + GPL[973] - GPL[974] + GPL[975] - 
         GPL[976] + 2*GPL[977] + 2*GPL[979] - 2*GPL[980] - 4*GPL[981] + 
         8*GPL[982] + 2*GPL[983] - 2*GPL[984] + 6*GPL[986] - 10*GPL[987] + 
         2*GPL[988] - 2*GPL[989] + 6*GPL[990] - 8*GPL[991] - 5*GPL[992] + 
         5*GPL[993] - 3*GPL[994] + 5*GPL[995] - GPL[996] - GPL[997] + 
         2*GPL[998] - GPL[1000] - 2*GPL[1001] - 2*GPL[1002] + 6*GPL[1003] - 
         8*GPL[1004] - GPL[1005] + GPL[1006] + 4*GPL[1007] - 7*GPL[1008] + 
         9*GPL[1009] - 4*GPL[1166] - 8*GPL[1167] + 4*GPL[1168] - 
         8*GPL[1169] + 16*GPL[1170] - 8*GPL[1171] - 4*GPL[1172] + 
         4*GPL[1173] + 4*GPL[1174] - 4*GPL[1175] + 4*GPL[1176] + 
         4*GPL[1177] + 4*GPL[1178] - 8*GPL[1179] - 4*GPL[1180] + 
         8*GPL[1181] - 8*GPL[1182] - 4*GPL[1183] + 4*GPL[1184] + 
         4*GPL[1185] - 4*GPL[1186] + 4*GPL[1187] + 4*GPL[1188] + 
         4*GPL[1189] - 8*GPL[1190] - 4*GPL[1191] + 8*GPL[1192] - 
         8*GPL[1193] - 4*GPL[1194] + 4*GPL[1195] + 4*GPL[1196] - 
         4*GPL[1197] + 4*GPL[1198] - 16*GPL[1200] + 32*GPL[1201] - 
         16*GPL[1202] + 32*GPL[1203] - (128*GPL[1204])/3 + (32*GPL[1205])/3 - 
         16*GPL[1208] + (32*GPL[1209])/3 + (16*GPL[1210])/3 - 4*GPL[1211] + 
         4*GPL[1212] - 12*GPL[1213] + 16*GPL[1214] + 10*GPL[1215] - 
         10*GPL[1216] + 6*GPL[1217] - 10*GPL[1218] + 8*GPL[1220] - 
         (28*GPL[1223])/3 + (40*GPL[1224])/3 + 2*GPL[1225] - 2*GPL[1226] - 
         4*GPL[1227] + (34*GPL[1228])/3 - (46*GPL[1229])/3 + 4*GPL[1230] - 
         8*GPL[1231] + 4*GPL[1232] - 8*GPL[1233] + 16*GPL[1234] - 
         8*GPL[1235] + 4*GPL[1236] - 8*GPL[1237] + 4*GPL[1238] + 
         4*GPL[1239] - 8*GPL[1240] + 4*GPL[1241] - 8*GPL[1242] + 
         16*GPL[1243] - 8*GPL[1244] + 4*GPL[1245] - 8*GPL[1246] + 
         4*GPL[1247] + 7*GPL[1267] + 6*GPL[1268] - 4*GPL[1269] + 
         6*GPL[1270] - 4*GPL[1271] - 4*GPL[1272] + GPL[1273] + 10*GPL[1297] - 
         12*GPL[1298] + 4*GPL[1299] - 12*GPL[1300] + (56*GPL[1301])/3 - 
         (32*GPL[1302])/3 + 8*GPL[1305] - (32*GPL[1306])/3 + 
         (20*GPL[1307])/3 - 10*GPL[1314] + 4*GPL[1315] + GPL[1316] + 
         4*GPL[1317] - (8*GPL[1318])/3 + (8*GPL[1319])/3 - 6*GPL[1322] + 
         (8*GPL[1323])/3 - (11*GPL[1324])/3 - 2*GPL[1325] + 4*GPL[1326] - 
         2*GPL[1327] + 4*GPL[1328] - 8*GPL[1329] + 4*GPL[1330] - 
         2*GPL[1331] + 4*GPL[1332] - 2*GPL[1333] - 2*GPL[1334] + 
         4*GPL[1335] - 2*GPL[1336] + 4*GPL[1337] - 8*GPL[1338] + 
         4*GPL[1339] - 2*GPL[1340] + 4*GPL[1341] - 2*GPL[1342] - 
         8*GPL[4]*Zeta[3] + (31*GPL[5]*Zeta[3])/3 - (7*GPL[23]*Zeta[3])/3 + 
         (31*GPL[25]*Zeta[3])/3), g[60] -> ep*GPL[25] + 
       ep^2*(-1/2*(GPL[2]*GPL[5]) + (GPL[5]*GPL[24])/2 + 
         (5*GPL[5]*GPL[25])/2 + GPL[30]/2 + GPL[55]/2 - 2*GPL[130] - 
         GPL[133]/2 + GPL[135]/2 - GPL[136] - (3*GPL[139])/2 + 
         (5*GPL[141])/2) + ep^3*((7*Pi^2*GPL[2])/12 - (Pi^2*GPL[15])/3 - 
         (Pi^2*GPL[16])/3 - (Pi^2*GPL[24])/4 - (7*Pi^2*GPL[25])/12 - 
         (GPL[5]*GPL[27])/2 + GPL[5]*GPL[28] + 2*GPL[5]*GPL[30] - 
         GPL[5]*GPL[31] - GPL[5]*GPL[36] - (3*GPL[2]*GPL[39])/2 + 
         (3*GPL[24]*GPL[39])/2 + (11*GPL[25]*GPL[39])/2 + GPL[5]*GPL[53] + 
         GPL[5]*GPL[55] - (GPL[2]*GPL[58])/2 - GPL[15]*GPL[58] - 
         GPL[16]*GPL[58] + (3*GPL[24]*GPL[58])/2 + (GPL[25]*GPL[58])/2 + 
         GPL[5]*GPL[80] - GPL[5]*GPL[81] + GPL[5]*GPL[84] - GPL[5]*GPL[85] + 
         GPL[5]*GPL[90] - GPL[5]*GPL[91] + GPL[5]*GPL[94] - GPL[5]*GPL[95] - 
         4*GPL[5]*GPL[130] - 3*GPL[5]*GPL[133] + (3*GPL[5]*GPL[134])/2 + 
         (3*GPL[5]*GPL[135])/2 - 3*GPL[5]*GPL[136] - 3*GPL[5]*GPL[139] + 
         (GPL[5]*GPL[140])/2 + (9*GPL[5]*GPL[141])/2 + GPL[151]/2 + 
         GPL[155] - 2*GPL[157] + GPL[158] - GPL[162] - GPL[163] + GPL[165] + 
         GPL[167] - GPL[169] + GPL[182] - GPL[198]/2 - 2*GPL[230] - 
         GPL[232] + GPL[234] - GPL[239] + 2*GPL[241] - GPL[302] - GPL[306] + 
         2*GPL[307] + GPL[318] - 2*GPL[319] + 2*GPL[321] + GPL[323] - 
         GPL[325] - GPL[329] + GPL[330] - GPL[332] - GPL[341] - GPL[345] + 
         2*GPL[346] + GPL[357] - 2*GPL[358] + 2*GPL[360] + GPL[362] - 
         GPL[364] - GPL[368] + GPL[369] - GPL[371] - 2*GPL[453] + 
         4*GPL[472] + 3*GPL[482] - 3*GPL[484] - (3*GPL[485])/2 + 
         (3*GPL[487])/2 - (3*GPL[488])/2 + (3*GPL[490])/2 + GPL[492] + 
         2*GPL[493] + 2*GPL[504] + GPL[505] - GPL[507] - GPL[508]/2 + 
         GPL[510]/2 - 4*GPL[511] - GPL[512]/2 - GPL[514]/2) + 
       ep^4*((5*Pi^2*GPL[2]*GPL[5])/12 - (Pi^2*GPL[2]*GPL[10])/12 - 
         (2*Pi^2*GPL[5]*GPL[15])/3 + (Pi^2*GPL[10]*GPL[15])/2 - 
         (2*Pi^2*GPL[5]*GPL[16])/3 + (Pi^2*GPL[10]*GPL[16])/2 + 
         (Pi^2*GPL[5]*GPL[24])/4 - (5*Pi^2*GPL[10]*GPL[24])/12 - 
         (3*Pi^2*GPL[5]*GPL[25])/4 - (7*Pi^2*GPL[10]*GPL[25])/12 + 
         (7*Pi^2*GPL[27])/12 - (7*Pi^2*GPL[28])/6 - 2*Pi^2*GPL[30] + 
         (Pi^2*GPL[31])/6 - (Pi^2*GPL[32])/3 + Pi^2*GPL[33] + Pi^2*GPL[34] + 
         (Pi^2*GPL[36])/6 - (3*GPL[27]*GPL[39])/2 + 3*GPL[28]*GPL[39] + 
         3*GPL[30]*GPL[39] - 5*GPL[31]*GPL[39] + 2*GPL[33]*GPL[39] + 
         2*GPL[34]*GPL[39] - 5*GPL[36]*GPL[39] - (Pi^2*GPL[53])/6 + 
         5*GPL[39]*GPL[53] - (Pi^2*GPL[55])/6 + 2*GPL[39]*GPL[55] - 
         (GPL[27]*GPL[58])/2 + GPL[30]*GPL[58] - GPL[31]*GPL[58] - 
         GPL[32]*GPL[58] - GPL[36]*GPL[58] + GPL[53]*GPL[58] - 
         (Pi^2*GPL[80])/6 + 5*GPL[39]*GPL[80] + GPL[58]*GPL[80] + 
         (7*Pi^2*GPL[81])/6 - 3*GPL[39]*GPL[81] - (Pi^2*GPL[82])/3 - 
         GPL[58]*GPL[82] + (Pi^2*GPL[83])/3 + GPL[58]*GPL[83] + 
         (11*Pi^2*GPL[84])/6 + 7*GPL[39]*GPL[84] + 3*GPL[58]*GPL[84] + 
         (Pi^2*GPL[85])/6 - 5*GPL[39]*GPL[85] - GPL[58]*GPL[85] + 
         (Pi^2*GPL[86])/3 + GPL[58]*GPL[86] - (4*Pi^2*GPL[87])/3 - 
         3*GPL[58]*GPL[87] - Pi^2*GPL[88] - 2*GPL[39]*GPL[88] - 
         Pi^2*GPL[89] - 2*GPL[39]*GPL[89] - (Pi^2*GPL[90])/6 + 
         5*GPL[39]*GPL[90] + GPL[58]*GPL[90] + (7*Pi^2*GPL[91])/6 - 
         3*GPL[39]*GPL[91] + (Pi^2*GPL[92])/3 + GPL[58]*GPL[92] - 
         (Pi^2*GPL[93])/3 - GPL[58]*GPL[93] + (11*Pi^2*GPL[94])/6 + 
         7*GPL[39]*GPL[94] + 3*GPL[58]*GPL[94] + (Pi^2*GPL[95])/6 - 
         5*GPL[39]*GPL[95] - GPL[58]*GPL[95] + (Pi^2*GPL[96])/3 + 
         GPL[58]*GPL[96] - (4*Pi^2*GPL[97])/3 - 3*GPL[58]*GPL[97] - 
         Pi^2*GPL[98] - 2*GPL[39]*GPL[98] - Pi^2*GPL[99] - 
         2*GPL[39]*GPL[99] - 2*Pi^2*GPL[124] - 4*GPL[39]*GPL[124] + 
         (4*Pi^2*GPL[126])/3 + 4*GPL[58]*GPL[126] + (4*Pi^2*GPL[127])/3 + 
         4*GPL[58]*GPL[127] + (2*Pi^2*GPL[129])/3 + 4*GPL[39]*GPL[129] - 
         4*GPL[58]*GPL[129] + (4*Pi^2*GPL[130])/3 - 8*GPL[39]*GPL[130] + 
         4*GPL[58]*GPL[130] + (Pi^2*GPL[133])/6 - 10*GPL[39]*GPL[133] - 
         4*GPL[58]*GPL[133] - (5*Pi^2*GPL[134])/12 + (13*GPL[39]*GPL[134])/
          2 + (5*GPL[58]*GPL[134])/2 + (Pi^2*GPL[135])/4 + 
         (7*GPL[39]*GPL[135])/2 + (3*GPL[58]*GPL[135])/2 + 
         (11*Pi^2*GPL[136])/6 - 7*GPL[39]*GPL[136] - (8*Pi^2*GPL[137])/3 - 
         8*GPL[58]*GPL[137] - (8*Pi^2*GPL[138])/3 - 8*GPL[58]*GPL[138] + 
         (Pi^2*GPL[139])/6 - 8*GPL[39]*GPL[139] + 4*GPL[58]*GPL[139] - 
         (7*Pi^2*GPL[140])/12 - (GPL[39]*GPL[140])/2 + (7*GPL[58]*GPL[140])/
          2 + (13*Pi^2*GPL[141])/12 + (17*GPL[39]*GPL[141])/2 + 
         (GPL[58]*GPL[141])/2 + Pi^2*GPL[142] + 2*GPL[39]*GPL[142] + 
         Pi^2*GPL[143] + 2*GPL[39]*GPL[143] - (GPL[5]*GPL[148])/2 + 
         GPL[5]*GPL[149] + 2*GPL[5]*GPL[151] - GPL[5]*GPL[152] - 
         GPL[5]*GPL[155] - 2*GPL[5]*GPL[157] + 2*GPL[5]*GPL[158] - 
         GPL[5]*GPL[161] - 6*GPL[5]*GPL[162] + 4*GPL[5]*GPL[164] + 
         GPL[5]*GPL[166] + 6*GPL[5]*GPL[167] - 2*GPL[5]*GPL[168] - 
         4*GPL[5]*GPL[169] + GPL[5]*GPL[170] - GPL[5]*GPL[171] + 
         2*GPL[5]*GPL[172] - 4*GPL[5]*GPL[173] + 2*GPL[5]*GPL[174] + 
         2*GPL[5]*GPL[175] - 4*GPL[5]*GPL[176] + 2*GPL[5]*GPL[177] - 
         GPL[5]*GPL[179] + 6*GPL[5]*GPL[182] - 2*GPL[5]*GPL[184] + 
         GPL[5]*GPL[186] - (7*GPL[2]*GPL[189])/2 + (7*GPL[24]*GPL[189])/2 + 
         (23*GPL[25]*GPL[189])/2 - GPL[5]*GPL[197] - GPL[5]*GPL[198] - 
         (GPL[2]*GPL[199])/2 - GPL[15]*GPL[199] - GPL[16]*GPL[199] + 
         (3*GPL[24]*GPL[199])/2 + (GPL[25]*GPL[199])/2 + 4*GPL[5]*GPL[226] - 
         4*GPL[5]*GPL[229] - 4*GPL[5]*GPL[230] - GPL[5]*GPL[231] - 
         6*GPL[5]*GPL[232] + 2*GPL[5]*GPL[233] + 4*GPL[5]*GPL[234] - 
         2*GPL[5]*GPL[237] - 2*GPL[5]*GPL[239] + 2*GPL[5]*GPL[240] + 
         4*GPL[5]*GPL[241] - (7*GPL[2]*GPL[249])/2 - 3*GPL[15]*GPL[249] - 
         3*GPL[16]*GPL[249] + (13*GPL[24]*GPL[249])/2 - (GPL[25]*GPL[249])/
          2 + (GPL[2]*GPL[255])/2 - 3*GPL[15]*GPL[255] - 3*GPL[16]*GPL[255] + 
         (5*GPL[24]*GPL[255])/2 + (7*GPL[25]*GPL[255])/2 + GPL[5]*GPL[300] - 
         6*GPL[5]*GPL[302] + 2*GPL[5]*GPL[304] - 2*GPL[5]*GPL[305] + 
         GPL[5]*GPL[306] + 2*GPL[5]*GPL[307] + 2*GPL[5]*GPL[308] + 
         GPL[5]*GPL[309] - GPL[5]*GPL[310] + GPL[5]*GPL[311] - 
         GPL[5]*GPL[312] - GPL[5]*GPL[313] + GPL[5]*GPL[314] - 
         GPL[5]*GPL[315] + GPL[5]*GPL[316] - GPL[5]*GPL[317] + 
         6*GPL[5]*GPL[318] - 14*GPL[5]*GPL[319] + 2*GPL[5]*GPL[320] + 
         14*GPL[5]*GPL[321] + 6*GPL[5]*GPL[323] - GPL[5]*GPL[324] - 
         7*GPL[5]*GPL[325] - GPL[5]*GPL[326] + GPL[5]*GPL[327] + 
         2*GPL[5]*GPL[328] - 5*GPL[5]*GPL[329] + 8*GPL[5]*GPL[330] - 
         5*GPL[5]*GPL[331] - 5*GPL[5]*GPL[332] - 2*GPL[5]*GPL[333] + 
         4*GPL[5]*GPL[334] - 2*GPL[5]*GPL[335] - 2*GPL[5]*GPL[336] + 
         4*GPL[5]*GPL[337] - 2*GPL[5]*GPL[338] + GPL[5]*GPL[339] - 
         6*GPL[5]*GPL[341] + 2*GPL[5]*GPL[343] - 2*GPL[5]*GPL[344] + 
         GPL[5]*GPL[345] + 2*GPL[5]*GPL[346] + 2*GPL[5]*GPL[347] - 
         GPL[5]*GPL[348] + GPL[5]*GPL[349] - GPL[5]*GPL[350] + 
         GPL[5]*GPL[351] + GPL[5]*GPL[352] - GPL[5]*GPL[353] + 
         GPL[5]*GPL[354] - GPL[5]*GPL[355] - GPL[5]*GPL[356] + 
         6*GPL[5]*GPL[357] - 14*GPL[5]*GPL[358] + 2*GPL[5]*GPL[359] + 
         14*GPL[5]*GPL[360] + 6*GPL[5]*GPL[362] - GPL[5]*GPL[363] - 
         7*GPL[5]*GPL[364] - GPL[5]*GPL[365] + GPL[5]*GPL[366] + 
         2*GPL[5]*GPL[367] - 5*GPL[5]*GPL[368] + 8*GPL[5]*GPL[369] - 
         5*GPL[5]*GPL[370] - 5*GPL[5]*GPL[371] - 2*GPL[5]*GPL[372] + 
         4*GPL[5]*GPL[373] - 2*GPL[5]*GPL[374] - 2*GPL[5]*GPL[375] + 
         4*GPL[5]*GPL[376] - 2*GPL[5]*GPL[377] - 4*GPL[5]*GPL[445] + 
         4*GPL[5]*GPL[446] + 4*GPL[5]*GPL[447] - 4*GPL[5]*GPL[448] + 
         4*GPL[5]*GPL[449] - 4*GPL[5]*GPL[452] - 4*GPL[5]*GPL[453] - 
         4*GPL[5]*GPL[454] + 4*GPL[5]*GPL[455] - 4*GPL[5]*GPL[456] + 
         4*GPL[5]*GPL[457] - 4*GPL[5]*GPL[458] + 4*GPL[5]*GPL[459] - 
         4*GPL[5]*GPL[460] + 4*GPL[5]*GPL[461] + 8*GPL[5]*GPL[462] - 
         8*GPL[5]*GPL[465] - 8*GPL[5]*GPL[466] - 4*GPL[5]*GPL[469] + 
         8*GPL[5]*GPL[470] - 4*GPL[5]*GPL[471] + 12*GPL[5]*GPL[472] - 
         8*GPL[5]*GPL[473] + 8*GPL[5]*GPL[474] + 4*GPL[5]*GPL[475] + 
         14*GPL[5]*GPL[482] - 4*GPL[5]*GPL[483] - 10*GPL[5]*GPL[484] - 
         9*GPL[5]*GPL[485] + (5*GPL[5]*GPL[486])/2 + (13*GPL[5]*GPL[487])/2 - 
         5*GPL[5]*GPL[488] + (3*GPL[5]*GPL[489])/2 + (7*GPL[5]*GPL[490])/2 - 
         8*GPL[5]*GPL[491] + 5*GPL[5]*GPL[492] + 10*GPL[5]*GPL[493] + 
         8*GPL[5]*GPL[495] - 8*GPL[5]*GPL[496] + 8*GPL[5]*GPL[497] - 
         8*GPL[5]*GPL[498] + 8*GPL[5]*GPL[499] - 8*GPL[5]*GPL[500] + 
         8*GPL[5]*GPL[501] - 8*GPL[5]*GPL[502] - 8*GPL[5]*GPL[503] + 
         6*GPL[5]*GPL[504] - 2*GPL[5]*GPL[505] + 12*GPL[5]*GPL[506] - 
         6*GPL[5]*GPL[507] - 3*GPL[5]*GPL[508] + (7*GPL[5]*GPL[509])/2 - 
         (GPL[5]*GPL[510])/2 - 6*GPL[5]*GPL[511] - 3*GPL[5]*GPL[512] + 
         (GPL[5]*GPL[513])/2 + (GPL[5]*GPL[514])/2 + 2*GPL[5]*GPL[515] - 
         4*GPL[5]*GPL[516] + 2*GPL[5]*GPL[517] + 2*GPL[5]*GPL[518] - 
         4*GPL[5]*GPL[519] + 2*GPL[5]*GPL[520] + GPL[537]/2 + GPL[539] - 
         2*GPL[540] + GPL[541] - GPL[543] - GPL[544] + GPL[545] + GPL[546] - 
         GPL[547] - 5*GPL[551] + 6*GPL[552] - 3*GPL[553] + 6*GPL[555] - 
         4*GPL[556] - 2*GPL[557] + 2*GPL[558] + GPL[562] - 2*GPL[563] + 
         8*GPL[564] - 6*GPL[565] + 6*GPL[566] - 6*GPL[567] - 2*GPL[568] - 
         4*GPL[569] + 4*GPL[570] - 2*GPL[571] + 2*GPL[572] + 2*GPL[573] - 
         GPL[574] + GPL[575] - 6*GPL[576] + 6*GPL[577] + 2*GPL[578] - 
         2*GPL[579] + 4*GPL[580] - 4*GPL[581] - GPL[582] - GPL[583] + 
         2*GPL[584] + 2*GPL[585] - 4*GPL[586] + 2*GPL[587] - 4*GPL[588] + 
         8*GPL[589] - 4*GPL[590] + 2*GPL[591] - 4*GPL[592] + 2*GPL[593] + 
         2*GPL[594] - 4*GPL[595] + 2*GPL[596] - 4*GPL[597] + 8*GPL[598] - 
         4*GPL[599] + 2*GPL[600] - 4*GPL[601] + 2*GPL[602] + GPL[604] - 
         6*GPL[611] + 2*GPL[612] + 2*GPL[615] - GPL[617] + GPL[625]/2 + 
         2*GPL[636] + GPL[637] - GPL[638] + GPL[640] - 2*GPL[641] - 
         4*GPL[697] + 2*GPL[700] + 8*GPL[703] + 4*GPL[704] - 4*GPL[705] + 
         4*GPL[707] - 8*GPL[708] + GPL[709] - GPL[710] + 6*GPL[711] - 
         6*GPL[712] - 2*GPL[713] + 2*GPL[714] - 4*GPL[715] + 4*GPL[716] + 
         2*GPL[720] + 2*GPL[723] - 6*GPL[724] - 2*GPL[725] + 2*GPL[726] - 
         4*GPL[728] + 5*GPL[729] - GPL[836] + 6*GPL[841] - 2*GPL[842] - 
         2*GPL[845] + 2*GPL[846] + 5*GPL[847] - 6*GPL[848] + 2*GPL[849] - 
         6*GPL[850] + 4*GPL[851] - 4*GPL[852] - 2*GPL[853] + 2*GPL[854] + 
         2*GPL[855] - 2*GPL[856] + 2*GPL[857] - GPL[858] - GPL[859] + 
         2*GPL[860] + GPL[861] - 2*GPL[862] + 2*GPL[863] + GPL[864] - 
         GPL[865] - GPL[866] + GPL[867] - GPL[868] + GPL[869] + GPL[870] - 
         2*GPL[871] - GPL[872] + 2*GPL[873] - 2*GPL[874] - GPL[875] + 
         GPL[876] + GPL[877] - GPL[878] + GPL[879] + GPL[880] + 2*GPL[881] - 
         8*GPL[882] + 2*GPL[883] - 6*GPL[884] + 20*GPL[885] - 24*GPL[886] - 
         2*GPL[887] + 2*GPL[888] + 8*GPL[889] - 22*GPL[890] + 26*GPL[891] - 
         6*GPL[894] + 8*GPL[895] + GPL[896] - GPL[897] + 7*GPL[898] - 
         9*GPL[899] + GPL[900] + GPL[901] - 2*GPL[902] - 2*GPL[903] - 
         GPL[904] + 6*GPL[905] + 6*GPL[906] - 14*GPL[907] + 20*GPL[908] + 
         5*GPL[909] - 5*GPL[910] - 10*GPL[911] + 15*GPL[912] - 19*GPL[913] - 
         2*GPL[914] + 4*GPL[915] - 2*GPL[916] + 4*GPL[917] - 8*GPL[918] + 
         4*GPL[919] - 2*GPL[920] + 4*GPL[921] - 2*GPL[922] - 2*GPL[923] + 
         4*GPL[924] - 2*GPL[925] + 4*GPL[926] - 8*GPL[927] + 4*GPL[928] - 
         2*GPL[929] + 4*GPL[930] - 2*GPL[931] - GPL[932] + 6*GPL[937] - 
         2*GPL[938] - 2*GPL[941] + 2*GPL[942] + 5*GPL[943] - 6*GPL[944] + 
         2*GPL[945] - 6*GPL[946] + 4*GPL[947] - 4*GPL[948] - 2*GPL[949] + 
         2*GPL[950] + 2*GPL[951] - 2*GPL[952] + 2*GPL[953] + GPL[954] + 
         GPL[955] - 2*GPL[956] - GPL[957] + 2*GPL[958] - 2*GPL[959] - 
         GPL[960] + GPL[961] + GPL[962] - GPL[963] + GPL[964] - GPL[965] - 
         GPL[966] + 2*GPL[967] + GPL[968] - 2*GPL[969] + 2*GPL[970] + 
         GPL[971] - GPL[972] - GPL[973] + GPL[974] - GPL[975] + GPL[976] + 
         2*GPL[977] - 8*GPL[978] + 2*GPL[979] - 6*GPL[980] + 20*GPL[981] - 
         24*GPL[982] - 2*GPL[983] + 2*GPL[984] + 8*GPL[985] - 22*GPL[986] + 
         26*GPL[987] - 6*GPL[990] + 8*GPL[991] + GPL[992] - GPL[993] + 
         7*GPL[994] - 9*GPL[995] + GPL[996] + GPL[997] - 2*GPL[998] - 
         2*GPL[999] - GPL[1000] + 6*GPL[1001] + 6*GPL[1002] - 14*GPL[1003] + 
         20*GPL[1004] + 5*GPL[1005] - 5*GPL[1006] - 10*GPL[1007] + 
         15*GPL[1008] - 19*GPL[1009] - 2*GPL[1010] + 4*GPL[1011] - 
         2*GPL[1012] + 4*GPL[1013] - 8*GPL[1014] + 4*GPL[1015] - 
         2*GPL[1016] + 4*GPL[1017] - 2*GPL[1018] - 2*GPL[1019] + 
         4*GPL[1020] - 2*GPL[1021] + 4*GPL[1022] - 8*GPL[1023] + 
         4*GPL[1024] - 2*GPL[1025] + 4*GPL[1026] - 2*GPL[1027] - 
         4*GPL[1158] + 8*GPL[1159] - 4*GPL[1160] + 4*GPL[1161] - 
         8*GPL[1162] - 4*GPL[1163] + 4*GPL[1164] + 4*GPL[1165] - 
         4*GPL[1166] + 2*GPL[1168] + 8*GPL[1171] + 4*GPL[1172] - 
         4*GPL[1173] + 4*GPL[1175] - 8*GPL[1176] + 4*GPL[1177] + 
         4*GPL[1178] - 8*GPL[1179] - 4*GPL[1180] + 8*GPL[1181] - 
         8*GPL[1182] - 4*GPL[1183] + 4*GPL[1184] + 4*GPL[1185] - 
         4*GPL[1186] + 4*GPL[1187] + 4*GPL[1188] + 4*GPL[1189] - 
         8*GPL[1190] - 4*GPL[1191] + 8*GPL[1192] - 8*GPL[1193] - 
         4*GPL[1194] + 4*GPL[1195] + 4*GPL[1196] - 4*GPL[1197] + 
         4*GPL[1198] - 8*GPL[1199] + 8*GPL[1202] + 32*GPL[1205] + 
         8*GPL[1206] - 8*GPL[1207] - 16*GPL[1208] + 24*GPL[1209] - 
         40*GPL[1210] - 4*GPL[1214] + 4*GPL[1215] - 4*GPL[1216] - 
         8*GPL[1217] + 12*GPL[1218] + 4*GPL[1219] - 4*GPL[1220] - 
         8*GPL[1221] - 8*GPL[1222] + 16*GPL[1223] - 28*GPL[1224] - 
         8*GPL[1225] + 8*GPL[1226] + 16*GPL[1227] - 20*GPL[1228] + 
         28*GPL[1229] - 14*GPL[1248] + 14*GPL[1249] + 4*GPL[1250] - 
         4*GPL[1251] + 10*GPL[1252] - 10*GPL[1253] + 9*GPL[1254] - 
         9*GPL[1255] - (5*GPL[1256])/2 + (5*GPL[1257])/2 - (13*GPL[1258])/2 + 
         (13*GPL[1259])/2 + 5*GPL[1260] - 5*GPL[1261] - (3*GPL[1262])/2 + 
         (3*GPL[1263])/2 - (7*GPL[1264])/2 + (7*GPL[1265])/2 + 8*GPL[1266] + 
         GPL[1267] - 6*GPL[1268] - 2*GPL[1269] + 2*GPL[1270] - 12*GPL[1271] + 
         3*GPL[1273] - 8*GPL[1274] - 8*GPL[1275] + 16*GPL[1276] + 
         8*GPL[1277] - 16*GPL[1278] + 16*GPL[1279] + 8*GPL[1280] - 
         8*GPL[1281] - 8*GPL[1282] + 8*GPL[1283] - 8*GPL[1284] - 
         8*GPL[1285] - 8*GPL[1286] + 16*GPL[1287] + 8*GPL[1288] - 
         16*GPL[1289] + 16*GPL[1290] + 8*GPL[1291] - 8*GPL[1292] - 
         8*GPL[1293] + 8*GPL[1294] - 8*GPL[1295] + 8*GPL[1296] - 
         2*GPL[1297] - 4*GPL[1298] - 4*GPL[1299] - 4*GPL[1300] + 
         6*GPL[1301] - 14*GPL[1302] - 12*GPL[1303] + 12*GPL[1304] + 
         8*GPL[1305] - 2*GPL[1306] + 6*GPL[1307] + 3*GPL[1308] - 
         3*GPL[1309] - (7*GPL[1310])/2 + (7*GPL[1311])/2 + GPL[1312]/2 - 
         GPL[1313]/2 + 10*GPL[1314] - 4*GPL[1315] - GPL[1316] - 4*GPL[1317] + 
         7*GPL[1318] - 7*GPL[1319] - GPL[1320]/2 + GPL[1321]/2 + 
         6*GPL[1322] - (13*GPL[1323])/2 + (15*GPL[1324])/2 + 2*GPL[1325] - 
         4*GPL[1326] + 2*GPL[1327] - 4*GPL[1328] + 8*GPL[1329] - 
         4*GPL[1330] + 2*GPL[1331] - 4*GPL[1332] + 2*GPL[1333] + 
         2*GPL[1334] - 4*GPL[1335] + 2*GPL[1336] - 4*GPL[1337] + 
         8*GPL[1338] - 4*GPL[1339] + 2*GPL[1340] - 4*GPL[1341] + 
         2*GPL[1342] - GPL[2]*Zeta[3] + GPL[24]*Zeta[3] - 9*GPL[25]*Zeta[3])}
srback = {r[1] -> Sqrt[(-4*y2 + 4*y2^2 + (4 - 3*z2)*z2)/(y2 - y2^2 + (-1 + z2)^2)^2]}
GPLback = {GPL[1] -> G[-1, y], GPL[2] -> G[-1, x2], GPL[3] -> G[0, x], 
     GPL[4] -> G[0, x2], GPL[5] -> G[0, z2], GPL[6] -> G[1, y], 
     GPL[7] -> G[1, z], GPL[8] -> G[1, x1], GPL[9] -> G[1, z1], 
     GPL[10] -> G[1, z2], GPL[11] -> G[1 - y, z1], GPL[12] -> G[-y, x1], 
     GPL[13] -> G[-y, z1], GPL[14] -> G[-z, y], 
     GPL[15] -> G[(-1 + y2)^(-1), x2], GPL[16] -> G[-y2^(-1), x2], 
     GPL[17] -> G[1 - y - z1, x1], GPL[18] -> G[z1^(-1), x1], 
     GPL[19] -> G[-(y/z1), x1], GPL[20] -> G[z1, x1], 
     GPL[21] -> G[(y + z1)/(-1 + z1), x1], 
     GPL[22] -> G[(y + z1)/(-1 + (2 + y)*z1), x1], 
     GPL[23] -> G[(-1 + z2)^(-1), x2], GPL[24] -> 
      G[(-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[25] -> G[z2/((-1 + y2)*y2), x2], GPL[26] -> G[-1, -1, y], 
     GPL[27] -> G[-1, -1, x2], GPL[28] -> G[-1, 0, x2], 
     GPL[29] -> G[-1, -z, y], GPL[30] -> G[-1, (-1 + z2)^(-1), x2], 
     GPL[31] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[32] -> G[-1, -z2^(-1), x2], GPL[33] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, x2], 
     GPL[34] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, x2], 
     GPL[35] -> G[0, -1, y], GPL[36] -> G[0, -1, x2], GPL[37] -> G[0, 0, x], 
     GPL[38] -> G[0, 0, x2], GPL[39] -> G[0, 0, z2], GPL[40] -> G[0, 1, z], 
     GPL[41] -> G[0, 1, x1], GPL[42] -> G[0, 1, z1], GPL[43] -> G[0, -y, x1], 
     GPL[44] -> G[0, -y, z1], GPL[45] -> G[0, -z, y], 
     GPL[46] -> G[0, (-1 + y2)^(-1), x2], GPL[47] -> G[0, -y2^(-1), x2], 
     GPL[48] -> G[0, z1^(-1), x1], GPL[49] -> G[0, -(y/z1), x1], 
     GPL[50] -> G[0, z1, x1], GPL[51] -> G[0, (y + z1)/(-1 + (2 + y)*z1), 
       x1], GPL[52] -> G[0, (-1 + z2)^(-1), x2], 
     GPL[53] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[54] -> G[0, -z2^(-1), x2], GPL[55] -> G[0, z2/((-1 + y2)*y2), x2], 
     GPL[56] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, x2], 
     GPL[57] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, x2], 
     GPL[58] -> G[1, 0, z2], GPL[59] -> G[1, 1, z], GPL[60] -> G[1, 1, x1], 
     GPL[61] -> G[1, 1, z1], GPL[62] -> G[1, -y, x1], 
     GPL[63] -> G[1, -y, z1], GPL[64] -> G[1, z1^(-1), x1], 
     GPL[65] -> G[1, -(y/z1), x1], GPL[66] -> G[1, z1, x1], 
     GPL[67] -> G[1, (y + z1)/(-1 + (2 + y)*z1), x1], 
     GPL[68] -> G[1 - y, 1, z1], GPL[69] -> G[1 - y, -y, z1], 
     GPL[70] -> G[-y, 1, x1], GPL[71] -> G[-y, 1, z1], 
     GPL[72] -> G[-y, -y, x1], GPL[73] -> G[-y, -y, z1], 
     GPL[74] -> G[-y, z1^(-1), x1], GPL[75] -> G[-y, -(y/z1), x1], 
     GPL[76] -> G[-y, z1, x1], GPL[77] -> G[-y, (y + z1)/(-1 + (2 + y)*z1), 
       x1], GPL[78] -> G[-z, -1, y], GPL[79] -> G[-z, -z, y], 
     GPL[80] -> G[(-1 + y2)^(-1), -1, x2], 
     GPL[81] -> G[(-1 + y2)^(-1), 0, x2], 
     GPL[82] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), x2], 
     GPL[83] -> G[(-1 + y2)^(-1), -y2^(-1), x2], 
     GPL[84] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[85] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[86] -> G[(-1 + y2)^(-1), -z2^(-1), x2], 
     GPL[87] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[88] -> G[(-1 + y2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, x2], GPL[89] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, x2], 
     GPL[90] -> G[-y2^(-1), -1, x2], GPL[91] -> G[-y2^(-1), 0, x2], 
     GPL[92] -> G[-y2^(-1), (-1 + y2)^(-1), x2], 
     GPL[93] -> G[-y2^(-1), -y2^(-1), x2], 
     GPL[94] -> G[-y2^(-1), (-1 + z2)^(-1), x2], 
     GPL[95] -> G[-y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[96] -> G[-y2^(-1), -z2^(-1), x2], 
     GPL[97] -> G[-y2^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[98] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       x2], GPL[99] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + 
         r[1])/2, x2], GPL[100] -> G[1 - y - z1, 1, x1], 
     GPL[101] -> G[1 - y - z1, -y, x1], GPL[102] -> G[1 - y - z1, -(y/z1), 
       x1], GPL[103] -> G[z1^(-1), 1, x1], GPL[104] -> G[z1^(-1), -y, x1], 
     GPL[105] -> G[z1^(-1), z1^(-1), x1], GPL[106] -> 
      G[z1^(-1), -(y/z1), x1], GPL[107] -> G[z1^(-1), z1, x1], 
     GPL[108] -> G[z1^(-1), (y + z1)/(-1 + (2 + y)*z1), x1], 
     GPL[109] -> G[-(y/z1), 1, x1], GPL[110] -> G[-(y/z1), -y, x1], 
     GPL[111] -> G[-(y/z1), z1^(-1), x1], GPL[112] -> 
      G[-(y/z1), -(y/z1), x1], GPL[113] -> G[z1, 1, x1], 
     GPL[114] -> G[z1, -y, x1], GPL[115] -> G[z1, z1^(-1), x1], 
     GPL[116] -> G[z1, z1, x1], GPL[117] -> G[(y + z1)/(-1 + z1), 1, x1], 
     GPL[118] -> G[(y + z1)/(-1 + z1), -y, x1], 
     GPL[119] -> G[(y + z1)/(-1 + z1), (y + z1)/(-1 + (2 + y)*z1), x1], 
     GPL[120] -> G[(y + z1)/(-1 + (2 + y)*z1), 1, x1], 
     GPL[121] -> G[(y + z1)/(-1 + (2 + y)*z1), -y, x1], 
     GPL[122] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), x1], 
     GPL[123] -> G[(y + z1)/(-1 + (2 + y)*z1), (y + z1)/(-1 + (2 + y)*z1), 
       x1], GPL[124] -> G[(-1 + z2)^(-1), -1, x2], 
     GPL[125] -> G[(-1 + z2)^(-1), 0, x2], GPL[126] -> 
      G[(-1 + z2)^(-1), (-1 + y2)^(-1), x2], 
     GPL[127] -> G[(-1 + z2)^(-1), -y2^(-1), x2], 
     GPL[128] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[129] -> G[(-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[130] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[131] -> G[(-1 + z2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, x2], GPL[132] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, x2], 
     GPL[133] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[134] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[135] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[136] -> G[z2/((-1 + y2)*y2), 0, x2], 
     GPL[137] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), x2], 
     GPL[138] -> G[z2/((-1 + y2)*y2), -y2^(-1), x2], 
     GPL[139] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[140] -> G[z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[141] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[142] -> G[z2/((-1 + y2)*y2), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, x2], GPL[143] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, x2], 
     GPL[144] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), x2], 
     GPL[145] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), x2], 
     GPL[146] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       x2], GPL[147] -> G[-1, -1, -1, y], GPL[148] -> G[-1, -1, -1, x2], 
     GPL[149] -> G[-1, -1, 0, x2], GPL[150] -> G[-1, -1, -z, y], 
     GPL[151] -> G[-1, -1, (-1 + z2)^(-1), x2], 
     GPL[152] -> G[-1, -1, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[153] -> G[-1, 0, -1, y], GPL[154] -> G[-1, 0, -1, x2], 
     GPL[155] -> G[-1, 0, 0, x2], GPL[156] -> G[-1, 0, -z, y], 
     GPL[157] -> G[-1, 0, (-1 + z2)^(-1), x2], 
     GPL[158] -> G[-1, 0, z2/((-1 + y2)*y2), x2], 
     GPL[159] -> G[-1, -z, -1, y], GPL[160] -> G[-1, -z, -z, y], 
     GPL[161] -> G[-1, (-1 + z2)^(-1), -1, x2], 
     GPL[162] -> G[-1, (-1 + z2)^(-1), 0, x2], 
     GPL[163] -> G[-1, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[164] -> G[-1, (-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[165] -> G[-1, (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[166] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), -1, x2], 
     GPL[167] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[168] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[169] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       x2], GPL[170] -> G[-1, -z2^(-1), -1, x2], 
     GPL[171] -> G[-1, -z2^(-1), 0, x2], GPL[172] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, x2], 
     GPL[173] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       (-1 + z2)^(-1), x2], GPL[174] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       z2/((-1 + y2)*y2), x2], GPL[175] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, x2], 
     GPL[176] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       (-1 + z2)^(-1), x2], GPL[177] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       z2/((-1 + y2)*y2), x2], GPL[178] -> G[0, -1, -1, y], 
     GPL[179] -> G[0, -1, -1, x2], GPL[180] -> G[0, -1, 0, x2], 
     GPL[181] -> G[0, -1, -z, y], GPL[182] -> G[0, -1, (-1 + z2)^(-1), x2], 
     GPL[183] -> G[0, -1, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[184] -> G[0, -1, z2/((-1 + y2)*y2), x2], GPL[185] -> G[0, 0, -1, y], 
     GPL[186] -> G[0, 0, -1, x2], GPL[187] -> G[0, 0, 0, x], 
     GPL[188] -> G[0, 0, 0, x2], GPL[189] -> G[0, 0, 0, z2], 
     GPL[190] -> G[0, 0, 1, z], GPL[191] -> G[0, 0, 1, x1], 
     GPL[192] -> G[0, 0, 1, z1], GPL[193] -> G[0, 0, -z, y], 
     GPL[194] -> G[0, 0, z1^(-1), x1], GPL[195] -> G[0, 0, -(y/z1), x1], 
     GPL[196] -> G[0, 0, (-1 + z2)^(-1), x2], 
     GPL[197] -> G[0, 0, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[198] -> G[0, 0, z2/((-1 + y2)*y2), x2], GPL[199] -> G[0, 1, 0, z2], 
     GPL[200] -> G[0, 1, 1, z], GPL[201] -> G[0, 1, 1, x1], 
     GPL[202] -> G[0, 1, 1, z1], GPL[203] -> G[0, 1, z1^(-1), x1], 
     GPL[204] -> G[0, 1, -(y/z1), x1], GPL[205] -> G[0, -y, 1, x1], 
     GPL[206] -> G[0, -y, 1, z1], GPL[207] -> G[0, -y, -(y/z1), x1], 
     GPL[208] -> G[0, -z, -1, y], GPL[209] -> G[0, -z, -z, y], 
     GPL[210] -> G[0, (-1 + y2)^(-1), -1, x2], 
     GPL[211] -> G[0, (-1 + y2)^(-1), 0, x2], 
     GPL[212] -> G[0, (-1 + y2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[213] -> G[0, (-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[214] -> G[0, -y2^(-1), -1, x2], GPL[215] -> G[0, -y2^(-1), 0, x2], 
     GPL[216] -> G[0, -y2^(-1), (-1 + z2)^(-1), x2], 
     GPL[217] -> G[0, -y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[218] -> G[0, z1^(-1), 1, x1], GPL[219] -> G[0, z1^(-1), z1^(-1), 
       x1], GPL[220] -> G[0, z1^(-1), -(y/z1), x1], 
     GPL[221] -> G[0, -(y/z1), z1^(-1), x1], 
     GPL[222] -> G[0, -(y/z1), -(y/z1), x1], GPL[223] -> G[0, z1, 1, x1], 
     GPL[224] -> G[0, (y + z1)/(-1 + (2 + y)*z1), 1, x1], 
     GPL[225] -> G[0, (y + z1)/(-1 + (2 + y)*z1), z1^(-1), x1], 
     GPL[226] -> G[0, (-1 + z2)^(-1), -1, x2], 
     GPL[227] -> G[0, (-1 + z2)^(-1), 0, x2], 
     GPL[228] -> G[0, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[229] -> G[0, (-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[230] -> G[0, (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[231] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), -1, x2], 
     GPL[232] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[233] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[234] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[235] -> G[0, -z2^(-1), -1, x2], GPL[236] -> G[0, -z2^(-1), 0, x2], 
     GPL[237] -> G[0, z2/((-1 + y2)*y2), -1, x2], 
     GPL[238] -> G[0, z2/((-1 + y2)*y2), 0, x2], 
     GPL[239] -> G[0, z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[240] -> G[0, z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[241] -> G[0, z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[242] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, x2], 
     GPL[243] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       (-1 + z2)^(-1), x2], GPL[244] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       x2], GPL[245] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       0, x2], GPL[246] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/
        2, (-1 + z2)^(-1), x2], GPL[247] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       x2], GPL[248] -> G[1, 0, -1, y], GPL[249] -> G[1, 0, 0, z2], 
     GPL[250] -> G[1, 0, 1, z], GPL[251] -> G[1, 0, 1, x1], 
     GPL[252] -> G[1, 0, 1, z1], GPL[253] -> G[1, 0, z1^(-1), x1], 
     GPL[254] -> G[1, 0, -(y/z1), x1], GPL[255] -> G[1, 1, 0, z2], 
     GPL[256] -> G[1, 1, 1, z], GPL[257] -> G[1, 1, 1, x1], 
     GPL[258] -> G[1, 1, 1, z1], GPL[259] -> G[1, 1, z1^(-1), x1], 
     GPL[260] -> G[1, 1, -(y/z1), x1], GPL[261] -> G[1, -y, 1, x1], 
     GPL[262] -> G[1, -y, 1, z1], GPL[263] -> G[1, -y, -(y/z1), x1], 
     GPL[264] -> G[1, z1^(-1), 1, x1], GPL[265] -> G[1, z1^(-1), z1^(-1), 
       x1], GPL[266] -> G[1, z1^(-1), -(y/z1), x1], 
     GPL[267] -> G[1, -(y/z1), 1, x1], GPL[268] -> G[1, -(y/z1), z1^(-1), 
       x1], GPL[269] -> G[1, -(y/z1), -(y/z1), x1], 
     GPL[270] -> G[1, z1, 1, x1], GPL[271] -> 
      G[1, (y + z1)/(-1 + (2 + y)*z1), 1, x1], 
     GPL[272] -> G[1, (y + z1)/(-1 + (2 + y)*z1), z1^(-1), x1], 
     GPL[273] -> G[1 - y, 1, 1, z1], GPL[274] -> G[1 - y, -y, 1, z1], 
     GPL[275] -> G[-y, 0, 1, x1], GPL[276] -> G[-y, 0, 1, z1], 
     GPL[277] -> G[-y, 0, z1^(-1), x1], GPL[278] -> G[-y, 0, -(y/z1), x1], 
     GPL[279] -> G[-y, 1, 1, x1], GPL[280] -> G[-y, 1, 1, z1], 
     GPL[281] -> G[-y, 1, z1^(-1), x1], GPL[282] -> G[-y, 1, -(y/z1), x1], 
     GPL[283] -> G[-y, -y, 1, x1], GPL[284] -> G[-y, -y, 1, z1], 
     GPL[285] -> G[-y, -y, -(y/z1), x1], GPL[286] -> G[-y, z1^(-1), 1, x1], 
     GPL[287] -> G[-y, z1^(-1), -(y/z1), x1], 
     GPL[288] -> G[-y, -(y/z1), 1, x1], GPL[289] -> G[-y, -(y/z1), z1^(-1), 
       x1], GPL[290] -> G[-y, -(y/z1), -(y/z1), x1], 
     GPL[291] -> G[-y, z1, 1, x1], GPL[292] -> 
      G[-y, (y + z1)/(-1 + (2 + y)*z1), 1, x1], 
     GPL[293] -> G[-y, (y + z1)/(-1 + (2 + y)*z1), z1^(-1), x1], 
     GPL[294] -> G[-z, -1, -1, y], GPL[295] -> G[-z, -1, -z, y], 
     GPL[296] -> G[-z, 0, -1, y], GPL[297] -> G[-z, 0, -z, y], 
     GPL[298] -> G[-z, -z, -1, y], GPL[299] -> G[-z, -z, -z, y], 
     GPL[300] -> G[(-1 + y2)^(-1), -1, -1, x2], 
     GPL[301] -> G[(-1 + y2)^(-1), -1, 0, x2], 
     GPL[302] -> G[(-1 + y2)^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[303] -> G[(-1 + y2)^(-1), -1, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[304] -> G[(-1 + y2)^(-1), -1, z2/((-1 + y2)*y2), x2], 
     GPL[305] -> G[(-1 + y2)^(-1), 0, -1, x2], 
     GPL[306] -> G[(-1 + y2)^(-1), 0, 0, x2], 
     GPL[307] -> G[(-1 + y2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[308] -> G[(-1 + y2)^(-1), 0, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[309] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), -1, x2], 
     GPL[310] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), 0, x2], 
     GPL[311] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[312] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[313] -> G[(-1 + y2)^(-1), -y2^(-1), -1, x2], 
     GPL[314] -> G[(-1 + y2)^(-1), -y2^(-1), 0, x2], 
     GPL[315] -> G[(-1 + y2)^(-1), -y2^(-1), (-1 + z2)^(-1), x2], 
     GPL[316] -> G[(-1 + y2)^(-1), -y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       x2], GPL[317] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), -1, x2], 
     GPL[318] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[319] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[320] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[321] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[322] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), -1, x2], 
     GPL[323] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[324] -> G[(-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[325] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[326] -> G[(-1 + y2)^(-1), -z2^(-1), -1, 
       x2], GPL[327] -> G[(-1 + y2)^(-1), -z2^(-1), 0, x2], 
     GPL[328] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), -1, x2], 
     GPL[329] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[330] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[331] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[332] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[333] -> G[(-1 + y2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, 0, x2], GPL[334] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), x2], 
     GPL[335] -> G[(-1 + y2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, z2/((-1 + y2)*y2), x2], GPL[336] -> 
      G[(-1 + y2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 
       x2], GPL[337] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), x2], 
     GPL[338] -> G[(-1 + y2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + 
         r[1])/2, z2/((-1 + y2)*y2), x2], GPL[339] -> 
      G[-y2^(-1), -1, -1, x2], GPL[340] -> G[-y2^(-1), -1, 0, x2], 
     GPL[341] -> G[-y2^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[342] -> G[-y2^(-1), -1, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[343] -> G[-y2^(-1), -1, z2/((-1 + y2)*y2), x2], 
     GPL[344] -> G[-y2^(-1), 0, -1, x2], GPL[345] -> G[-y2^(-1), 0, 0, x2], 
     GPL[346] -> G[-y2^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[347] -> G[-y2^(-1), 0, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[348] -> G[-y2^(-1), (-1 + y2)^(-1), -1, x2], 
     GPL[349] -> G[-y2^(-1), (-1 + y2)^(-1), 0, x2], 
     GPL[350] -> G[-y2^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[351] -> G[-y2^(-1), (-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       x2], GPL[352] -> G[-y2^(-1), -y2^(-1), -1, x2], 
     GPL[353] -> G[-y2^(-1), -y2^(-1), 0, x2], 
     GPL[354] -> G[-y2^(-1), -y2^(-1), (-1 + z2)^(-1), x2], 
     GPL[355] -> G[-y2^(-1), -y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[356] -> G[-y2^(-1), (-1 + z2)^(-1), -1, x2], 
     GPL[357] -> G[-y2^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[358] -> G[-y2^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[359] -> G[-y2^(-1), (-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       x2], GPL[360] -> G[-y2^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[361] -> G[-y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), -1, x2], 
     GPL[362] -> G[-y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       x2], GPL[363] -> G[-y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[364] -> G[-y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[365] -> G[-y2^(-1), -z2^(-1), -1, x2], 
     GPL[366] -> G[-y2^(-1), -z2^(-1), 0, x2], 
     GPL[367] -> G[-y2^(-1), z2/((-1 + y2)*y2), -1, x2], 
     GPL[368] -> G[-y2^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[369] -> G[-y2^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[370] -> G[-y2^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[371] -> G[-y2^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[372] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       0, x2], GPL[373] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, (-1 + z2)^(-1), x2], GPL[374] -> 
      G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       z2/((-1 + y2)*y2), x2], GPL[375] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, x2], 
     GPL[376] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       (-1 + z2)^(-1), x2], GPL[377] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       x2], GPL[378] -> G[1 - y - z1, 1, 1, x1], 
     GPL[379] -> G[1 - y - z1, 1, -(y/z1), x1], 
     GPL[380] -> G[1 - y - z1, -y, 1, x1], GPL[381] -> 
      G[1 - y - z1, -y, -(y/z1), x1], GPL[382] -> G[z1^(-1), 0, 1, x1], 
     GPL[383] -> G[z1^(-1), 0, z1^(-1), x1], 
     GPL[384] -> G[z1^(-1), 0, -(y/z1), x1], 
     GPL[385] -> G[z1^(-1), 1, 1, x1], GPL[386] -> G[z1^(-1), 1, z1^(-1), 
       x1], GPL[387] -> G[z1^(-1), 1, -(y/z1), x1], 
     GPL[388] -> G[z1^(-1), -y, 1, x1], GPL[389] -> G[z1^(-1), -y, -(y/z1), 
       x1], GPL[390] -> G[z1^(-1), z1^(-1), 1, x1], 
     GPL[391] -> G[z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[392] -> G[z1^(-1), z1^(-1), -(y/z1), x1], 
     GPL[393] -> G[z1^(-1), -(y/z1), z1^(-1), x1], 
     GPL[394] -> G[z1^(-1), -(y/z1), -(y/z1), x1], 
     GPL[395] -> G[z1^(-1), z1, 1, x1], GPL[396] -> 
      G[z1^(-1), (y + z1)/(-1 + (2 + y)*z1), 1, x1], 
     GPL[397] -> G[z1^(-1), (y + z1)/(-1 + (2 + y)*z1), z1^(-1), x1], 
     GPL[398] -> G[-(y/z1), 0, 1, x1], GPL[399] -> G[-(y/z1), 0, z1^(-1), 
       x1], GPL[400] -> G[-(y/z1), 0, -(y/z1), x1], 
     GPL[401] -> G[-(y/z1), 1, 1, x1], GPL[402] -> G[-(y/z1), 1, z1^(-1), 
       x1], GPL[403] -> G[-(y/z1), 1, -(y/z1), x1], 
     GPL[404] -> G[-(y/z1), -y, 1, x1], GPL[405] -> G[-(y/z1), -y, -(y/z1), 
       x1], GPL[406] -> G[-(y/z1), z1^(-1), 1, x1], 
     GPL[407] -> G[-(y/z1), z1^(-1), z1^(-1), x1], 
     GPL[408] -> G[-(y/z1), z1^(-1), -(y/z1), x1], 
     GPL[409] -> G[-(y/z1), -(y/z1), 1, x1], 
     GPL[410] -> G[-(y/z1), -(y/z1), z1^(-1), x1], 
     GPL[411] -> G[-(y/z1), -(y/z1), -(y/z1), x1], 
     GPL[412] -> G[z1, 0, 1, x1], GPL[413] -> G[z1, 0, z1^(-1), x1], 
     GPL[414] -> G[z1, 0, -(y/z1), x1], GPL[415] -> G[z1, 1, 1, x1], 
     GPL[416] -> G[z1, 1, z1^(-1), x1], GPL[417] -> G[z1, 1, -(y/z1), x1], 
     GPL[418] -> G[z1, -y, 1, x1], GPL[419] -> G[z1, -y, -(y/z1), x1], 
     GPL[420] -> G[z1, z1^(-1), 1, x1], GPL[421] -> G[z1, z1, 1, x1], 
     GPL[422] -> G[(y + z1)/(-1 + z1), 0, 1, x1], 
     GPL[423] -> G[(y + z1)/(-1 + z1), 0, z1^(-1), x1], 
     GPL[424] -> G[(y + z1)/(-1 + z1), 0, -(y/z1), x1], 
     GPL[425] -> G[(y + z1)/(-1 + z1), 1, z1^(-1), x1], 
     GPL[426] -> G[(y + z1)/(-1 + z1), 1, -(y/z1), x1], 
     GPL[427] -> G[(y + z1)/(-1 + z1), -y, 1, x1], 
     GPL[428] -> G[(y + z1)/(-1 + z1), -y, -(y/z1), x1], 
     GPL[429] -> G[(y + z1)/(-1 + z1), (y + z1)/(-1 + (2 + y)*z1), 1, x1], 
     GPL[430] -> G[(y + z1)/(-1 + z1), (y + z1)/(-1 + (2 + y)*z1), z1^(-1), 
       x1], GPL[431] -> G[(y + z1)/(-1 + (2 + y)*z1), 0, 1, x1], 
     GPL[432] -> G[(y + z1)/(-1 + (2 + y)*z1), 0, z1^(-1), x1], 
     GPL[433] -> G[(y + z1)/(-1 + (2 + y)*z1), 0, -(y/z1), x1], 
     GPL[434] -> G[(y + z1)/(-1 + (2 + y)*z1), 1, 1, x1], 
     GPL[435] -> G[(y + z1)/(-1 + (2 + y)*z1), 1, z1^(-1), x1], 
     GPL[436] -> G[(y + z1)/(-1 + (2 + y)*z1), 1, -(y/z1), x1], 
     GPL[437] -> G[(y + z1)/(-1 + (2 + y)*z1), -y, 1, x1], 
     GPL[438] -> G[(y + z1)/(-1 + (2 + y)*z1), -y, -(y/z1), x1], 
     GPL[439] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), 1, x1], 
     GPL[440] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), z1^(-1), x1], 
     GPL[441] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), -(y/z1), x1], 
     GPL[442] -> G[(y + z1)/(-1 + (2 + y)*z1), (y + z1)/(-1 + (2 + y)*z1), 1, 
       x1], GPL[443] -> G[(y + z1)/(-1 + (2 + y)*z1), 
       (y + z1)/(-1 + (2 + y)*z1), z1^(-1), x1], 
     GPL[444] -> G[(-1 + z2)^(-1), -1, -1, x2], 
     GPL[445] -> G[(-1 + z2)^(-1), -1, 0, x2], 
     GPL[446] -> G[(-1 + z2)^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[447] -> G[(-1 + z2)^(-1), -1, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[448] -> G[(-1 + z2)^(-1), -1, z2/((-1 + y2)*y2), x2], 
     GPL[449] -> G[(-1 + z2)^(-1), 0, -1, x2], 
     GPL[450] -> G[(-1 + z2)^(-1), 0, 0, x2], 
     GPL[451] -> G[(-1 + z2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[452] -> G[(-1 + z2)^(-1), 0, (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[453] -> G[(-1 + z2)^(-1), 0, z2/((-1 + y2)*y2), x2], 
     GPL[454] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), -1, x2], 
     GPL[455] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), 0, x2], 
     GPL[456] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[457] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[458] -> G[(-1 + z2)^(-1), -y2^(-1), -1, x2], 
     GPL[459] -> G[(-1 + z2)^(-1), -y2^(-1), 0, x2], 
     GPL[460] -> G[(-1 + z2)^(-1), -y2^(-1), (-1 + z2)^(-1), x2], 
     GPL[461] -> G[(-1 + z2)^(-1), -y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       x2], GPL[462] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), -1, x2], 
     GPL[463] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[464] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[465] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[466] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[467] -> G[(-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), -1, x2], 
     GPL[468] -> G[(-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[469] -> G[(-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[470] -> G[(-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[471] -> G[(-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), -1, x2], GPL[472] -> G[(-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), 0, x2], GPL[473] -> G[(-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[474] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[475] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[476] -> G[(-1 + z2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, 0, x2], GPL[477] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), x2], 
     GPL[478] -> G[(-1 + z2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, z2/((-1 + y2)*y2), x2], GPL[479] -> 
      G[(-1 + z2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 
       x2], GPL[480] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), x2], 
     GPL[481] -> G[(-1 + z2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + 
         r[1])/2, z2/((-1 + y2)*y2), x2], GPL[482] -> 
      G[(-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[483] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[484] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[485] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[486] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[487] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[488] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[489] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[490] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[491] -> G[z2/((-1 + y2)*y2), 0, -1, x2], 
     GPL[492] -> G[z2/((-1 + y2)*y2), 0, 0, x2], 
     GPL[493] -> G[z2/((-1 + y2)*y2), 0, (-1 + z2)^(-1), x2], 
     GPL[494] -> G[z2/((-1 + y2)*y2), 0, z2/((-1 + y2)*y2), x2], 
     GPL[495] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), -1, x2], 
     GPL[496] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), 0, x2], 
     GPL[497] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[498] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[499] -> G[z2/((-1 + y2)*y2), -y2^(-1), -1, x2], 
     GPL[500] -> G[z2/((-1 + y2)*y2), -y2^(-1), 0, x2], 
     GPL[501] -> G[z2/((-1 + y2)*y2), -y2^(-1), (-1 + z2)^(-1), x2], 
     GPL[502] -> G[z2/((-1 + y2)*y2), -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[503] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), -1, x2], 
     GPL[504] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), 0, x2], 
     GPL[505] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[506] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[507] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[508] -> G[z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[509] -> G[z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[510] -> G[z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[511] -> G[z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), 0, x2], GPL[512] -> G[z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[513] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[514] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       x2], GPL[515] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, x2], 
     GPL[516] -> G[z2/((-1 + y2)*y2), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, (-1 + z2)^(-1), x2], GPL[517] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       x2], GPL[518] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, x2], 
     GPL[519] -> G[z2/((-1 + y2)*y2), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + 
         r[1])/2, (-1 + z2)^(-1), x2], GPL[520] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       x2], GPL[521] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), 
       (-1 + y2)^(-1), -1, x2], GPL[522] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 0, x2], 
     GPL[523] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[524] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[525] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), -1, x2], 
     GPL[526] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), 0, x2], 
     GPL[527] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), 
       (-1 + z2)^(-1), x2], GPL[528] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[529] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + z2)^(-1), -1, 
       x2], GPL[530] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), 
       (-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[531] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[532] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 0, x2], 
     GPL[533] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[534] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), x2], 
     GPL[535] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[536] -> G[-1, -1, -1, -1, y], 
     GPL[537] -> G[-1, -1, -1, (-1 + z2)^(-1), x2], 
     GPL[538] -> G[-1, -1, 0, -1, y], GPL[539] -> G[-1, -1, 0, 0, x2], 
     GPL[540] -> G[-1, -1, 0, (-1 + z2)^(-1), x2], 
     GPL[541] -> G[-1, -1, 0, z2/((-1 + y2)*y2), x2], 
     GPL[542] -> G[-1, -1, -z, -1, y], GPL[543] -> G[-1, -1, (-1 + z2)^(-1), 
       0, x2], GPL[544] -> G[-1, -1, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[545] -> G[-1, -1, (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[546] -> G[-1, -1, (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       x2], GPL[547] -> G[-1, -1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[548] -> G[-1, 0, -1, -1, y], 
     GPL[549] -> G[-1, 0, -1, (-1 + z2)^(-1), x2], 
     GPL[550] -> G[-1, 0, 0, -1, y], GPL[551] -> G[-1, 0, 0, 0, x2], 
     GPL[552] -> G[-1, 0, 0, (-1 + z2)^(-1), x2], 
     GPL[553] -> G[-1, 0, 0, z2/((-1 + y2)*y2), x2], 
     GPL[554] -> G[-1, 0, -z, -1, y], GPL[555] -> G[-1, 0, (-1 + z2)^(-1), 0, 
       x2], GPL[556] -> G[-1, 0, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[557] -> G[-1, 0, z2/((-1 + y2)*y2), 0, x2], 
     GPL[558] -> G[-1, 0, z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[559] -> G[-1, -z, -1, -1, y], GPL[560] -> G[-1, -z, 0, -1, y], 
     GPL[561] -> G[-1, -z, -z, -1, y], GPL[562] -> G[-1, (-1 + z2)^(-1), -1, 
       (-1 + z2)^(-1), x2], GPL[563] -> G[-1, (-1 + z2)^(-1), 0, 0, x2], 
     GPL[564] -> G[-1, (-1 + z2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[565] -> G[-1, (-1 + z2)^(-1), 0, z2/((-1 + y2)*y2), x2], 
     GPL[566] -> G[-1, (-1 + z2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[567] -> G[-1, (-1 + z2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[568] -> G[-1, (-1 + z2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       x2], GPL[569] -> G[-1, (-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[570] -> G[-1, (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[571] -> G[-1, (-1 + z2)^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[572] -> G[-1, (-1 + z2)^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       x2], GPL[573] -> G[-1, (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[574] -> 
      G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), -1, (-1 + z2)^(-1), x2], 
     GPL[575] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), 0, z2/((-1 + y2)*y2), 
       x2], GPL[576] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[577] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[578] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[579] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[580] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[581] -> G[-1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[582] -> G[-1, -z2^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[583] -> G[-1, -z2^(-1), 0, 0, x2], 
     GPL[584] -> G[-1, -z2^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[585] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 0, 
       x2], GPL[586] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       0, (-1 + z2)^(-1), x2], GPL[587] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[588] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 
       0, x2], GPL[589] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/
        2, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[590] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[591] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       z2/((-1 + y2)*y2), 0, x2], GPL[592] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[593] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[594] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 0, 
       x2], GPL[595] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       0, (-1 + z2)^(-1), x2], GPL[596] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[597] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 
       0, x2], GPL[598] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/
        2, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[599] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[600] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       z2/((-1 + y2)*y2), 0, x2], GPL[601] -> 
      G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[602] -> G[-1, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[603] -> G[0, -1, -1, -1, y], GPL[604] -> 
      G[0, -1, -1, (-1 + z2)^(-1), x2], GPL[605] -> G[0, -1, 0, -1, y], 
     GPL[606] -> G[0, -1, 0, 0, x2], GPL[607] -> G[0, -1, 0, (-1 + z2)^(-1), 
       x2], GPL[608] -> G[0, -1, 0, z2/((-1 + y2)*y2), x2], 
     GPL[609] -> G[0, -1, -z, -1, y], GPL[610] -> G[0, -1, (-1 + z2)^(-1), 0, 
       x2], GPL[611] -> G[0, -1, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[612] -> G[0, -1, (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[613] -> G[0, -1, (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       x2], GPL[614] -> G[0, -1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[615] -> G[0, -1, z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[616] -> G[0, 0, -1, -1, y], 
     GPL[617] -> G[0, 0, -1, (-1 + z2)^(-1), x2], 
     GPL[618] -> G[0, 0, 0, -1, y], GPL[619] -> G[0, 0, 0, 0, x], 
     GPL[620] -> G[0, 0, 0, 0, x2], GPL[621] -> G[0, 0, 0, 0, z2], 
     GPL[622] -> G[0, 0, 0, 1, z], GPL[623] -> G[0, 0, 0, z1^(-1), x1], 
     GPL[624] -> G[0, 0, 0, (-1 + z2)^(-1), x2], 
     GPL[625] -> G[0, 0, 0, z2/((-1 + y2)*y2), x2], 
     GPL[626] -> G[0, 0, 1, 1, z], GPL[627] -> G[0, 0, 1, 1, x1], 
     GPL[628] -> G[0, 0, 1, 1, z1], GPL[629] -> G[0, 0, 1, z1^(-1), x1], 
     GPL[630] -> G[0, 0, -z, -1, y], GPL[631] -> G[0, 0, z1^(-1), 1, x1], 
     GPL[632] -> G[0, 0, z1^(-1), z1^(-1), x1], 
     GPL[633] -> G[0, 0, -(y/z1), z1^(-1), x1], 
     GPL[634] -> G[0, 0, (-1 + z2)^(-1), 0, x2], 
     GPL[635] -> G[0, 0, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[636] -> G[0, 0, (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[637] -> G[0, 0, (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[638] -> G[0, 0, (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       x2], GPL[639] -> G[0, 0, z2/((-1 + y2)*y2), 0, x2], 
     GPL[640] -> G[0, 0, z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[641] -> G[0, 0, z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[642] -> G[0, 1, 0, 1, z], GPL[643] -> G[0, 1, 0, z1^(-1), x1], 
     GPL[644] -> G[0, 1, 1, 1, z], GPL[645] -> G[0, 1, 1, 1, x1], 
     GPL[646] -> G[0, 1, 1, 1, z1], GPL[647] -> G[0, 1, 1, z1^(-1), x1], 
     GPL[648] -> G[0, 1, z1^(-1), 1, x1], GPL[649] -> 
      G[0, 1, z1^(-1), z1^(-1), x1], GPL[650] -> G[0, 1, -(y/z1), z1^(-1), 
       x1], GPL[651] -> G[0, -y, 0, z1^(-1), x1], 
     GPL[652] -> G[0, -y, 1, 1, x1], GPL[653] -> G[0, -y, 1, 1, z1], 
     GPL[654] -> G[0, -y, 1, z1^(-1), x1], GPL[655] -> 
      G[0, -y, -(y/z1), z1^(-1), x1], GPL[656] -> G[0, -z, -1, -1, y], 
     GPL[657] -> G[0, -z, 0, -1, y], GPL[658] -> G[0, -z, -z, -1, y], 
     GPL[659] -> G[0, (-1 + y2)^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[660] -> G[0, (-1 + y2)^(-1), 0, 0, x2], 
     GPL[661] -> G[0, (-1 + y2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[662] -> G[0, (-1 + y2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[663] -> G[0, (-1 + y2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[664] -> G[0, (-1 + y2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[665] -> G[0, (-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[666] -> G[0, (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[667] -> G[0, (-1 + y2)^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[668] -> G[0, (-1 + y2)^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[669] -> G[0, (-1 + y2)^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       x2], GPL[670] -> G[0, -y2^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[671] -> G[0, -y2^(-1), 0, 0, x2], GPL[672] -> 
      G[0, -y2^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[673] -> G[0, -y2^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[674] -> G[0, -y2^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[675] -> G[0, -y2^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[676] -> G[0, -y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[677] -> G[0, -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[678] -> G[0, -y2^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[679] -> G[0, -y2^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[680] -> G[0, -y2^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[681] -> G[0, z1^(-1), 0, z1^(-1), x1], 
     GPL[682] -> G[0, z1^(-1), 1, 1, x1], GPL[683] -> 
      G[0, z1^(-1), 1, z1^(-1), x1], GPL[684] -> G[0, z1^(-1), z1^(-1), 1, 
       x1], GPL[685] -> G[0, z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[686] -> G[0, z1^(-1), -(y/z1), z1^(-1), x1], 
     GPL[687] -> G[0, -(y/z1), 0, z1^(-1), x1], 
     GPL[688] -> G[0, -(y/z1), z1^(-1), z1^(-1), x1], 
     GPL[689] -> G[0, -(y/z1), -(y/z1), z1^(-1), x1], 
     GPL[690] -> G[0, z1, 0, z1^(-1), x1], GPL[691] -> G[0, z1, 1, 1, x1], 
     GPL[692] -> G[0, z1, 1, z1^(-1), x1], GPL[693] -> 
      G[0, (y + z1)/(-1 + (2 + y)*z1), 1, 1, x1], 
     GPL[694] -> G[0, (y + z1)/(-1 + (2 + y)*z1), 1, z1^(-1), x1], 
     GPL[695] -> G[0, (y + z1)/(-1 + (2 + y)*z1), z1^(-1), 1, x1], 
     GPL[696] -> G[0, (y + z1)/(-1 + (2 + y)*z1), z1^(-1), z1^(-1), x1], 
     GPL[697] -> G[0, (-1 + z2)^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[698] -> G[0, (-1 + z2)^(-1), 0, 0, x2], 
     GPL[699] -> G[0, (-1 + z2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[700] -> G[0, (-1 + z2)^(-1), 0, z2/((-1 + y2)*y2), x2], 
     GPL[701] -> G[0, (-1 + z2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[702] -> G[0, (-1 + z2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[703] -> G[0, (-1 + z2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[704] -> G[0, (-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[705] -> G[0, (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[706] -> G[0, (-1 + z2)^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[707] -> G[0, (-1 + z2)^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[708] -> G[0, (-1 + z2)^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       x2], GPL[709] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), -1, 
       (-1 + z2)^(-1), x2], GPL[710] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       0, z2/((-1 + y2)*y2), x2], GPL[711] -> 
      G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), (-1 + z2)^(-1), 
       x2], GPL[712] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[713] -> 
      G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[714] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[715] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[716] -> G[0, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[717] -> G[0, -z2^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[718] -> G[0, -z2^(-1), 0, 0, x2], GPL[719] -> 
      G[0, -z2^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[720] -> G[0, z2/((-1 + y2)*y2), -1, (-1 + z2)^(-1), x2], 
     GPL[721] -> G[0, z2/((-1 + y2)*y2), 0, 0, x2], 
     GPL[722] -> G[0, z2/((-1 + y2)*y2), 0, z2/((-1 + y2)*y2), x2], 
     GPL[723] -> G[0, z2/((-1 + y2)*y2), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[724] -> G[0, z2/((-1 + y2)*y2), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       x2], GPL[725] -> G[0, z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[726] -> G[0, z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[727] -> G[0, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), 0, x2], GPL[728] -> G[0, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[729] -> G[0, z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[730] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 0, x2], 
     GPL[731] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 
       (-1 + z2)^(-1), x2], GPL[732] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[733] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 0, 
       x2], GPL[734] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[735] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[736] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       z2/((-1 + y2)*y2), 0, x2], GPL[737] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[738] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[739] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 0, x2], 
     GPL[740] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 
       (-1 + z2)^(-1), x2], GPL[741] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[742] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 0, 
       x2], GPL[743] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[744] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[745] -> G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       z2/((-1 + y2)*y2), 0, x2], GPL[746] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[747] -> 
      G[0, ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[748] -> G[1, 0, -1, -1, y], 
     GPL[749] -> G[1, 0, 0, -1, y], GPL[750] -> G[1, 0, 0, 1, z], 
     GPL[751] -> G[1, 0, 0, z1^(-1), x1], GPL[752] -> G[1, 0, 1, 1, z], 
     GPL[753] -> G[1, 0, 1, 1, x1], GPL[754] -> G[1, 0, 1, 1, z1], 
     GPL[755] -> G[1, 0, 1, z1^(-1), x1], GPL[756] -> 
      G[1, 0, z1^(-1), 1, x1], GPL[757] -> G[1, 0, z1^(-1), z1^(-1), x1], 
     GPL[758] -> G[1, 0, -(y/z1), z1^(-1), x1], GPL[759] -> G[1, 1, 0, 1, z], 
     GPL[760] -> G[1, 1, 0, z1^(-1), x1], GPL[761] -> G[1, 1, 1, 1, z], 
     GPL[762] -> G[1, 1, 1, 1, x1], GPL[763] -> G[1, 1, 1, 1, z1], 
     GPL[764] -> G[1, 1, 1, z1^(-1), x1], GPL[765] -> 
      G[1, 1, z1^(-1), 1, x1], GPL[766] -> G[1, 1, z1^(-1), z1^(-1), x1], 
     GPL[767] -> G[1, 1, -(y/z1), z1^(-1), x1], 
     GPL[768] -> G[1, -y, 0, z1^(-1), x1], GPL[769] -> G[1, -y, 1, 1, x1], 
     GPL[770] -> G[1, -y, 1, 1, z1], GPL[771] -> G[1, -y, 1, z1^(-1), x1], 
     GPL[772] -> G[1, -y, -(y/z1), z1^(-1), x1], 
     GPL[773] -> G[1, z1^(-1), 0, z1^(-1), x1], 
     GPL[774] -> G[1, z1^(-1), 1, 1, x1], GPL[775] -> 
      G[1, z1^(-1), 1, z1^(-1), x1], GPL[776] -> G[1, z1^(-1), z1^(-1), 1, 
       x1], GPL[777] -> G[1, z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[778] -> G[1, z1^(-1), -(y/z1), z1^(-1), x1], 
     GPL[779] -> G[1, -(y/z1), 0, z1^(-1), x1], 
     GPL[780] -> G[1, -(y/z1), 1, z1^(-1), x1], 
     GPL[781] -> G[1, -(y/z1), z1^(-1), 1, x1], 
     GPL[782] -> G[1, -(y/z1), z1^(-1), z1^(-1), x1], 
     GPL[783] -> G[1, -(y/z1), -(y/z1), z1^(-1), x1], 
     GPL[784] -> G[1, z1, 0, z1^(-1), x1], GPL[785] -> G[1, z1, 1, 1, x1], 
     GPL[786] -> G[1, z1, 1, z1^(-1), x1], GPL[787] -> 
      G[1, (y + z1)/(-1 + (2 + y)*z1), 1, 1, x1], 
     GPL[788] -> G[1, (y + z1)/(-1 + (2 + y)*z1), 1, z1^(-1), x1], 
     GPL[789] -> G[1, (y + z1)/(-1 + (2 + y)*z1), z1^(-1), 1, x1], 
     GPL[790] -> G[1, (y + z1)/(-1 + (2 + y)*z1), z1^(-1), z1^(-1), x1], 
     GPL[791] -> G[1 - y, -y, 1, 1, z1], GPL[792] -> 
      G[-y, 0, 0, z1^(-1), x1], GPL[793] -> G[-y, 0, 1, 1, x1], 
     GPL[794] -> G[-y, 0, 1, 1, z1], GPL[795] -> G[-y, 0, 1, z1^(-1), x1], 
     GPL[796] -> G[-y, 0, z1^(-1), 1, x1], GPL[797] -> 
      G[-y, 0, z1^(-1), z1^(-1), x1], GPL[798] -> G[-y, 0, -(y/z1), z1^(-1), 
       x1], GPL[799] -> G[-y, 1, 0, z1^(-1), x1], 
     GPL[800] -> G[-y, 1, 1, 1, x1], GPL[801] -> G[-y, 1, 1, 1, z1], 
     GPL[802] -> G[-y, 1, 1, z1^(-1), x1], GPL[803] -> 
      G[-y, 1, z1^(-1), 1, x1], GPL[804] -> G[-y, 1, z1^(-1), z1^(-1), x1], 
     GPL[805] -> G[-y, 1, -(y/z1), z1^(-1), x1], 
     GPL[806] -> G[-y, -y, 0, z1^(-1), x1], GPL[807] -> G[-y, -y, 1, 1, x1], 
     GPL[808] -> G[-y, -y, 1, 1, z1], GPL[809] -> G[-y, -y, 1, z1^(-1), x1], 
     GPL[810] -> G[-y, -y, -(y/z1), z1^(-1), x1], 
     GPL[811] -> G[-y, z1^(-1), 0, z1^(-1), x1], 
     GPL[812] -> G[-y, z1^(-1), 1, 1, x1], GPL[813] -> 
      G[-y, z1^(-1), 1, z1^(-1), x1], GPL[814] -> G[-y, z1^(-1), -(y/z1), 
       z1^(-1), x1], GPL[815] -> G[-y, -(y/z1), 0, z1^(-1), x1], 
     GPL[816] -> G[-y, -(y/z1), 1, z1^(-1), x1], 
     GPL[817] -> G[-y, -(y/z1), z1^(-1), 1, x1], 
     GPL[818] -> G[-y, -(y/z1), z1^(-1), z1^(-1), x1], 
     GPL[819] -> G[-y, -(y/z1), -(y/z1), z1^(-1), x1], 
     GPL[820] -> G[-y, z1, 0, z1^(-1), x1], GPL[821] -> G[-y, z1, 1, 1, x1], 
     GPL[822] -> G[-y, z1, 1, z1^(-1), x1], 
     GPL[823] -> G[-y, (y + z1)/(-1 + (2 + y)*z1), 1, 1, x1], 
     GPL[824] -> G[-y, (y + z1)/(-1 + (2 + y)*z1), 1, z1^(-1), x1], 
     GPL[825] -> G[-y, (y + z1)/(-1 + (2 + y)*z1), z1^(-1), 1, x1], 
     GPL[826] -> G[-y, (y + z1)/(-1 + (2 + y)*z1), z1^(-1), z1^(-1), x1], 
     GPL[827] -> G[-z, -1, -1, -1, y], GPL[828] -> G[-z, -1, 0, -1, y], 
     GPL[829] -> G[-z, -1, -z, -1, y], GPL[830] -> G[-z, 0, -1, -1, y], 
     GPL[831] -> G[-z, 0, 0, -1, y], GPL[832] -> G[-z, 0, -z, -1, y], 
     GPL[833] -> G[-z, -z, -1, -1, y], GPL[834] -> G[-z, -z, 0, -1, y], 
     GPL[835] -> G[-z, -z, -z, -1, y], GPL[836] -> G[(-1 + y2)^(-1), -1, -1, 
       (-1 + z2)^(-1), x2], GPL[837] -> G[(-1 + y2)^(-1), -1, 0, 0, x2], 
     GPL[838] -> G[(-1 + y2)^(-1), -1, 0, (-1 + z2)^(-1), x2], 
     GPL[839] -> G[(-1 + y2)^(-1), -1, 0, z2/((-1 + y2)*y2), x2], 
     GPL[840] -> G[(-1 + y2)^(-1), -1, (-1 + z2)^(-1), 0, x2], 
     GPL[841] -> G[(-1 + y2)^(-1), -1, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[842] -> G[(-1 + y2)^(-1), -1, (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       x2], GPL[843] -> G[(-1 + y2)^(-1), -1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[844] -> G[(-1 + y2)^(-1), -1, 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[845] -> G[(-1 + y2)^(-1), -1, z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       x2], GPL[846] -> G[(-1 + y2)^(-1), 0, -1, (-1 + z2)^(-1), x2], 
     GPL[847] -> G[(-1 + y2)^(-1), 0, 0, 0, x2], 
     GPL[848] -> G[(-1 + y2)^(-1), 0, 0, (-1 + z2)^(-1), x2], 
     GPL[849] -> G[(-1 + y2)^(-1), 0, 0, z2/((-1 + y2)*y2), x2], 
     GPL[850] -> G[(-1 + y2)^(-1), 0, (-1 + z2)^(-1), 0, x2], 
     GPL[851] -> G[(-1 + y2)^(-1), 0, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[852] -> G[(-1 + y2)^(-1), 0, (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[853] -> G[(-1 + y2)^(-1), 0, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[854] -> G[(-1 + y2)^(-1), 0, 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[855] -> G[(-1 + y2)^(-1), 0, z2/((-1 + y2)*y2), 0, x2], 
     GPL[856] -> G[(-1 + y2)^(-1), 0, z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[857] -> G[(-1 + y2)^(-1), 0, z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       x2], GPL[858] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), -1, (-1 + z2)^(-1), 
       x2], GPL[859] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), 0, 0, x2], 
     GPL[860] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[861] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[862] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[863] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[864] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[865] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[866] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[867] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[868] -> G[(-1 + y2)^(-1), (-1 + y2)^(-1), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[869] -> G[(-1 + y2)^(-1), -y2^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[870] -> G[(-1 + y2)^(-1), -y2^(-1), 0, 0, x2], 
     GPL[871] -> G[(-1 + y2)^(-1), -y2^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[872] -> G[(-1 + y2)^(-1), -y2^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[873] -> G[(-1 + y2)^(-1), -y2^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), 
       x2], GPL[874] -> G[(-1 + y2)^(-1), -y2^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[875] -> G[(-1 + y2)^(-1), -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[876] -> G[(-1 + y2)^(-1), -y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[877] -> G[(-1 + y2)^(-1), -y2^(-1), 
       z2/((-1 + y2)*y2), 0, x2], GPL[878] -> G[(-1 + y2)^(-1), -y2^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[879] -> G[(-1 + y2)^(-1), -y2^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[880] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 
       -1, (-1 + z2)^(-1), x2], GPL[881] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 
       0, 0, x2], GPL[882] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 0, 
       (-1 + z2)^(-1), x2], GPL[883] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 0, 
       z2/((-1 + y2)*y2), x2], GPL[884] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), 0, x2], GPL[885] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[886] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[887] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[888] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[889] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[890] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[891] -> G[(-1 + y2)^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[892] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), -1, 
       (-1 + z2)^(-1), x2], GPL[893] -> G[(-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), 0, z2/((-1 + y2)*y2), x2], 
     GPL[894] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[895] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[896] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[897] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[898] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[899] -> G[(-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[900] -> G[(-1 + y2)^(-1), -z2^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[901] -> G[(-1 + y2)^(-1), -z2^(-1), 0, 0, x2], 
     GPL[902] -> G[(-1 + y2)^(-1), -z2^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[903] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), -1, (-1 + z2)^(-1), 
       x2], GPL[904] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), 0, 0, x2], 
     GPL[905] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), 0, (-1 + z2)^(-1), x2], 
     GPL[906] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 0, x2], 
     GPL[907] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[908] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[909] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[910] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[911] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 0, 
       x2], GPL[912] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[913] -> G[(-1 + y2)^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[914] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 0, x2], 
     GPL[915] -> G[(-1 + y2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, 0, (-1 + z2)^(-1), x2], GPL[916] -> 
      G[(-1 + y2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[917] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 0, 
       x2], GPL[918] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[919] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[920] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 0, 
       x2], GPL[921] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[922] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[923] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 0, x2], 
     GPL[924] -> G[(-1 + y2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + 
         r[1])/2, 0, (-1 + z2)^(-1), x2], GPL[925] -> 
      G[(-1 + y2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[926] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 0, 
       x2], GPL[927] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[928] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[929] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 0, 
       x2], GPL[930] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[931] -> G[(-1 + y2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[932] -> G[-y2^(-1), -1, -1, 
       (-1 + z2)^(-1), x2], GPL[933] -> G[-y2^(-1), -1, 0, 0, x2], 
     GPL[934] -> G[-y2^(-1), -1, 0, (-1 + z2)^(-1), x2], 
     GPL[935] -> G[-y2^(-1), -1, 0, z2/((-1 + y2)*y2), x2], 
     GPL[936] -> G[-y2^(-1), -1, (-1 + z2)^(-1), 0, x2], 
     GPL[937] -> G[-y2^(-1), -1, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[938] -> G[-y2^(-1), -1, (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[939] -> G[-y2^(-1), -1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[940] -> G[-y2^(-1), -1, 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[941] -> G[-y2^(-1), -1, z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[942] -> G[-y2^(-1), 0, -1, (-1 + z2)^(-1), x2], 
     GPL[943] -> G[-y2^(-1), 0, 0, 0, x2], GPL[944] -> 
      G[-y2^(-1), 0, 0, (-1 + z2)^(-1), x2], 
     GPL[945] -> G[-y2^(-1), 0, 0, z2/((-1 + y2)*y2), x2], 
     GPL[946] -> G[-y2^(-1), 0, (-1 + z2)^(-1), 0, x2], 
     GPL[947] -> G[-y2^(-1), 0, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[948] -> G[-y2^(-1), 0, (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[949] -> G[-y2^(-1), 0, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[950] -> G[-y2^(-1), 0, 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[951] -> G[-y2^(-1), 0, z2/((-1 + y2)*y2), 0, x2], 
     GPL[952] -> G[-y2^(-1), 0, z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[953] -> G[-y2^(-1), 0, z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[954] -> G[-y2^(-1), (-1 + y2)^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[955] -> G[-y2^(-1), (-1 + y2)^(-1), 0, 0, x2], 
     GPL[956] -> G[-y2^(-1), (-1 + y2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[957] -> G[-y2^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[958] -> G[-y2^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), 
       x2], GPL[959] -> G[-y2^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[960] -> G[-y2^(-1), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[961] -> G[-y2^(-1), (-1 + y2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[962] -> G[-y2^(-1), (-1 + y2)^(-1), 
       z2/((-1 + y2)*y2), 0, x2], GPL[963] -> G[-y2^(-1), (-1 + y2)^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[964] -> G[-y2^(-1), (-1 + y2)^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[965] -> G[-y2^(-1), -y2^(-1), -1, 
       (-1 + z2)^(-1), x2], GPL[966] -> G[-y2^(-1), -y2^(-1), 0, 0, x2], 
     GPL[967] -> G[-y2^(-1), -y2^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[968] -> G[-y2^(-1), -y2^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[969] -> G[-y2^(-1), -y2^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[970] -> G[-y2^(-1), -y2^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       x2], GPL[971] -> G[-y2^(-1), -y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[972] -> G[-y2^(-1), -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[973] -> G[-y2^(-1), -y2^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[974] -> G[-y2^(-1), -y2^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       x2], GPL[975] -> G[-y2^(-1), -y2^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[976] -> G[-y2^(-1), (-1 + z2)^(-1), -1, 
       (-1 + z2)^(-1), x2], GPL[977] -> G[-y2^(-1), (-1 + z2)^(-1), 0, 0, 
       x2], GPL[978] -> G[-y2^(-1), (-1 + z2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[979] -> G[-y2^(-1), (-1 + z2)^(-1), 0, z2/((-1 + y2)*y2), x2], 
     GPL[980] -> G[-y2^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[981] -> G[-y2^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), 
       x2], GPL[982] -> G[-y2^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[983] -> G[-y2^(-1), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[984] -> G[-y2^(-1), (-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[985] -> G[-y2^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), 0, x2], GPL[986] -> G[-y2^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[987] -> G[-y2^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[988] -> G[-y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), -1, (-1 + z2)^(-1), x2], 
     GPL[989] -> G[-y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 0, 
       z2/((-1 + y2)*y2), x2], GPL[990] -> G[-y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[991] -> G[-y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[992] -> G[-y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[993] -> G[-y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[994] -> G[-y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       x2], GPL[995] -> G[-y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[996] -> G[-y2^(-1), -z2^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[997] -> G[-y2^(-1), -z2^(-1), 0, 0, x2], 
     GPL[998] -> G[-y2^(-1), -z2^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[999] -> G[-y2^(-1), z2/((-1 + y2)*y2), -1, (-1 + z2)^(-1), x2], 
     GPL[1000] -> G[-y2^(-1), z2/((-1 + y2)*y2), 0, 0, x2], 
     GPL[1001] -> G[-y2^(-1), z2/((-1 + y2)*y2), 0, (-1 + z2)^(-1), x2], 
     GPL[1002] -> G[-y2^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 0, x2], 
     GPL[1003] -> G[-y2^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1004] -> G[-y2^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1005] -> G[-y2^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1006] -> G[-y2^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1007] -> G[-y2^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 0, x2], 
     GPL[1008] -> G[-y2^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[1009] -> G[-y2^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1010] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       0, 0, x2], GPL[1011] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, (-1 + z2)^(-1), 
       x2], GPL[1012] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, 0, z2/((-1 + y2)*y2), x2], GPL[1013] -> 
      G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       (-1 + z2)^(-1), 0, x2], GPL[1014] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1015] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1016] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 0, 
       x2], GPL[1017] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1018] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1019] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       0, 0, x2], GPL[1020] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, (-1 + z2)^(-1), 
       x2], GPL[1021] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + 
         r[1])/2, 0, z2/((-1 + y2)*y2), x2], GPL[1022] -> 
      G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       (-1 + z2)^(-1), 0, x2], GPL[1023] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1024] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1025] -> G[-y2^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 0, 
       x2], GPL[1026] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + 
         r[1])/2, z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1027] -> G[-y2^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1028] -> G[1 - y - z1, 1, 0, z1^(-1), x1], 
     GPL[1029] -> G[1 - y - z1, 1, 1, z1^(-1), x1], 
     GPL[1030] -> G[1 - y - z1, 1, -(y/z1), z1^(-1), x1], 
     GPL[1031] -> G[1 - y - z1, -y, 0, z1^(-1), x1], 
     GPL[1032] -> G[1 - y - z1, -y, 1, 1, x1], 
     GPL[1033] -> G[1 - y - z1, -y, 1, z1^(-1), x1], 
     GPL[1034] -> G[1 - y - z1, -y, -(y/z1), z1^(-1), x1], 
     GPL[1035] -> G[1 - y - z1, -(y/z1), 0, z1^(-1), x1], 
     GPL[1036] -> G[z1^(-1), 0, 0, z1^(-1), x1], 
     GPL[1037] -> G[z1^(-1), 0, 1, 1, x1], GPL[1038] -> 
      G[z1^(-1), 0, 1, z1^(-1), x1], GPL[1039] -> G[z1^(-1), 0, z1^(-1), 1, 
       x1], GPL[1040] -> G[z1^(-1), 0, z1^(-1), z1^(-1), x1], 
     GPL[1041] -> G[z1^(-1), 0, -(y/z1), z1^(-1), x1], 
     GPL[1042] -> G[z1^(-1), 1, 0, z1^(-1), x1], 
     GPL[1043] -> G[z1^(-1), 1, 1, 1, x1], GPL[1044] -> 
      G[z1^(-1), 1, 1, z1^(-1), x1], GPL[1045] -> G[z1^(-1), 1, z1^(-1), 1, 
       x1], GPL[1046] -> G[z1^(-1), 1, z1^(-1), z1^(-1), x1], 
     GPL[1047] -> G[z1^(-1), 1, -(y/z1), z1^(-1), x1], 
     GPL[1048] -> G[z1^(-1), -y, 0, z1^(-1), x1], 
     GPL[1049] -> G[z1^(-1), -y, 1, 1, x1], GPL[1050] -> 
      G[z1^(-1), -y, 1, z1^(-1), x1], GPL[1051] -> G[z1^(-1), -y, -(y/z1), 
       z1^(-1), x1], GPL[1052] -> G[z1^(-1), z1^(-1), 0, z1^(-1), x1], 
     GPL[1053] -> G[z1^(-1), z1^(-1), 1, 1, x1], 
     GPL[1054] -> G[z1^(-1), z1^(-1), 1, z1^(-1), x1], 
     GPL[1055] -> G[z1^(-1), z1^(-1), z1^(-1), 1, x1], 
     GPL[1056] -> G[z1^(-1), z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[1057] -> G[z1^(-1), z1^(-1), -(y/z1), z1^(-1), x1], 
     GPL[1058] -> G[z1^(-1), -(y/z1), 0, z1^(-1), x1], 
     GPL[1059] -> G[z1^(-1), -(y/z1), z1^(-1), z1^(-1), x1], 
     GPL[1060] -> G[z1^(-1), -(y/z1), -(y/z1), z1^(-1), x1], 
     GPL[1061] -> G[z1^(-1), z1, 0, z1^(-1), x1], 
     GPL[1062] -> G[z1^(-1), z1, 1, 1, x1], GPL[1063] -> 
      G[z1^(-1), z1, 1, z1^(-1), x1], GPL[1064] -> 
      G[z1^(-1), (y + z1)/(-1 + (2 + y)*z1), 1, 1, x1], 
     GPL[1065] -> G[z1^(-1), (y + z1)/(-1 + (2 + y)*z1), 1, z1^(-1), x1], 
     GPL[1066] -> G[z1^(-1), (y + z1)/(-1 + (2 + y)*z1), z1^(-1), 1, x1], 
     GPL[1067] -> G[z1^(-1), (y + z1)/(-1 + (2 + y)*z1), z1^(-1), z1^(-1), 
       x1], GPL[1068] -> G[-(y/z1), 0, 0, z1^(-1), x1], 
     GPL[1069] -> G[-(y/z1), 0, 1, 1, x1], GPL[1070] -> 
      G[-(y/z1), 0, 1, z1^(-1), x1], GPL[1071] -> G[-(y/z1), 0, z1^(-1), 1, 
       x1], GPL[1072] -> G[-(y/z1), 0, z1^(-1), z1^(-1), x1], 
     GPL[1073] -> G[-(y/z1), 0, -(y/z1), z1^(-1), x1], 
     GPL[1074] -> G[-(y/z1), 1, 0, z1^(-1), x1], 
     GPL[1075] -> G[-(y/z1), 1, 1, z1^(-1), x1], 
     GPL[1076] -> G[-(y/z1), 1, z1^(-1), 1, x1], 
     GPL[1077] -> G[-(y/z1), 1, z1^(-1), z1^(-1), x1], 
     GPL[1078] -> G[-(y/z1), 1, -(y/z1), z1^(-1), x1], 
     GPL[1079] -> G[-(y/z1), -y, 0, z1^(-1), x1], 
     GPL[1080] -> G[-(y/z1), -y, 1, 1, x1], GPL[1081] -> 
      G[-(y/z1), -y, 1, z1^(-1), x1], GPL[1082] -> G[-(y/z1), -y, -(y/z1), 
       z1^(-1), x1], GPL[1083] -> G[-(y/z1), z1^(-1), 0, z1^(-1), x1], 
     GPL[1084] -> G[-(y/z1), z1^(-1), 1, 1, x1], 
     GPL[1085] -> G[-(y/z1), z1^(-1), 1, z1^(-1), x1], 
     GPL[1086] -> G[-(y/z1), z1^(-1), z1^(-1), 1, x1], 
     GPL[1087] -> G[-(y/z1), z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[1088] -> G[-(y/z1), z1^(-1), -(y/z1), z1^(-1), x1], 
     GPL[1089] -> G[-(y/z1), -(y/z1), 0, z1^(-1), x1], 
     GPL[1090] -> G[-(y/z1), -(y/z1), 1, z1^(-1), x1], 
     GPL[1091] -> G[-(y/z1), -(y/z1), z1^(-1), 1, x1], 
     GPL[1092] -> G[-(y/z1), -(y/z1), z1^(-1), z1^(-1), x1], 
     GPL[1093] -> G[-(y/z1), -(y/z1), -(y/z1), z1^(-1), x1], 
     GPL[1094] -> G[z1, 0, 0, z1^(-1), x1], GPL[1095] -> G[z1, 0, 1, 1, x1], 
     GPL[1096] -> G[z1, 0, 1, z1^(-1), x1], GPL[1097] -> 
      G[z1, 0, z1^(-1), 1, x1], GPL[1098] -> G[z1, 0, z1^(-1), z1^(-1), x1], 
     GPL[1099] -> G[z1, 0, -(y/z1), z1^(-1), x1], 
     GPL[1100] -> G[z1, 1, 0, z1^(-1), x1], GPL[1101] -> G[z1, 1, 1, 1, x1], 
     GPL[1102] -> G[z1, 1, 1, z1^(-1), x1], GPL[1103] -> 
      G[z1, 1, z1^(-1), 1, x1], GPL[1104] -> G[z1, 1, z1^(-1), z1^(-1), x1], 
     GPL[1105] -> G[z1, 1, -(y/z1), z1^(-1), x1], 
     GPL[1106] -> G[z1, -y, 0, z1^(-1), x1], GPL[1107] -> 
      G[z1, -y, 1, 1, x1], GPL[1108] -> G[z1, -y, 1, z1^(-1), x1], 
     GPL[1109] -> G[z1, -y, -(y/z1), z1^(-1), x1], 
     GPL[1110] -> G[z1, z1^(-1), 0, z1^(-1), x1], 
     GPL[1111] -> G[z1, z1^(-1), 1, 1, x1], GPL[1112] -> 
      G[z1, z1^(-1), 1, z1^(-1), x1], GPL[1113] -> G[z1, z1, 0, z1^(-1), x1], 
     GPL[1114] -> G[z1, z1, 1, 1, x1], GPL[1115] -> G[z1, z1, 1, z1^(-1), 
       x1], GPL[1116] -> G[(y + z1)/(-1 + z1), 0, 1, 1, x1], 
     GPL[1117] -> G[(y + z1)/(-1 + z1), 0, 1, z1^(-1), x1], 
     GPL[1118] -> G[(y + z1)/(-1 + z1), 0, z1^(-1), 1, x1], 
     GPL[1119] -> G[(y + z1)/(-1 + z1), 0, z1^(-1), z1^(-1), x1], 
     GPL[1120] -> G[(y + z1)/(-1 + z1), 0, -(y/z1), z1^(-1), x1], 
     GPL[1121] -> G[(y + z1)/(-1 + z1), 1, 0, z1^(-1), x1], 
     GPL[1122] -> G[(y + z1)/(-1 + z1), 1, z1^(-1), 1, x1], 
     GPL[1123] -> G[(y + z1)/(-1 + z1), 1, z1^(-1), z1^(-1), x1], 
     GPL[1124] -> G[(y + z1)/(-1 + z1), 1, -(y/z1), z1^(-1), x1], 
     GPL[1125] -> G[(y + z1)/(-1 + z1), -y, 0, z1^(-1), x1], 
     GPL[1126] -> G[(y + z1)/(-1 + z1), -y, 1, 1, x1], 
     GPL[1127] -> G[(y + z1)/(-1 + z1), -y, 1, z1^(-1), x1], 
     GPL[1128] -> G[(y + z1)/(-1 + z1), -y, -(y/z1), z1^(-1), x1], 
     GPL[1129] -> G[(y + z1)/(-1 + z1), (y + z1)/(-1 + (2 + y)*z1), 1, 1, 
       x1], GPL[1130] -> G[(y + z1)/(-1 + z1), (y + z1)/(-1 + (2 + y)*z1), 1, 
       z1^(-1), x1], GPL[1131] -> G[(y + z1)/(-1 + z1), 
       (y + z1)/(-1 + (2 + y)*z1), z1^(-1), 1, x1], 
     GPL[1132] -> G[(y + z1)/(-1 + z1), (y + z1)/(-1 + (2 + y)*z1), z1^(-1), 
       z1^(-1), x1], GPL[1133] -> G[(y + z1)/(-1 + (2 + y)*z1), 0, 1, 1, x1], 
     GPL[1134] -> G[(y + z1)/(-1 + (2 + y)*z1), 0, 1, z1^(-1), x1], 
     GPL[1135] -> G[(y + z1)/(-1 + (2 + y)*z1), 0, z1^(-1), 1, x1], 
     GPL[1136] -> G[(y + z1)/(-1 + (2 + y)*z1), 0, z1^(-1), z1^(-1), x1], 
     GPL[1137] -> G[(y + z1)/(-1 + (2 + y)*z1), 0, -(y/z1), z1^(-1), x1], 
     GPL[1138] -> G[(y + z1)/(-1 + (2 + y)*z1), 1, 0, z1^(-1), x1], 
     GPL[1139] -> G[(y + z1)/(-1 + (2 + y)*z1), 1, 1, 1, x1], 
     GPL[1140] -> G[(y + z1)/(-1 + (2 + y)*z1), 1, 1, z1^(-1), x1], 
     GPL[1141] -> G[(y + z1)/(-1 + (2 + y)*z1), 1, z1^(-1), z1^(-1), x1], 
     GPL[1142] -> G[(y + z1)/(-1 + (2 + y)*z1), 1, -(y/z1), z1^(-1), x1], 
     GPL[1143] -> G[(y + z1)/(-1 + (2 + y)*z1), -y, 0, z1^(-1), x1], 
     GPL[1144] -> G[(y + z1)/(-1 + (2 + y)*z1), -y, 1, 1, x1], 
     GPL[1145] -> G[(y + z1)/(-1 + (2 + y)*z1), -y, 1, z1^(-1), x1], 
     GPL[1146] -> G[(y + z1)/(-1 + (2 + y)*z1), -y, -(y/z1), z1^(-1), x1], 
     GPL[1147] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), 0, z1^(-1), x1], 
     GPL[1148] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), 1, 1, x1], 
     GPL[1149] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), 1, z1^(-1), x1], 
     GPL[1150] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), z1^(-1), 1, x1], 
     GPL[1151] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), z1^(-1), z1^(-1), 
       x1], GPL[1152] -> G[(y + z1)/(-1 + (2 + y)*z1), z1^(-1), -(y/z1), 
       z1^(-1), x1], GPL[1153] -> G[(y + z1)/(-1 + (2 + y)*z1), 
       (y + z1)/(-1 + (2 + y)*z1), 1, 1, x1], 
     GPL[1154] -> G[(y + z1)/(-1 + (2 + y)*z1), (y + z1)/(-1 + (2 + y)*z1), 
       1, z1^(-1), x1], GPL[1155] -> G[(y + z1)/(-1 + (2 + y)*z1), 
       (y + z1)/(-1 + (2 + y)*z1), z1^(-1), 1, x1], 
     GPL[1156] -> G[(y + z1)/(-1 + (2 + y)*z1), (y + z1)/(-1 + (2 + y)*z1), 
       z1^(-1), z1^(-1), x1], GPL[1157] -> G[(-1 + z2)^(-1), -1, -1, 
       (-1 + z2)^(-1), x2], GPL[1158] -> G[(-1 + z2)^(-1), -1, 0, 0, x2], 
     GPL[1159] -> G[(-1 + z2)^(-1), -1, 0, (-1 + z2)^(-1), x2], 
     GPL[1160] -> G[(-1 + z2)^(-1), -1, 0, z2/((-1 + y2)*y2), x2], 
     GPL[1161] -> G[(-1 + z2)^(-1), -1, (-1 + z2)^(-1), 0, x2], 
     GPL[1162] -> G[(-1 + z2)^(-1), -1, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[1163] -> G[(-1 + z2)^(-1), -1, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[1164] -> G[(-1 + z2)^(-1), -1, 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1165] -> G[(-1 + z2)^(-1), -1, z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       x2], GPL[1166] -> G[(-1 + z2)^(-1), 0, -1, (-1 + z2)^(-1), x2], 
     GPL[1167] -> G[(-1 + z2)^(-1), 0, 0, 0, x2], 
     GPL[1168] -> G[(-1 + z2)^(-1), 0, 0, z2/((-1 + y2)*y2), x2], 
     GPL[1169] -> G[(-1 + z2)^(-1), 0, (-1 + z2)^(-1), 0, x2], 
     GPL[1170] -> G[(-1 + z2)^(-1), 0, (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[1171] -> G[(-1 + z2)^(-1), 0, (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       x2], GPL[1172] -> G[(-1 + z2)^(-1), 0, (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[1173] -> G[(-1 + z2)^(-1), 0, 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1174] -> G[(-1 + z2)^(-1), 0, z2/((-1 + y2)*y2), 0, x2], 
     GPL[1175] -> G[(-1 + z2)^(-1), 0, z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       x2], GPL[1176] -> G[(-1 + z2)^(-1), 0, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1177] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), 
       -1, (-1 + z2)^(-1), x2], GPL[1178] -> G[(-1 + z2)^(-1), 
       (-1 + y2)^(-1), 0, 0, x2], GPL[1179] -> G[(-1 + z2)^(-1), 
       (-1 + y2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[1180] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[1181] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1182] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1183] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1184] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1185] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), z2/((-1 + y2)*y2), 0, 
       x2], GPL[1186] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[1187] -> G[(-1 + z2)^(-1), (-1 + y2)^(-1), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1188] -> G[(-1 + z2)^(-1), -y2^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[1189] -> G[(-1 + z2)^(-1), -y2^(-1), 0, 0, x2], 
     GPL[1190] -> G[(-1 + z2)^(-1), -y2^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[1191] -> G[(-1 + z2)^(-1), -y2^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[1192] -> G[(-1 + z2)^(-1), -y2^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), 
       x2], GPL[1193] -> G[(-1 + z2)^(-1), -y2^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1194] -> G[(-1 + z2)^(-1), -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1195] -> G[(-1 + z2)^(-1), -y2^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[1196] -> G[(-1 + z2)^(-1), -y2^(-1), 
       z2/((-1 + y2)*y2), 0, x2], GPL[1197] -> G[(-1 + z2)^(-1), -y2^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1198] -> G[(-1 + z2)^(-1), -y2^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1199] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), 
       -1, (-1 + z2)^(-1), x2], GPL[1200] -> G[(-1 + z2)^(-1), 
       (-1 + z2)^(-1), 0, 0, x2], GPL[1201] -> G[(-1 + z2)^(-1), 
       (-1 + z2)^(-1), 0, (-1 + z2)^(-1), x2], 
     GPL[1202] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), 0, z2/((-1 + y2)*y2), 
       x2], GPL[1203] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), 0, 
       x2], GPL[1204] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1205] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1206] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1207] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1208] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 0, 
       x2], GPL[1209] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[1210] -> G[(-1 + z2)^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1211] -> G[(-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), -1, 
       (-1 + z2)^(-1), x2], GPL[1212] -> G[(-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), 0, z2/((-1 + y2)*y2), x2], 
     GPL[1213] -> G[(-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], GPL[1214] -> 
      G[(-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1215] -> G[(-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[1216] -> G[(-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[1217] -> G[(-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       x2], GPL[1218] -> G[(-1 + z2)^(-1), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1219] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), -1, (-1 + z2)^(-1), 
       x2], GPL[1220] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), 0, 0, x2], 
     GPL[1221] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), 0, (-1 + z2)^(-1), 
       x2], GPL[1222] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       0, x2], GPL[1223] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], GPL[1224] -> 
      G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       x2], GPL[1225] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1226] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1227] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 0, 
       x2], GPL[1228] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1229] -> G[(-1 + z2)^(-1), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1230] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 0, x2], 
     GPL[1231] -> G[(-1 + z2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, 0, (-1 + z2)^(-1), x2], GPL[1232] -> 
      G[(-1 + z2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[1233] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 0, 
       x2], GPL[1234] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1235] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1236] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 0, 
       x2], GPL[1237] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[1238] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1239] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 0, x2], 
     GPL[1240] -> G[(-1 + z2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + 
         r[1])/2, 0, (-1 + z2)^(-1), x2], GPL[1241] -> 
      G[(-1 + z2)^(-1), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[1242] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 0, 
       x2], GPL[1243] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1244] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1245] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 0, 
       x2], GPL[1246] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[1247] -> G[(-1 + z2)^(-1), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1248] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[1249] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1250] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1251] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1252] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1253] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1254] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[1255] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       x2], GPL[1256] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), x2], GPL[1257] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), x2], GPL[1258] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       x2], GPL[1259] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       x2], GPL[1260] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], GPL[1261] -> 
      G[(-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1262] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), 
       x2], GPL[1263] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1264] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1265] -> G[(-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1266] -> G[z2/((-1 + y2)*y2), 0, -1, (-1 + z2)^(-1), x2], 
     GPL[1267] -> G[z2/((-1 + y2)*y2), 0, 0, 0, x2], 
     GPL[1268] -> G[z2/((-1 + y2)*y2), 0, 0, (-1 + z2)^(-1), x2], 
     GPL[1269] -> G[z2/((-1 + y2)*y2), 0, 0, z2/((-1 + y2)*y2), x2], 
     GPL[1270] -> G[z2/((-1 + y2)*y2), 0, (-1 + z2)^(-1), 0, x2], 
     GPL[1271] -> G[z2/((-1 + y2)*y2), 0, (-1 + z2)^(-1), (-1 + z2)^(-1), 
       x2], GPL[1272] -> G[z2/((-1 + y2)*y2), 0, z2/((-1 + y2)*y2), 0, x2], 
     GPL[1273] -> G[z2/((-1 + y2)*y2), 0, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1274] -> G[z2/((-1 + y2)*y2), 
       (-1 + y2)^(-1), -1, (-1 + z2)^(-1), x2], 
     GPL[1275] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), 0, 0, x2], 
     GPL[1276] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), 0, (-1 + z2)^(-1), 
       x2], GPL[1277] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), (-1 + z2)^(-1), 
       0, x2], GPL[1278] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], GPL[1279] -> 
      G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       x2], GPL[1280] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1281] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1282] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), z2/((-1 + y2)*y2), 0, 
       x2], GPL[1283] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1284] -> G[z2/((-1 + y2)*y2), (-1 + y2)^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1285] -> G[z2/((-1 + y2)*y2), -y2^(-1), 
       -1, (-1 + z2)^(-1), x2], GPL[1286] -> G[z2/((-1 + y2)*y2), -y2^(-1), 
       0, 0, x2], GPL[1287] -> G[z2/((-1 + y2)*y2), -y2^(-1), 0, 
       (-1 + z2)^(-1), x2], GPL[1288] -> G[z2/((-1 + y2)*y2), -y2^(-1), 
       (-1 + z2)^(-1), 0, x2], GPL[1289] -> G[z2/((-1 + y2)*y2), -y2^(-1), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], GPL[1290] -> 
      G[z2/((-1 + y2)*y2), -y2^(-1), (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1291] -> G[z2/((-1 + y2)*y2), -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1292] -> G[z2/((-1 + y2)*y2), -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1293] -> G[z2/((-1 + y2)*y2), -y2^(-1), z2/((-1 + y2)*y2), 0, x2], 
     GPL[1294] -> G[z2/((-1 + y2)*y2), -y2^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[1295] -> G[z2/((-1 + y2)*y2), -y2^(-1), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1296] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), -1, (-1 + z2)^(-1), 
       x2], GPL[1297] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), 0, 0, x2], 
     GPL[1298] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), 0, (-1 + z2)^(-1), 
       x2], GPL[1299] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), 0, 
       z2/((-1 + y2)*y2), x2], GPL[1300] -> G[z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), 0, x2], 
     GPL[1301] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1302] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1303] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1304] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1305] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 0, 
       x2], GPL[1306] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1307] -> G[z2/((-1 + y2)*y2), (-1 + z2)^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1308] -> G[z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[1309] -> G[z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1310] -> G[z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1311] -> G[z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1312] -> G[z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1313] -> G[z2/((-1 + y2)*y2), (-1 + z2)/(1 - y2 + y2^2 - z2), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1314] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 0, 0, x2], 
     GPL[1315] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 0, (-1 + z2)^(-1), 
       x2], GPL[1316] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 0, 
       z2/((-1 + y2)*y2), x2], GPL[1317] -> G[z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), 0, x2], 
     GPL[1318] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1319] -> G[z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1320] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1321] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1322] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       0, x2], GPL[1323] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1324] -> G[z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1325] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 0, x2], 
     GPL[1326] -> G[z2/((-1 + y2)*y2), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - 
         r[1])/2, 0, (-1 + z2)^(-1), x2], GPL[1327] -> 
      G[z2/((-1 + y2)*y2), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[1328] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 0, 
       x2], GPL[1329] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1330] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1331] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 0, 
       x2], GPL[1332] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[1333] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) - r[1])/2, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1334] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 0, x2], 
     GPL[1335] -> G[z2/((-1 + y2)*y2), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + 
         r[1])/2, 0, (-1 + z2)^(-1), x2], GPL[1336] -> 
      G[z2/((-1 + y2)*y2), ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, 0, 
       z2/((-1 + y2)*y2), x2], GPL[1337] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 0, 
       x2], GPL[1338] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 
       (-1 + z2)^(-1), x2], GPL[1339] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1340] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 0, 
       x2], GPL[1341] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[1342] -> G[z2/((-1 + y2)*y2), 
       ((-2 + z2)/(y2 - y2^2 + (-1 + z2)^2) + r[1])/2, z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1343] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), -1, 
       (-1 + z2)^(-1), x2], GPL[1344] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 0, 0, x2], 
     GPL[1345] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 0, 
       (-1 + z2)^(-1), x2], GPL[1346] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), (-1 + z2)^(-1), 
       0, x2], GPL[1347] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), 
       (-1 + y2)^(-1), (-1 + z2)^(-1), (-1 + z2)^(-1), x2], 
     GPL[1348] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1349] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1350] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1351] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 
       z2/((-1 + y2)*y2), 0, x2], GPL[1352] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1353] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + y2)^(-1), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1354] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), -1, 
       (-1 + z2)^(-1), x2], GPL[1355] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), 0, 0, x2], 
     GPL[1356] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), 0, 
       (-1 + z2)^(-1), x2], GPL[1357] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), (-1 + z2)^(-1), 0, 
       x2], GPL[1358] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], GPL[1359] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), x2], GPL[1360] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1361] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1362] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), 
       z2/((-1 + y2)*y2), 0, x2], GPL[1363] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), x2], GPL[1364] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), -y2^(-1), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), x2], GPL[1365] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + z2)^(-1), -1, 
       (-1 + z2)^(-1), x2], GPL[1366] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1367] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + z2)^(-1), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1368] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1369] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), (-1 + z2)^(-1), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2], 
     GPL[1370] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       0, 0, x2], GPL[1371] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), 
       z2/((-1 + y2)*y2), 0, (-1 + z2)^(-1), x2], 
     GPL[1372] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), 0, x2], GPL[1373] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), (-1 + z2)^(-1), x2], GPL[1374] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       (-1 + z2)^(-1), z2/((-1 + y2)*y2), x2], 
     GPL[1375] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), (-1 + z2)^(-1), x2], 
     GPL[1376] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       (-1 + z2)/(1 - y2 + y2^2 - z2), z2/((-1 + y2)*y2), x2], 
     GPL[1377] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), 0, x2], GPL[1378] -> 
      G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), (-1 + z2)^(-1), x2], 
     GPL[1379] -> G[(-y2 + y2^2 + z2)/((-1 + y2)*y2*z2), z2/((-1 + y2)*y2), 
       z2/((-1 + y2)*y2), z2/((-1 + y2)*y2), x2]}


==> anc/GBTW-family2.m <==
(* 

 - Description

This is the supllementary file of the article
"Two-loop master integrals for the single top production associated with $W$ boson"
Ming-Ming Long, Ren-You Zhang, Wen-Gan Ma, Yi Jiang, Liang Han, Zhe Li, and Shuai-Shuai Wang
[arXiv: 2111.xxxx]

The explicit expressions of the canonical master integrals(MI) k_{1,...,36} defined in Eq. (38) are stored in the 
list variable "GBTW" and each element is a replacement rule (k[i] -> ...).

 - Convention list

	- dimensional regularization in d=4-2ep dimensions
	- the integration measure is defined in Eq. (6)
	- every MI is a Taylor series in ep up to 4-th order
	- the variables (x_i,y_i,z_i) are evaluated according to Eq. (55-57)
	- the involved GPLs in the expressions are replaced by their avatars GPL[n]
	- the replacement rules of GPL[n] are collected in "GPLback" 
	- the replacement rules of r[n] (square roots in weights of GPLs) are collected in "srback" 
	- "k[n]/.GBTW/.GPLback/.srback" would give the expression of MI k_n

*)


GBTW = {k[1] -> 1 - ep*GPL[5] + ep^2*(-1/6*Pi^2 + GPL[49]) + 
       ep^3*((Pi^2*GPL[5])/6 - GPL[292] - 2*Zeta[3]) + 
       ep^4*(-1/40*Pi^4 - (Pi^2*GPL[49])/6 + GPL[1186] + 2*GPL[5]*Zeta[3]), 
     k[2] -> 1, k[3] -> -(ep*GPL[8]) + ep^2*(-GPL[52] + 2*GPL[79]) + 
       ep^3*(-GPL[294] + 2*GPL[306] + 2*GPL[383] - 4*GPL[396]) + 
       ep^4*(-GPL[1188] + 2*GPL[1195] + 2*GPL[1222] - 4*GPL[1227] + 
         2*GPL[1431] - 4*GPL[1438] - 4*GPL[1463] + 8*GPL[1470]), 
     k[4] -> -(ep*GPL[1]) + ep^2*(2*GPL[37] - GPL[45]) + 
       ep^3*(-4*GPL[278] + 2*GPL[281] + 2*GPL[287] - GPL[290]) + 
       ep^4*(8*GPL[1146] - 4*GPL[1149] - 4*GPL[1155] + 2*GPL[1158] - 
         4*GPL[1172] + 2*GPL[1175] + 2*GPL[1181] - GPL[1184]), 
     k[5] -> ep^2*(I*Pi*GPL[10] - I*Pi*GPL[12] - GPL[10]*GPL[12] - GPL[73] - 
         GPL[81] + GPL[83] + 2*GPL[102]) + ep^3*((-2*Pi^2*GPL[10])/3 + 
         (2*Pi^2*GPL[12])/3 + I*Pi*GPL[10]*GPL[12] - (2*I)*Pi*GPL[12]*
          GPL[36] - (2*I)*Pi*GPL[56] - (3*I)*Pi*GPL[81] + 3*GPL[12]*GPL[81] + 
         (3*I)*Pi*GPL[83] - GPL[10]*GPL[83] + 2*GPL[36]*GPL[83] + 
         (2*I)*Pi*GPL[276] - 2*GPL[12]*GPL[276] - GPL[304] + 2*GPL[310] + 
         2*GPL[378] + 4*GPL[394] + 3*GPL[398] - 3*GPL[400] - 4*GPL[407] - 
         4*GPL[473] - 2*GPL[1142] - 2*GPL[1143] + 4*GPL[1144]) + 
       ep^4*((-2*Pi^2*GPL[10]*GPL[12])/3 + (4*Pi^2*GPL[12]*GPL[36])/3 + 
         (4*Pi^2*GPL[56])/3 + (4*I)*Pi*GPL[10]*GPL[56] - 
         (4*I)*Pi*GPL[36]*GPL[56] + 2*Pi^2*GPL[81] - I*Pi*GPL[12]*GPL[81] - 
         2*Pi^2*GPL[83] - (5*I)*Pi*GPL[10]*GPL[83] + (6*I)*Pi*GPL[36]*
          GPL[83] + GPL[81]*GPL[83] + (4*I)*Pi*GPL[12]*GPL[104] - 
         4*GPL[83]*GPL[104] - (4*Pi^2*GPL[276])/3 + (2*I)*Pi*GPL[12]*
          GPL[276] - 2*GPL[83]*GPL[276] - (4*I)*Pi*GPL[12]*GPL[277] + 
         4*GPL[83]*GPL[277] - (4*I)*Pi*GPL[297] + (6*I)*Pi*GPL[310] - 
         4*GPL[10]*GPL[310] + 4*GPL[36]*GPL[310] + (4*I)*Pi*GPL[387] + 
         (7*I)*Pi*GPL[398] - 7*GPL[12]*GPL[398] - (7*I)*Pi*GPL[400] + 
         5*GPL[10]*GPL[400] - 6*GPL[36]*GPL[400] - (4*I)*Pi*GPL[475] + 
         4*GPL[12]*GPL[475] - (6*I)*Pi*GPL[1143] + 6*GPL[12]*GPL[1143] + 
         (4*I)*Pi*GPL[1145] - 4*GPL[12]*GPL[1145] - GPL[1193] + 4*GPL[1198] + 
         2*GPL[1218] - 6*GPL[1231] + 2*GPL[1418] - 4*GPL[1419] + 
         4*GPL[1436] - 4*GPL[1441] - 8*GPL[1459] - 8*GPL[1468] - 
         7*GPL[1471] + 7*GPL[1473] + 8*GPL[1475] + 8*GPL[1491] - 
         4*GPL[1667] + 8*GPL[1668] + 4*GPL[1671] + 4*GPL[1672] - 
         8*GPL[1673] - 2*GPL[3492] + 4*GPL[3495] + 8*GPL[3496] + 
         6*GPL[3497] - 8*GPL[3498] - 8*GPL[3499] - 4*GPL[3500] - 
         4*GPL[3501] + 8*GPL[3502] - (I/3)*GPL[10]*(Pi^3 - (6*I)*Zeta[3]) + 
         (GPL[12]*(I*Pi^3 + 6*Zeta[3]))/3), 
     k[6] -> 3/2 + ep*(I*Pi - 2*GPL[1] - GPL[10] - GPL[12] + GPL[34]) + 
       ep^2*((-2*Pi^2)/3 - (2*I)*Pi*GPL[1] + 2*GPL[1]*GPL[10] + 
         2*GPL[1]*GPL[12] - 2*GPL[1]*GPL[35] + 2*GPL[37] - 2*GPL[45] - 
         2*GPL[274] + 2*GPL[275]) + ep^3*((4*Pi^2*GPL[1])/3 + 
         (2*I)*Pi*GPL[1]*GPL[10] + (2*I)*Pi*GPL[1]*GPL[12] - 
         2*GPL[1]*GPL[10]*GPL[12] - (2*I)*Pi*GPL[1]*GPL[13] + 
         2*GPL[1]*GPL[12]*GPL[13] - (2*I)*Pi*GPL[1]*GPL[14] + 
         (4*I)*Pi*GPL[37] - 2*GPL[10]*GPL[37] - 2*GPL[12]*GPL[37] - 
         2*GPL[13]*GPL[37] - 2*GPL[14]*GPL[37] + 4*GPL[35]*GPL[37] - 
         (4*I)*Pi*GPL[45] + 2*GPL[10]*GPL[45] + 2*GPL[12]*GPL[45] - 
         2*GPL[35]*GPL[45] - (2*I)*Pi*GPL[81] - 2*GPL[1]*GPL[81] + 
         2*GPL[12]*GPL[81] - (2*I)*Pi*GPL[83] - 2*GPL[1]*GPL[83] + 
         2*GPL[1]*GPL[103] + (2*I)*Pi*GPL[105] + 2*GPL[1]*GPL[105] - 
         2*GPL[12]*GPL[105] + (2*I)*Pi*GPL[106] + 2*GPL[1]*GPL[106] - 
         2*GPL[1]*GPL[109] + 2*GPL[281] - 2*GPL[290] + 2*GPL[394] + 
         2*GPL[398] + 2*GPL[400] - 2*GPL[407] - 2*GPL[474] - 2*GPL[478] - 
         2*GPL[479] - 2*GPL[480] + 2*GPL[481] + 2*GPL[486] - 2*GPL[1137] + 
         4*GPL[1138] + 2*GPL[1139] - 4*GPL[1140] + 
         (I/3)*(-Pi^3 + (6*I)*Zeta[3])) + 
       ep^4*(Pi^4/10 - (4*Pi^2*GPL[1]*GPL[10])/3 - (4*Pi^2*GPL[1]*GPL[12])/
          3 - (2*I)*Pi*GPL[1]*GPL[10]*GPL[12] + (4*Pi^2*GPL[1]*GPL[13])/3 + 
         (2*I)*Pi*GPL[1]*GPL[12]*GPL[13] + (4*Pi^2*GPL[1]*GPL[14])/3 + 
         (2*I)*Pi*GPL[1]*GPL[10]*GPL[14] - (2*I)*Pi*GPL[1]*GPL[13]*GPL[14] - 
         (8*Pi^2*GPL[37])/3 - (4*I)*Pi*GPL[10]*GPL[37] - 
         (4*I)*Pi*GPL[12]*GPL[37] + 2*GPL[10]*GPL[12]*GPL[37] + 
         (4*I)*Pi*GPL[13]*GPL[37] - 2*GPL[12]*GPL[13]*GPL[37] + 
         (4*I)*Pi*GPL[14]*GPL[37] + 2*GPL[10]*GPL[14]*GPL[37] - 
         2*GPL[13]*GPL[14]*GPL[37] + (8*Pi^2*GPL[45])/3 + 
         (4*I)*Pi*GPL[10]*GPL[45] + (4*I)*Pi*GPL[12]*GPL[45] - 
         2*GPL[10]*GPL[12]*GPL[45] - (4*I)*Pi*GPL[13]*GPL[45] + 
         2*GPL[12]*GPL[13]*GPL[45] - (4*I)*Pi*GPL[14]*GPL[45] + 
         (2*I)*Pi*GPL[10]*GPL[56] - (2*I)*Pi*GPL[13]*GPL[56] + 
         (4*Pi^2*GPL[81])/3 - (2*I)*Pi*GPL[1]*GPL[81] + 
         2*GPL[1]*GPL[12]*GPL[81] + 2*GPL[37]*GPL[81] - 2*GPL[45]*GPL[81] + 
         (4*Pi^2*GPL[83])/3 - (2*I)*Pi*GPL[1]*GPL[83] + 
         2*GPL[1]*GPL[10]*GPL[83] - 2*GPL[1]*GPL[13]*GPL[83] + 
         2*GPL[37]*GPL[83] - 2*GPL[45]*GPL[83] + (2*I)*Pi*GPL[1]*GPL[84] - 
         2*GPL[1]*GPL[12]*GPL[84] + 2*GPL[37]*GPL[84] + 
         (2*I)*Pi*GPL[1]*GPL[85] + 2*GPL[37]*GPL[85] - 4*GPL[37]*GPL[103] + 
         2*GPL[45]*GPL[103] + (2*I)*Pi*GPL[12]*GPL[104] - 
         2*GPL[83]*GPL[104] - (4*Pi^2*GPL[105])/3 + (2*I)*Pi*GPL[1]*
          GPL[105] - 2*GPL[1]*GPL[12]*GPL[105] - 2*GPL[37]*GPL[105] + 
         2*GPL[45]*GPL[105] - (4*Pi^2*GPL[106])/3 + (2*I)*Pi*GPL[1]*
          GPL[106] - (2*I)*Pi*GPL[10]*GPL[106] - 2*GPL[1]*GPL[10]*GPL[106] + 
         (2*I)*Pi*GPL[13]*GPL[106] + 2*GPL[1]*GPL[13]*GPL[106] - 
         2*GPL[37]*GPL[106] + 2*GPL[45]*GPL[106] - (2*I)*Pi*GPL[1]*GPL[107] + 
         2*GPL[1]*GPL[12]*GPL[107] - 2*GPL[37]*GPL[107] - 
         (2*I)*Pi*GPL[1]*GPL[108] - 2*GPL[37]*GPL[108] + 4*GPL[37]*GPL[109] - 
         2*GPL[45]*GPL[109] - (2*I)*Pi*GPL[12]*GPL[110] + 
         2*GPL[83]*GPL[110] - (8*I)*Pi*GPL[278] + 8*GPL[13]*GPL[278] + 
         8*GPL[14]*GPL[278] - 8*GPL[35]*GPL[278] + (8*I)*Pi*GPL[281] - 
         2*GPL[10]*GPL[281] - 2*GPL[12]*GPL[281] - 2*GPL[13]*GPL[281] - 
         2*GPL[14]*GPL[281] + 4*GPL[35]*GPL[281] + (8*I)*Pi*GPL[287] - 
         4*GPL[13]*GPL[287] - 4*GPL[14]*GPL[287] + 4*GPL[35]*GPL[287] - 
         (8*I)*Pi*GPL[290] + 2*GPL[10]*GPL[290] + 2*GPL[12]*GPL[290] - 
         2*GPL[35]*GPL[290] - 2*GPL[10]*GPL[310] + 2*GPL[13]*GPL[310] - 
         (2*I)*Pi*GPL[387] + (6*I)*Pi*GPL[398] + 2*GPL[1]*GPL[398] - 
         6*GPL[12]*GPL[398] + (6*I)*Pi*GPL[400] + 2*GPL[1]*GPL[400] - 
         2*GPL[1]*GPL[408] - (2*I)*Pi*GPL[409] - 2*GPL[1]*GPL[409] + 
         2*GPL[12]*GPL[409] - (2*I)*Pi*GPL[410] - 2*GPL[1]*GPL[410] + 
         2*GPL[1]*GPL[411] - (2*I)*Pi*GPL[475] + 2*GPL[12]*GPL[475] + 
         (2*I)*Pi*GPL[477] - (6*I)*Pi*GPL[479] - 2*GPL[1]*GPL[479] + 
         6*GPL[12]*GPL[479] - (6*I)*Pi*GPL[480] - 2*GPL[1]*GPL[480] + 
         2*GPL[10]*GPL[480] - 2*GPL[13]*GPL[480] + 2*GPL[1]*GPL[482] + 
         (2*I)*Pi*GPL[483] + 2*GPL[1]*GPL[483] - 2*GPL[12]*GPL[483] + 
         (2*I)*Pi*GPL[484] + 2*GPL[1]*GPL[484] - 2*GPL[1]*GPL[485] + 
         (2*I)*Pi*GPL[487] - 2*GPL[12]*GPL[487] - 8*GPL[1146] + 4*GPL[1155] + 
         2*GPL[1158] + 8*GPL[1172] - 4*GPL[1181] - 2*GPL[1184] + 
         2*GPL[1436] + 2*GPL[1441] - 4*GPL[1459] - 6*GPL[1468] - 
         6*GPL[1471] - 6*GPL[1473] + 6*GPL[1475] + 4*GPL[1491] + 
         2*GPL[1492] + 2*GPL[1493] + 2*GPL[1494] + 2*GPL[1495] - 
         2*GPL[1496] - 2*GPL[1497] - 2*GPL[1669] + 4*GPL[1670] + 
         2*GPL[1671] + 2*GPL[1672] - 4*GPL[1673] - 2*GPL[1674] - 
         2*GPL[1676] + 4*GPL[1678] + 6*GPL[1679] + 6*GPL[1680] + 
         6*GPL[1681] - 6*GPL[1682] - 4*GPL[1683] - 2*GPL[1684] - 
         2*GPL[1685] - 2*GPL[1686] - 2*GPL[1687] + 2*GPL[1688] + 
         2*GPL[1689] + 2*GPL[1690] - 4*GPL[1691] - 2*GPL[1692] - 
         2*GPL[1693] + 4*GPL[1694] - 2*GPL[3484] + 4*GPL[3485] + 
         4*GPL[3486] - 8*GPL[3487] + 2*GPL[3488] - 4*GPL[3489] - 
         4*GPL[3490] + 8*GPL[3491] - (2*I)*Pi*Zeta[3] + 
         (2*GPL[1]*(I*Pi^3 + 6*Zeta[3]))/3), 
     k[7] -> -2*ep^2*GPL[50] + ep^3*((Pi^2*GPL[6])/3 + 12*GPL[289] - 
         6*GPL[293] + 4*GPL[305] - 4*GPL[382] + 6*Zeta[3]) + 
       ep^4*((13*Pi^4)/180 + Pi^2*(-2*GPL[46] + GPL[50] - (2*GPL[53])/3 + 
           (2*GPL[77])/3) - 72*GPL[1174] + 48*GPL[1177] - 24*GPL[1178] + 
         36*GPL[1183] - 14*GPL[1187] + 12*GPL[1194] - 24*GPL[1219] + 
         20*GPL[1221] - 8*GPL[1226] + 24*GPL[1428] - 12*GPL[1430] + 
         8*GPL[1437] - 8*GPL[1462] + (16*GPL[6] + 12*GPL[9])*Zeta[3]), 
     k[8] -> -(ep*GPL[6]) + (ep^2*(Pi^2 + 36*GPL[41] - 24*GPL[50] + 
          12*GPL[77]))/6 - (ep^3*(3*Pi^2*GPL[2] - 2*Pi^2*GPL[6] + 
          Pi^2*GPL[9] + 108*GPL[280] - 72*GPL[283] + 36*GPL[284] - 
          72*GPL[289] + 30*GPL[293] - 24*GPL[305] + 36*GPL[380] - 
          24*GPL[382] + 12*GPL[395] - 33*Zeta[3]))/3 + 
       (ep^4*(2*Pi^4 + 90*Pi^2*GPL[38] - 60*Pi^2*GPL[41] + 30*Pi^2*GPL[43] - 
          60*Pi^2*GPL[46] + 25*Pi^2*GPL[50] - 20*Pi^2*GPL[53] + 
          30*Pi^2*GPL[76] - 20*Pi^2*GPL[77] + 10*Pi^2*GPL[80] + 
          3240*GPL[1148] - 2160*GPL[1151] + 1080*GPL[1152] - 2160*GPL[1157] + 
          900*GPL[1160] - 720*GPL[1161] + 1080*GPL[1162] - 720*GPL[1164] + 
          360*GPL[1165] - 2160*GPL[1174] + 1440*GPL[1177] - 720*GPL[1178] + 
          900*GPL[1183] - 330*GPL[1187] + 300*GPL[1194] - 720*GPL[1219] + 
          660*GPL[1221] - 240*GPL[1226] + 1080*GPL[1423] - 720*GPL[1425] + 
          360*GPL[1426] - 720*GPL[1428] + 300*GPL[1430] - 240*GPL[1437] + 
          360*GPL[1460] - 240*GPL[1462] + 120*GPL[1469] - 
          990*GPL[2]*Zeta[3] + 390*GPL[6]*Zeta[3] - 330*GPL[9]*Zeta[3]))/15, 
     k[9] -> ep*GPL[8] + ep^2*(GPL[52] - 4*GPL[79]) + 
       ep^3*((Pi^2*GPL[8])/3 + GPL[294] - 4*GPL[306] - 6*GPL[383] + 
         16*GPL[396]) + ep^4*((Pi^2*GPL[52])/3 - (4*Pi^2*GPL[79])/3 + 
         GPL[1188] - 4*GPL[1195] - 6*GPL[1222] + 16*GPL[1227] - 6*GPL[1431] + 
         24*GPL[1438] + 24*GPL[1463] - 64*GPL[1470] - 2*GPL[8]*Zeta[3]), 
     k[10] -> -1 + 2*ep*GPL[8] + ep^2*(-1/3*Pi^2 + 4*GPL[52] - 8*GPL[79]) + 
       ep^3*((2*Pi^2*GPL[8])/3 + 4*GPL[294] - 16*GPL[306] - 12*GPL[383] + 
         32*GPL[396] + 2*Zeta[3]) + ep^4*(-1/10*Pi^4 + (4*Pi^2*GPL[52])/3 - 
         (8*Pi^2*GPL[79])/3 + 4*GPL[1188] - 16*GPL[1195] - 24*GPL[1222] + 
         64*GPL[1227] - 12*GPL[1431] + 48*GPL[1438] + 48*GPL[1463] - 
         128*GPL[1470] - 4*GPL[8]*Zeta[3]), 
     k[11] -> ep*GPL[1] + ep^2*(-4*GPL[37] + GPL[45]) + 
       ep^3*((Pi^2*GPL[1])/3 + 16*GPL[278] - 6*GPL[281] - 4*GPL[287] + 
         GPL[290]) + ep^4*((-4*Pi^2*GPL[37])/3 + (Pi^2*GPL[45])/3 - 
         64*GPL[1146] + 24*GPL[1149] + 24*GPL[1155] - 6*GPL[1158] + 
         16*GPL[1172] - 6*GPL[1175] - 4*GPL[1181] + GPL[1184] - 
         2*GPL[1]*Zeta[3]), k[12] -> -1 + 2*ep*GPL[1] + 
       ep^2*(-1/3*Pi^2 - 8*GPL[37] + 4*GPL[45]) + 
       ep^3*((2*Pi^2*GPL[1])/3 + 32*GPL[278] - 12*GPL[281] - 16*GPL[287] + 
         4*GPL[290] + 2*Zeta[3]) + ep^4*(-1/10*Pi^4 - (8*Pi^2*GPL[37])/3 + 
         (4*Pi^2*GPL[45])/3 - 128*GPL[1146] + 48*GPL[1149] + 48*GPL[1155] - 
         12*GPL[1158] + 64*GPL[1172] - 24*GPL[1175] - 16*GPL[1181] + 
         4*GPL[1184] - 4*GPL[1]*Zeta[3]), 
     k[13] -> -1/4 - (ep^2*Pi^2)/6 - (8*ep^4*Pi^4)/45 - 2*ep^3*Zeta[3], 
     k[14] -> ep^3*((Pi^2*GPL[10])/6 - (Pi^2*GPL[12])/6 + I*Pi*GPL[54] - 
         GPL[12]*GPL[54] - I*Pi*GPL[56] - GPL[304] - GPL[308] + GPL[310] + 
         GPL[317] + GPL[394]) + ep^4*((Pi^2*GPL[10]*GPL[12])/6 - 
         (Pi^2*GPL[12]*GPL[36])/3 - (3*Pi^2*GPL[54])/2 + (7*Pi^2*GPL[56])/6 + 
         I*Pi*GPL[10]*GPL[56] - (2*I)*Pi*GPL[36]*GPL[56] - 
         I*Pi*GPL[12]*GPL[74] - (Pi^2*GPL[81])/6 + (Pi^2*GPL[83])/6 + 
         GPL[74]*GPL[83] + (Pi^2*GPL[276])/3 - (3*I)*Pi*GPL[297] - 
         (5*I)*Pi*GPL[308] + 5*GPL[12]*GPL[308] + (5*I)*Pi*GPL[310] - 
         GPL[10]*GPL[310] + 2*GPL[36]*GPL[310] + I*Pi*GPL[379] - 
         GPL[12]*GPL[379] - I*Pi*GPL[385] + GPL[12]*GPL[385] + 
         I*Pi*GPL[387] + (2*I)*Pi*GPL[1141] - 2*GPL[12]*GPL[1141] - 
         GPL[1193] + 3*GPL[1198] + 4*GPL[1218] + 4*GPL[1225] + 5*GPL[1229] - 
         5*GPL[1231] - 5*GPL[1234] - 4*GPL[1250] - GPL[1420] - GPL[1421] + 
         2*GPL[1422] + 2*GPL[1436] + GPL[1440] - GPL[1441] - GPL[1443] - 
         4*GPL[1459] - GPL[1468] - 2*GPL[3492] - 2*GPL[3493] + 2*GPL[3494] + 
         2*GPL[3496] + 5*GPL[10]*Zeta[3] - 5*GPL[12]*Zeta[3]), 
     k[15] -> ep^2*((-1/2*I)*Pi*GPL[10] + (I/2)*Pi*GPL[12] + 
         (GPL[10]*GPL[12])/2 + GPL[73]/2 + GPL[81]/2 - GPL[83]/2 - 
         GPL[102]) + ep^3*((Pi^2*GPL[10])/2 - (Pi^2*GPL[12])/2 - 
         (I/2)*Pi*GPL[10]*GPL[12] + I*Pi*GPL[12]*GPL[36] - I*Pi*GPL[54] + 
         GPL[12]*GPL[54] + (2*I)*Pi*GPL[56] + ((5*I)/2)*Pi*GPL[81] - 
         (5*GPL[12]*GPL[81])/2 - ((5*I)/2)*Pi*GPL[83] + (GPL[10]*GPL[83])/2 - 
         GPL[36]*GPL[83] - I*Pi*GPL[276] + GPL[12]*GPL[276] + 
         (3*GPL[304])/2 + GPL[308] - 2*GPL[310] - GPL[317] - 2*GPL[378] - 
         4*GPL[394] - (5*GPL[398])/2 + (5*GPL[400])/2 + 3*GPL[407] + 
         4*GPL[473] + GPL[1142] + GPL[1143] - 2*GPL[1144]) + 
       ep^4*((I/6)*Pi^3*GPL[10] - (I/6)*Pi^3*GPL[12] + 
         (2*Pi^2*GPL[10]*GPL[12])/3 - Pi^2*GPL[12]*GPL[36] + 
         (3*Pi^2*GPL[54])/2 - (5*Pi^2*GPL[56])/2 - (4*I)*Pi*GPL[10]*GPL[56] + 
         (4*I)*Pi*GPL[36]*GPL[56] + (Pi^2*GPL[73])/6 + I*Pi*GPL[12]*GPL[74] - 
         (17*Pi^2*GPL[81])/6 + (I/2)*Pi*GPL[12]*GPL[81] + 
         (17*Pi^2*GPL[83])/6 + ((9*I)/2)*Pi*GPL[10]*GPL[83] - 
         (5*I)*Pi*GPL[36]*GPL[83] - GPL[74]*GPL[83] - (GPL[81]*GPL[83])/2 - 
         (Pi^2*GPL[102])/3 - (3*I)*Pi*GPL[12]*GPL[104] + 3*GPL[83]*GPL[104] + 
         Pi^2*GPL[276] - I*Pi*GPL[12]*GPL[276] + GPL[83]*GPL[276] + 
         (2*I)*Pi*GPL[12]*GPL[277] - 2*GPL[83]*GPL[277] + (5*I)*Pi*GPL[297] + 
         (5*I)*Pi*GPL[308] - 5*GPL[12]*GPL[308] - (10*I)*Pi*GPL[310] + 
         4*GPL[10]*GPL[310] - 4*GPL[36]*GPL[310] - I*Pi*GPL[379] + 
         GPL[12]*GPL[379] + (2*I)*Pi*GPL[385] - 2*GPL[12]*GPL[385] - 
         (5*I)*Pi*GPL[387] - ((21*I)/2)*Pi*GPL[398] + (21*GPL[12]*GPL[398])/
          2 + ((21*I)/2)*Pi*GPL[400] - (9*GPL[10]*GPL[400])/2 + 
         5*GPL[36]*GPL[400] + (3*I)*Pi*GPL[475] - 3*GPL[12]*GPL[475] - 
         (2*I)*Pi*GPL[1141] + 2*GPL[12]*GPL[1141] + (5*I)*Pi*GPL[1143] - 
         5*GPL[12]*GPL[1143] - (2*I)*Pi*GPL[1145] + 2*GPL[12]*GPL[1145] + 
         (3*GPL[1193])/2 - 5*GPL[1198] - 6*GPL[1218] - 4*GPL[1225] - 
         5*GPL[1229] + 10*GPL[1231] + 5*GPL[1234] + 4*GPL[1250] - 
         3*GPL[1418] + 8*GPL[1419] + GPL[1420] + GPL[1421] - 2*GPL[1422] - 
         6*GPL[1436] - 2*GPL[1440] + 5*GPL[1441] + 2*GPL[1443] + 
         16*GPL[1459] + 12*GPL[1468] + (21*GPL[1471])/2 - (21*GPL[1473])/2 - 
         11*GPL[1475] - 12*GPL[1491] + 6*GPL[1667] - 16*GPL[1668] - 
         3*GPL[1671] - 3*GPL[1672] + 6*GPL[1673] + 3*GPL[3492] + 
         2*GPL[3493] - 2*GPL[3494] - 4*GPL[3495] - 8*GPL[3496] - 
         5*GPL[3497] + 6*GPL[3498] + 8*GPL[3499] + 2*GPL[3500] + 
         2*GPL[3501] - 4*GPL[3502]), 
     k[16] -> 1/4 + ep^2*(Pi^2/3 + (I/2)*Pi*GPL[10] + (I/2)*Pi*GPL[12] - 
         (GPL[10]*GPL[12])/2 + GPL[73]/2 - GPL[81]/2 - GPL[83]/2) + 
       ep^4*((29*Pi^4)/60 + (7*Pi^2*GPL[10]*GPL[12])/12 - 
         (3*Pi^2*GPL[54])/4 - (3*Pi^2*GPL[56])/4 + ((3*I)/2)*Pi*GPL[10]*
          GPL[56] + (Pi^2*GPL[73])/6 - (I/2)*Pi*GPL[12]*GPL[74] + 
         (37*Pi^2*GPL[81])/12 + (I/2)*Pi*GPL[12]*GPL[81] + 
         (37*Pi^2*GPL[83])/12 + (I/2)*Pi*GPL[10]*GPL[83] + 
         (GPL[74]*GPL[83])/2 - (GPL[81]*GPL[83])/2 + (2*I)*Pi*GPL[12]*
          GPL[104] - 2*GPL[83]*GPL[104] + (I/2)*Pi*GPL[297] - 
         ((5*I)/2)*Pi*GPL[308] + (5*GPL[12]*GPL[308])/2 - 
         ((5*I)/2)*Pi*GPL[310] - (3*GPL[10]*GPL[310])/2 + (I/2)*Pi*GPL[379] - 
         (GPL[12]*GPL[379])/2 - ((3*I)/2)*Pi*GPL[385] + (3*GPL[12]*GPL[385])/
          2 - ((7*I)/2)*Pi*GPL[387] + ((21*I)/2)*Pi*GPL[398] - 
         (21*GPL[12]*GPL[398])/2 + ((21*I)/2)*Pi*GPL[400] - 
         (GPL[10]*GPL[400])/2 - (2*I)*Pi*GPL[475] + 2*GPL[12]*GPL[475] - 
         GPL[1198]/2 + 2*GPL[1225] + (5*GPL[1229])/2 + (5*GPL[1231])/2 - 
         (5*GPL[1234])/2 - 2*GPL[1250] - 3*GPL[1418] + 8*GPL[1419] - 
         GPL[1420]/2 - GPL[1421]/2 + GPL[1422] + 3*GPL[1436] + 
         (3*GPL[1440])/2 + (7*GPL[1441])/2 - (3*GPL[1443])/2 - 6*GPL[1459] - 
         (19*GPL[1468])/2 - (21*GPL[1471])/2 - (21*GPL[1473])/2 + 
         10*GPL[1475] + 8*GPL[1491] + 2*GPL[1671] + 2*GPL[1672] - 
         4*GPL[1673] - (I/6)*GPL[10]*(Pi^3 - (45*I)*Zeta[3]) - 
         (I/6)*GPL[12]*(Pi^3 - (45*I)*Zeta[3])) + 
       ep^3*((-3*Pi^2*GPL[10])/4 - (3*Pi^2*GPL[12])/4 - 
         (I/2)*Pi*GPL[10]*GPL[12] + (I/2)*Pi*GPL[54] - (GPL[12]*GPL[54])/2 + 
         (I/2)*Pi*GPL[56] - ((5*I)/2)*Pi*GPL[81] + (5*GPL[12]*GPL[81])/2 - 
         ((5*I)/2)*Pi*GPL[83] + (GPL[10]*GPL[83])/2 - GPL[308]/2 - 
         GPL[310]/2 + GPL[317]/2 - 2*GPL[378] + (3*GPL[394])/2 + 
         (5*GPL[398])/2 + (5*GPL[400])/2 - 2*GPL[407] + 7*Zeta[3]), 
     k[17] -> ep*GPL[1] + ep^2*(I*Pi*GPL[1] - GPL[1]*GPL[10] - 
         GPL[1]*GPL[12] + GPL[1]*GPL[35] - 3*GPL[37] + GPL[73] - GPL[275]) + 
       ep^3*((-7*Pi^2*GPL[1])/6 - I*Pi*GPL[1]*GPL[10] - I*Pi*GPL[1]*GPL[12] + 
         GPL[1]*GPL[10]*GPL[12] + I*Pi*GPL[1]*GPL[13] - 
         GPL[1]*GPL[12]*GPL[13] + I*Pi*GPL[1]*GPL[14] - (4*I)*Pi*GPL[37] + 
         3*GPL[10]*GPL[37] + 3*GPL[12]*GPL[37] + GPL[13]*GPL[37] + 
         GPL[14]*GPL[37] - 4*GPL[35]*GPL[37] + I*Pi*GPL[45] + I*Pi*GPL[54] - 
         GPL[12]*GPL[54] + I*Pi*GPL[56] + GPL[1]*GPL[81] + GPL[1]*GPL[83] - 
         GPL[1]*GPL[103] - I*Pi*GPL[105] - GPL[1]*GPL[105] + 
         GPL[12]*GPL[105] - I*Pi*GPL[106] - GPL[1]*GPL[106] + 
         GPL[1]*GPL[109] + 8*GPL[278] - 6*GPL[281] + GPL[287] - GPL[308] - 
         GPL[310] + GPL[317] - 4*GPL[378] - GPL[394] + GPL[474] + GPL[478] + 
         GPL[479] + GPL[480] - GPL[481] - GPL[486] + 4*GPL[1140]) + 
       ep^4*((7*Pi^2*GPL[1]*GPL[10])/6 + (7*Pi^2*GPL[1]*GPL[12])/6 + 
         I*Pi*GPL[1]*GPL[10]*GPL[12] - (3*Pi^2*GPL[1]*GPL[13])/2 - 
         I*Pi*GPL[1]*GPL[12]*GPL[13] - (3*Pi^2*GPL[1]*GPL[14])/2 - 
         I*Pi*GPL[1]*GPL[10]*GPL[14] + I*Pi*GPL[1]*GPL[13]*GPL[14] + 
         (Pi^2*GPL[1]*GPL[35])/3 + 4*Pi^2*GPL[37] + (4*I)*Pi*GPL[10]*
          GPL[37] + (4*I)*Pi*GPL[12]*GPL[37] - 3*GPL[10]*GPL[12]*GPL[37] - 
         (4*I)*Pi*GPL[13]*GPL[37] + 3*GPL[12]*GPL[13]*GPL[37] - 
         (4*I)*Pi*GPL[14]*GPL[37] - GPL[10]*GPL[14]*GPL[37] + 
         GPL[13]*GPL[14]*GPL[37] - (3*Pi^2*GPL[45])/2 - 
         I*Pi*GPL[10]*GPL[45] - I*Pi*GPL[12]*GPL[45] + I*Pi*GPL[13]*GPL[45] + 
         I*Pi*GPL[14]*GPL[45] - (3*Pi^2*GPL[54])/2 - (3*Pi^2*GPL[56])/2 - 
         I*Pi*GPL[10]*GPL[56] + I*Pi*GPL[13]*GPL[56] + (Pi^2*GPL[73])/3 - 
         I*Pi*GPL[12]*GPL[74] + I*Pi*GPL[1]*GPL[81] - GPL[1]*GPL[12]*
          GPL[81] - 3*GPL[37]*GPL[81] + I*Pi*GPL[1]*GPL[83] - 
         GPL[1]*GPL[10]*GPL[83] + GPL[1]*GPL[13]*GPL[83] - 
         3*GPL[37]*GPL[83] + GPL[74]*GPL[83] - I*Pi*GPL[1]*GPL[84] + 
         GPL[1]*GPL[12]*GPL[84] - GPL[37]*GPL[84] - I*Pi*GPL[1]*GPL[85] - 
         GPL[37]*GPL[85] + 4*GPL[37]*GPL[103] + (3*Pi^2*GPL[105])/2 - 
         I*Pi*GPL[1]*GPL[105] + GPL[1]*GPL[12]*GPL[105] + 
         3*GPL[37]*GPL[105] + (3*Pi^2*GPL[106])/2 - I*Pi*GPL[1]*GPL[106] + 
         I*Pi*GPL[10]*GPL[106] + GPL[1]*GPL[10]*GPL[106] - 
         I*Pi*GPL[13]*GPL[106] - GPL[1]*GPL[13]*GPL[106] + 
         3*GPL[37]*GPL[106] + I*Pi*GPL[1]*GPL[107] - GPL[1]*GPL[12]*
          GPL[107] + GPL[37]*GPL[107] + I*Pi*GPL[1]*GPL[108] + 
         GPL[37]*GPL[108] - 4*GPL[37]*GPL[109] + I*Pi*GPL[12]*GPL[110] - 
         GPL[83]*GPL[110] - (Pi^2*GPL[275])/3 + (16*I)*Pi*GPL[278] - 
         8*GPL[10]*GPL[278] - 8*GPL[12]*GPL[278] - 8*GPL[13]*GPL[278] - 
         8*GPL[14]*GPL[278] + 16*GPL[35]*GPL[278] - (10*I)*Pi*GPL[281] + 
         6*GPL[10]*GPL[281] + 6*GPL[12]*GPL[281] - 6*GPL[35]*GPL[281] - 
         (4*I)*Pi*GPL[287] - GPL[10]*GPL[287] - GPL[12]*GPL[287] + 
         GPL[13]*GPL[287] + GPL[14]*GPL[287] + I*Pi*GPL[290] + 
         I*Pi*GPL[297] - (5*I)*Pi*GPL[308] + 5*GPL[12]*GPL[308] - 
         (5*I)*Pi*GPL[310] + GPL[10]*GPL[310] - GPL[13]*GPL[310] + 
         I*Pi*GPL[379] - GPL[12]*GPL[379] - I*Pi*GPL[385] + 
         GPL[12]*GPL[385] - I*Pi*GPL[387] - GPL[1]*GPL[398] - 
         GPL[1]*GPL[400] + GPL[1]*GPL[408] + I*Pi*GPL[409] + 
         GPL[1]*GPL[409] - GPL[12]*GPL[409] + I*Pi*GPL[410] + 
         GPL[1]*GPL[410] - GPL[1]*GPL[411] + I*Pi*GPL[476] - 
         GPL[12]*GPL[476] + (5*I)*Pi*GPL[479] + GPL[1]*GPL[479] - 
         5*GPL[12]*GPL[479] + (5*I)*Pi*GPL[480] + GPL[1]*GPL[480] - 
         GPL[10]*GPL[480] + GPL[13]*GPL[480] - GPL[1]*GPL[482] - 
         I*Pi*GPL[483] - GPL[1]*GPL[483] + GPL[12]*GPL[483] - I*Pi*GPL[484] - 
         GPL[1]*GPL[484] + GPL[1]*GPL[485] - I*Pi*GPL[487] + 
         GPL[12]*GPL[487] - 16*GPL[1146] + 12*GPL[1149] + 14*GPL[1155] - 
         6*GPL[1158] - 8*GPL[1172] + GPL[1181] - GPL[1198] + 4*GPL[1225] + 
         5*GPL[1229] + 5*GPL[1231] - 5*GPL[1234] - 4*GPL[1250] - 
         6*GPL[1418] + 16*GPL[1419] - GPL[1420] - GPL[1421] + 2*GPL[1422] + 
         GPL[1440] + GPL[1441] - GPL[1443] + 4*GPL[1459] + GPL[1468] - 
         GPL[1492] - GPL[1493] - GPL[1494] - GPL[1495] + GPL[1496] + 
         GPL[1497] - 4*GPL[1670] - GPL[1675] + GPL[1677] - 4*GPL[1678] - 
         5*GPL[1679] - 5*GPL[1680] - 5*GPL[1681] + 5*GPL[1682] + 
         4*GPL[1683] + GPL[1684] + GPL[1685] + GPL[1686] + GPL[1687] - 
         GPL[1688] - GPL[1689] + 4*GPL[1691] + GPL[1692] + GPL[1693] - 
         2*GPL[1694] + 6*GPL[3490] - 16*GPL[3491] - (I/3)*GPL[1]*
          (Pi^3 - (51*I)*Zeta[3])), 
     k[18] -> -5/8 + ep*((-1/2*I)*Pi + GPL[1] + GPL[10]/2 + GPL[12]/2 - 
         GPL[34]/2) + ep^2*((5*Pi^2)/12 + I*Pi*GPL[1] - GPL[1]*GPL[10] - 
         GPL[1]*GPL[12] + GPL[1]*GPL[35] - 3*GPL[37] + 3*GPL[45] - GPL[73] + 
         2*GPL[274] - GPL[275]) + ep^3*((-2*Pi^2*GPL[1])/3 + 
         (Pi^2*GPL[10])/6 - I*Pi*GPL[1]*GPL[10] + (Pi^2*GPL[12])/6 - 
         I*Pi*GPL[1]*GPL[12] + GPL[1]*GPL[10]*GPL[12] + I*Pi*GPL[1]*GPL[13] - 
         GPL[1]*GPL[12]*GPL[13] + I*Pi*GPL[1]*GPL[14] - (Pi^2*GPL[34])/6 - 
         (4*I)*Pi*GPL[37] + 3*GPL[10]*GPL[37] + 3*GPL[12]*GPL[37] + 
         GPL[13]*GPL[37] + GPL[14]*GPL[37] - 4*GPL[35]*GPL[37] + 
         (4*I)*Pi*GPL[45] - 3*GPL[10]*GPL[45] - 3*GPL[12]*GPL[45] + 
         3*GPL[35]*GPL[45] - I*Pi*GPL[54] + GPL[12]*GPL[54] - I*Pi*GPL[56] + 
         (2*I)*Pi*GPL[81] + GPL[1]*GPL[81] - 2*GPL[12]*GPL[81] + 
         (2*I)*Pi*GPL[83] + GPL[1]*GPL[83] - GPL[1]*GPL[103] - 
         I*Pi*GPL[105] - GPL[1]*GPL[105] + GPL[12]*GPL[105] - I*Pi*GPL[106] - 
         GPL[1]*GPL[106] + GPL[1]*GPL[109] + 8*GPL[278] - 3*GPL[281] - 
         8*GPL[287] + 3*GPL[290] + GPL[308] + GPL[310] - GPL[317] + 
         4*GPL[378] - GPL[394] - 2*GPL[398] - 2*GPL[400] + 2*GPL[407] + 
         GPL[474] + GPL[478] + GPL[479] + GPL[480] - GPL[481] - GPL[486] + 
         3*GPL[1137] - 8*GPL[1138] - 3*GPL[1139] + 4*GPL[1140] - 
         (I/6)*(-Pi^3 + (30*I)*Zeta[3])) + 
       ep^4*(Pi^4/6 + (2*Pi^2*GPL[1]*GPL[10])/3 + (2*Pi^2*GPL[1]*GPL[12])/3 + 
         I*Pi*GPL[1]*GPL[10]*GPL[12] - Pi^2*GPL[1]*GPL[13] - 
         I*Pi*GPL[1]*GPL[12]*GPL[13] - Pi^2*GPL[1]*GPL[14] - 
         I*Pi*GPL[1]*GPL[10]*GPL[14] + I*Pi*GPL[1]*GPL[13]*GPL[14] + 
         (Pi^2*GPL[1]*GPL[35])/3 + 4*Pi^2*GPL[37] + (4*I)*Pi*GPL[10]*
          GPL[37] + (4*I)*Pi*GPL[12]*GPL[37] - 3*GPL[10]*GPL[12]*GPL[37] - 
         (4*I)*Pi*GPL[13]*GPL[37] + 3*GPL[12]*GPL[13]*GPL[37] - 
         (4*I)*Pi*GPL[14]*GPL[37] - GPL[10]*GPL[14]*GPL[37] + 
         GPL[13]*GPL[14]*GPL[37] - 4*Pi^2*GPL[45] - (4*I)*Pi*GPL[10]*
          GPL[45] - (4*I)*Pi*GPL[12]*GPL[45] + 3*GPL[10]*GPL[12]*GPL[45] + 
         (4*I)*Pi*GPL[13]*GPL[45] - 3*GPL[12]*GPL[13]*GPL[45] + 
         (4*I)*Pi*GPL[14]*GPL[45] + (3*Pi^2*GPL[54])/2 + (3*Pi^2*GPL[56])/2 - 
         I*Pi*GPL[10]*GPL[56] + I*Pi*GPL[13]*GPL[56] - (Pi^2*GPL[73])/3 + 
         I*Pi*GPL[12]*GPL[74] - (5*Pi^2*GPL[81])/2 + I*Pi*GPL[1]*GPL[81] - 
         GPL[1]*GPL[12]*GPL[81] - 3*GPL[37]*GPL[81] + 3*GPL[45]*GPL[81] - 
         (5*Pi^2*GPL[83])/2 + I*Pi*GPL[1]*GPL[83] - GPL[1]*GPL[10]*GPL[83] + 
         GPL[1]*GPL[13]*GPL[83] - 3*GPL[37]*GPL[83] + 3*GPL[45]*GPL[83] - 
         GPL[74]*GPL[83] - I*Pi*GPL[1]*GPL[84] + GPL[1]*GPL[12]*GPL[84] - 
         GPL[37]*GPL[84] - I*Pi*GPL[1]*GPL[85] - GPL[37]*GPL[85] + 
         4*GPL[37]*GPL[103] - 3*GPL[45]*GPL[103] - (2*I)*Pi*GPL[12]*
          GPL[104] + 2*GPL[83]*GPL[104] + Pi^2*GPL[105] - 
         I*Pi*GPL[1]*GPL[105] + GPL[1]*GPL[12]*GPL[105] + 
         3*GPL[37]*GPL[105] - 3*GPL[45]*GPL[105] + Pi^2*GPL[106] - 
         I*Pi*GPL[1]*GPL[106] + I*Pi*GPL[10]*GPL[106] + 
         GPL[1]*GPL[10]*GPL[106] - I*Pi*GPL[13]*GPL[106] - 
         GPL[1]*GPL[13]*GPL[106] + 3*GPL[37]*GPL[106] - 3*GPL[45]*GPL[106] + 
         I*Pi*GPL[1]*GPL[107] - GPL[1]*GPL[12]*GPL[107] + GPL[37]*GPL[107] + 
         I*Pi*GPL[1]*GPL[108] + GPL[37]*GPL[108] - 4*GPL[37]*GPL[109] + 
         3*GPL[45]*GPL[109] + I*Pi*GPL[12]*GPL[110] - GPL[83]*GPL[110] + 
         (2*Pi^2*GPL[274])/3 - (Pi^2*GPL[275])/3 + (16*I)*Pi*GPL[278] - 
         8*GPL[10]*GPL[278] - 8*GPL[12]*GPL[278] - 8*GPL[13]*GPL[278] - 
         8*GPL[14]*GPL[278] + 16*GPL[35]*GPL[278] - (10*I)*Pi*GPL[281] + 
         3*GPL[10]*GPL[281] + 3*GPL[12]*GPL[281] + 3*GPL[13]*GPL[281] + 
         3*GPL[14]*GPL[281] - 6*GPL[35]*GPL[281] - (16*I)*Pi*GPL[287] + 
         8*GPL[10]*GPL[287] + 8*GPL[12]*GPL[287] + 4*GPL[13]*GPL[287] + 
         4*GPL[14]*GPL[287] - 12*GPL[35]*GPL[287] + (10*I)*Pi*GPL[290] - 
         3*GPL[10]*GPL[290] - 3*GPL[12]*GPL[290] + 3*GPL[35]*GPL[290] - 
         I*Pi*GPL[297] + (5*I)*Pi*GPL[308] - 5*GPL[12]*GPL[308] + 
         (5*I)*Pi*GPL[310] + GPL[10]*GPL[310] - GPL[13]*GPL[310] - 
         I*Pi*GPL[379] + GPL[12]*GPL[379] + (2*I)*Pi*GPL[385] - 
         2*GPL[12]*GPL[385] + (4*I)*Pi*GPL[387] - (10*I)*Pi*GPL[398] - 
         GPL[1]*GPL[398] + 10*GPL[12]*GPL[398] - (10*I)*Pi*GPL[400] - 
         GPL[1]*GPL[400] + GPL[1]*GPL[408] + I*Pi*GPL[409] + 
         GPL[1]*GPL[409] - GPL[12]*GPL[409] + I*Pi*GPL[410] + 
         GPL[1]*GPL[410] - GPL[1]*GPL[411] + (2*I)*Pi*GPL[475] - 
         2*GPL[12]*GPL[475] - (2*I)*Pi*GPL[476] + 2*GPL[12]*GPL[476] - 
         (3*I)*Pi*GPL[477] + (5*I)*Pi*GPL[479] + GPL[1]*GPL[479] - 
         5*GPL[12]*GPL[479] + (5*I)*Pi*GPL[480] + GPL[1]*GPL[480] - 
         GPL[10]*GPL[480] + GPL[13]*GPL[480] - GPL[1]*GPL[482] - 
         I*Pi*GPL[483] - GPL[1]*GPL[483] + GPL[12]*GPL[483] - I*Pi*GPL[484] - 
         GPL[1]*GPL[484] + GPL[1]*GPL[485] - I*Pi*GPL[487] + 
         GPL[12]*GPL[487] - 16*GPL[1146] + 12*GPL[1149] + 2*GPL[1155] - 
         3*GPL[1158] + 16*GPL[1172] - 12*GPL[1175] - 2*GPL[1181] + 
         3*GPL[1184] + GPL[1198] - 4*GPL[1225] - 5*GPL[1229] - 5*GPL[1231] + 
         5*GPL[1234] + 4*GPL[1250] + 6*GPL[1418] - 16*GPL[1419] + GPL[1420] + 
         GPL[1421] - 2*GPL[1422] - 3*GPL[1436] - 2*GPL[1440] - 4*GPL[1441] + 
         2*GPL[1443] + 4*GPL[1459] + 9*GPL[1468] + 10*GPL[1471] + 
         10*GPL[1473] - 10*GPL[1475] - 8*GPL[1491] - GPL[1492] - GPL[1493] - 
         GPL[1494] - GPL[1495] + GPL[1496] + GPL[1497] + 3*GPL[1669] - 
         4*GPL[1670] - 2*GPL[1671] - 2*GPL[1672] + 4*GPL[1673] + 
         3*GPL[1674] + 2*GPL[1675] + 3*GPL[1676] - 2*GPL[1677] - 
         4*GPL[1678] - 5*GPL[1679] - 5*GPL[1680] - 5*GPL[1681] + 
         5*GPL[1682] + 4*GPL[1683] + GPL[1684] + GPL[1685] + GPL[1686] + 
         GPL[1687] - GPL[1688] - GPL[1689] - 3*GPL[1690] + 4*GPL[1691] + 
         GPL[1692] + GPL[1693] - 2*GPL[1694] + 3*GPL[3484] - 12*GPL[3485] - 
         12*GPL[3486] + 32*GPL[3487] - 3*GPL[3488] + 12*GPL[3489] + 
         6*GPL[3490] - 16*GPL[3491] - (I/3)*GPL[1]*(Pi^3 - (6*I)*Zeta[3]) + 
         I*Pi*Zeta[3] - GPL[10]*Zeta[3] - GPL[12]*Zeta[3] + GPL[34]*Zeta[3]), 
     k[19] -> ep^3*(2*GPL[23]*GPL[39] + 2*GPL[6]*GPL[47] - 
         2*GPL[22]*GPL[47] - 2*GPL[23]*GPL[47] - 2*GPL[3]*GPL[50] + 
         2*GPL[3]*GPL[64] + 2*GPL[3]*GPL[181] - 2*GPL[3]*GPL[185] + 
         2*GPL[3]*GPL[195] + 2*GPL[279] - 2*GPL[282] - 2*GPL[288] - 
         2*GPL[295] - 2*GPL[299] + 2*GPL[336] - 2*GPL[344] + 2*GPL[345] + 
         2*GPL[346] + 2*GPL[763] + 2*GPL[764] + 2*GPL[765] - 2*GPL[773] + 
         2*GPL[781] - 2*GPL[782] - 2*GPL[783] - 2*GPL[799] - 2*GPL[809] - 
         2*GPL[822] + 2*GPL[823] + 2*GPL[824]) + 
       ep^4*((Pi^2*GPL[3]*GPL[6])/3 - (Pi^2*GPL[3]*GPL[22])/3 - 
         (Pi^2*GPL[47])/3 + 4*GPL[39]*GPL[50] + 2*GPL[47]*GPL[50] + 
         2*GPL[39]*GPL[53] - 4*GPL[47]*GPL[53] - (Pi^2*GPL[62])/3 + 
         4*GPL[39]*GPL[62] - 8*GPL[47]*GPL[62] - 2*GPL[39]*GPL[63] + 
         4*GPL[47]*GPL[63] + (Pi^2*GPL[64])/3 - 6*GPL[39]*GPL[64] + 
         2*GPL[47]*GPL[64] - 2*GPL[39]*GPL[65] + 2*GPL[47]*GPL[65] + 
         4*GPL[47]*GPL[77] - 4*GPL[47]*GPL[92] + 4*GPL[39]*GPL[93] - 
         4*GPL[47]*GPL[93] + 4*GPL[47]*GPL[173] - 4*GPL[47]*GPL[177] + 
         4*GPL[39]*GPL[178] - 4*GPL[47]*GPL[178] - (Pi^2*GPL[181])/3 - 
         4*GPL[39]*GPL[181] - 6*GPL[47]*GPL[181] - 2*GPL[39]*GPL[182] + 
         4*GPL[47]*GPL[182] + (Pi^2*GPL[183])/3 - 4*GPL[39]*GPL[183] + 
         8*GPL[47]*GPL[183] + 2*GPL[39]*GPL[184] - 4*GPL[47]*GPL[184] - 
         (Pi^2*GPL[185])/3 + 6*GPL[39]*GPL[185] + 2*GPL[47]*GPL[185] - 
         2*GPL[39]*GPL[186] + 2*GPL[47]*GPL[186] + (Pi^2*GPL[190])/3 + 
         2*GPL[39]*GPL[190] - 6*GPL[47]*GPL[190] - 2*GPL[39]*GPL[191] + 
         4*GPL[47]*GPL[191] + (Pi^2*GPL[192])/3 - 4*GPL[39]*GPL[192] + 
         8*GPL[47]*GPL[192] + 2*GPL[39]*GPL[193] - 4*GPL[47]*GPL[193] + 
         2*GPL[47]*GPL[194] + (Pi^2*GPL[195])/3 - 8*GPL[39]*GPL[195] + 
         2*GPL[47]*GPL[195] + 2*GPL[6]*GPL[279] + 4*GPL[9]*GPL[279] + 
         4*GPL[21]*GPL[279] - 6*GPL[22]*GPL[279] - 12*GPL[23]*GPL[279] - 
         6*GPL[6]*GPL[282] - 4*GPL[9]*GPL[282] - 4*GPL[21]*GPL[282] + 
         10*GPL[22]*GPL[282] + 10*GPL[23]*GPL[282] - 6*GPL[6]*GPL[288] - 
         4*GPL[9]*GPL[288] - 4*GPL[21]*GPL[288] + 10*GPL[22]*GPL[288] + 
         10*GPL[23]*GPL[288] + 4*GPL[6]*GPL[291] - 4*GPL[22]*GPL[291] - 
         4*GPL[23]*GPL[291] - 6*GPL[3]*GPL[293] + 8*GPL[3]*GPL[295] + 
         8*GPL[3]*GPL[299] - 2*GPL[3]*GPL[300] - 4*GPL[3]*GPL[301] + 
         2*GPL[3]*GPL[305] - 2*GPL[3]*GPL[313] + 2*GPL[3]*GPL[314] + 
         4*GPL[3]*GPL[336] - 4*GPL[3]*GPL[339] + 4*GPL[3]*GPL[340] - 
         2*GPL[3]*GPL[341] + 2*GPL[3]*GPL[342] - 2*GPL[3]*GPL[343] + 
         4*GPL[3]*GPL[344] - 8*GPL[3]*GPL[345] - 8*GPL[3]*GPL[346] + 
         4*GPL[3]*GPL[347] + 2*GPL[3]*GPL[348] - 2*GPL[3]*GPL[353] - 
         4*GPL[3]*GPL[382] + 4*GPL[3]*GPL[390] + 4*GPL[3]*GPL[436] - 
         4*GPL[3]*GPL[439] + 4*GPL[3]*GPL[445] - 4*GPL[3]*GPL[736] + 
         4*GPL[3]*GPL[739] + 4*GPL[3]*GPL[750] - 4*GPL[3]*GPL[753] + 
         4*GPL[3]*GPL[759] + 10*GPL[3]*GPL[763] - 8*GPL[3]*GPL[764] - 
         8*GPL[3]*GPL[765] - 2*GPL[3]*GPL[766] + 4*GPL[3]*GPL[767] - 
         2*GPL[3]*GPL[768] + 2*GPL[3]*GPL[771] - 2*GPL[3]*GPL[772] - 
         4*GPL[3]*GPL[773] + 4*GPL[3]*GPL[776] - 4*GPL[3]*GPL[777] + 
         2*GPL[3]*GPL[778] - 2*GPL[3]*GPL[779] + 2*GPL[3]*GPL[780] - 
         8*GPL[3]*GPL[781] + 8*GPL[3]*GPL[782] + 8*GPL[3]*GPL[783] - 
         2*GPL[3]*GPL[785] - 2*GPL[3]*GPL[790] + 4*GPL[3]*GPL[799] - 
         4*GPL[3]*GPL[802] + 2*GPL[3]*GPL[803] - 2*GPL[3]*GPL[804] + 
         2*GPL[3]*GPL[807] - 2*GPL[3]*GPL[808] - 4*GPL[3]*GPL[809] + 
         4*GPL[3]*GPL[812] - 4*GPL[3]*GPL[813] + 2*GPL[3]*GPL[814] - 
         2*GPL[3]*GPL[815] + 2*GPL[3]*GPL[816] - 2*GPL[3]*GPL[817] + 
         2*GPL[3]*GPL[820] + 6*GPL[3]*GPL[822] - 8*GPL[3]*GPL[823] - 
         8*GPL[3]*GPL[824] + 2*GPL[3]*GPL[825] - 12*GPL[1147] + 
         10*GPL[1150] + 10*GPL[1156] - 4*GPL[1159] + 10*GPL[1173] - 
         4*GPL[1176] - 4*GPL[1182] + 12*GPL[1183] - 6*GPL[1189] - 
         6*GPL[1192] - 4*GPL[1194] + 8*GPL[1196] + 8*GPL[1200] - 
         6*GPL[1205] + 8*GPL[1206] + 8*GPL[1207] + 2*GPL[1208] - 
         2*GPL[1209] - 2*GPL[1210] + 4*GPL[1211] - 4*GPL[1212] - 
         4*GPL[1213] - 2*GPL[1221] + 2*GPL[1223] + 2*GPL[1224] - 
         4*GPL[1237] + 2*GPL[1240] - 2*GPL[1241] - 2*GPL[1242] - 
         2*GPL[1243] + 2*GPL[1244] + 2*GPL[1245] - 12*GPL[1299] + 
         8*GPL[1300] + 4*GPL[1301] + 4*GPL[1302] - 4*GPL[1303] - 
         8*GPL[1306] + 4*GPL[1309] - 4*GPL[1310] - 4*GPL[1311] - 
         4*GPL[1312] + 4*GPL[1313] + 4*GPL[1314] - 2*GPL[1315] - 
         2*GPL[1316] + 4*GPL[1317] - 2*GPL[1318] + 2*GPL[1319] + 
         2*GPL[1320] + 2*GPL[1321] - 2*GPL[1322] - 2*GPL[1323] - 
         8*GPL[1324] + 4*GPL[1325] + 4*GPL[1326] + 8*GPL[1327] - 
         8*GPL[1328] - 8*GPL[1329] + 10*GPL[1330] - 8*GPL[1331] - 
         8*GPL[1332] - 4*GPL[1333] + 4*GPL[1334] + 4*GPL[1335] - 
         2*GPL[1336] + 2*GPL[1337] + 2*GPL[1338] + 2*GPL[1339] + 
         2*GPL[1345] + 2*GPL[1351] - 2*GPL[1352] - 2*GPL[1353] - 
         4*GPL[1432] - 4*GPL[1435] + 4*GPL[1446] - 4*GPL[1449] + 
         4*GPL[1450] + 4*GPL[1451] + 4*GPL[1563] + 4*GPL[1564] + 
         4*GPL[1565] - 4*GPL[1569] + 4*GPL[1572] - 4*GPL[1573] - 
         4*GPL[1574] - 4*GPL[1578] - 4*GPL[1584] - 4*GPL[1590] + 
         4*GPL[1591] + 4*GPL[1592] - 4*GPL[2380] - 4*GPL[2381] + 
         4*GPL[2385] - 4*GPL[2388] + 4*GPL[2389] + 4*GPL[2390] + 
         4*GPL[2424] + 4*GPL[2425] + 4*GPL[2426] - 4*GPL[2430] + 
         4*GPL[2433] - 4*GPL[2434] - 4*GPL[2435] - 4*GPL[2439] - 
         4*GPL[2445] - 4*GPL[2451] + 4*GPL[2452] + 4*GPL[2453] - 
         24*GPL[2464] + 6*GPL[2465] + 10*GPL[2466] + 10*GPL[2467] - 
         8*GPL[2469] - 8*GPL[2470] + 2*GPL[2471] - 8*GPL[2472] - 
         8*GPL[2473] + 2*GPL[2474] - 2*GPL[2475] - 2*GPL[2476] - 
         4*GPL[2477] + 4*GPL[2478] + 4*GPL[2479] + 6*GPL[2480] - 
         2*GPL[2481] - 2*GPL[2482] + 4*GPL[2486] - 2*GPL[2489] + 
         2*GPL[2490] + 2*GPL[2491] + 2*GPL[2492] - 2*GPL[2493] - 
         2*GPL[2494] + 12*GPL[2495] - 8*GPL[2496] - 4*GPL[2497] - 
         4*GPL[2498] + 4*GPL[2499] + 8*GPL[2502] - 4*GPL[2505] + 
         4*GPL[2506] + 4*GPL[2507] + 4*GPL[2508] - 4*GPL[2509] - 
         4*GPL[2510] + 2*GPL[2511] + 2*GPL[2512] - 4*GPL[2513] + 
         2*GPL[2514] - 2*GPL[2515] - 2*GPL[2516] - 2*GPL[2517] + 
         2*GPL[2518] + 2*GPL[2519] + 4*GPL[2520] - 8*GPL[2521] - 
         8*GPL[2522] - 8*GPL[2523] + 8*GPL[2524] + 8*GPL[2525] - 
         6*GPL[2526] + 8*GPL[2527] + 8*GPL[2528] + 2*GPL[2532] - 
         2*GPL[2533] - 2*GPL[2534] + 2*GPL[2535] + 2*GPL[2541] + 
         2*GPL[2547] - 2*GPL[2548] - 2*GPL[2549] + 12*GPL[2574] - 
         6*GPL[2575] + 4*GPL[2576] + 4*GPL[2577] + 4*GPL[2578] - 
         6*GPL[2581] + 4*GPL[2584] - 4*GPL[2585] - 4*GPL[2586] - 
         2*GPL[2587] + 2*GPL[2588] + 2*GPL[2589] - 6*GPL[2590] - 
         2*GPL[2591] - 2*GPL[2592] + 4*GPL[2596] - 2*GPL[2599] + 
         2*GPL[2600] + 2*GPL[2601] + 2*GPL[2602] - 2*GPL[2603] - 
         2*GPL[2604] + 12*GPL[2605] - 8*GPL[2606] - 4*GPL[2607] - 
         4*GPL[2608] + 4*GPL[2609] + 8*GPL[2612] - 4*GPL[2615] + 
         4*GPL[2616] + 4*GPL[2617] + 4*GPL[2618] - 4*GPL[2619] - 
         4*GPL[2620] + 2*GPL[2621] + 2*GPL[2622] - 4*GPL[2623] + 
         2*GPL[2624] - 2*GPL[2625] - 2*GPL[2626] - 2*GPL[2627] + 
         2*GPL[2628] + 2*GPL[2629] - 2*GPL[2630] - 2*GPL[2631] - 
         2*GPL[2632] + 2*GPL[2636] - 2*GPL[2639] + 2*GPL[2640] + 
         2*GPL[2641] - 4*GPL[2645] + 6*GPL[2646] + 6*GPL[2647] + 
         8*GPL[2648] - 8*GPL[2649] - 8*GPL[2650] + 10*GPL[2651] - 
         8*GPL[2652] - 8*GPL[2653] - 2*GPL[2654] + 2*GPL[2655] + 
         2*GPL[2656] + 6*GPL[3]*Zeta[3] - 6*GPL[22]*Zeta[3] + 
         6*GPL[23]*Zeta[3]), k[20] -> 
      ep^2*(-1/2*(GPL[3]*GPL[6]) + (GPL[3]*GPL[22])/2 - (GPL[3]*GPL[23])/2 - 
         GPL[39]/2 + GPL[47] - GPL[53]/2 - GPL[62]/2 + GPL[165] - 
         GPL[181]/2 + GPL[182]/2 + GPL[183]/2 + GPL[190]/2 - GPL[191]/2 - 
         GPL[192]/2) + ep^3*((Pi^2*GPL[3])/12 - (Pi^2*GPL[20])/6 + 
         (Pi^2*GPL[22])/12 - (Pi^2*GPL[23])/12 + (GPL[6]*GPL[39])/2 + 
         GPL[9]*GPL[39] + 2*GPL[20]*GPL[39] - GPL[21]*GPL[39] - 
         (3*GPL[22]*GPL[39])/2 - (GPL[23]*GPL[39])/2 - 2*GPL[9]*GPL[47] - 
         4*GPL[20]*GPL[47] + 2*GPL[21]*GPL[47] + 2*GPL[22]*GPL[47] + 
         2*GPL[23]*GPL[47] - (GPL[3]*GPL[50])/2 + 2*GPL[3]*GPL[53] + 
         2*GPL[3]*GPL[62] - (3*GPL[3]*GPL[64])/2 - (3*GPL[3]*GPL[65])/2 + 
         GPL[3]*GPL[77] - GPL[3]*GPL[92] + GPL[3]*GPL[93] + 
         2*GPL[3]*GPL[165] - 2*GPL[3]*GPL[169] + 2*GPL[3]*GPL[170] - 
         GPL[3]*GPL[173] + GPL[3]*GPL[177] - GPL[3]*GPL[178] - 
         (GPL[3]*GPL[181])/2 - 2*GPL[3]*GPL[182] - 2*GPL[3]*GPL[183] + 
         (5*GPL[3]*GPL[185])/2 + (GPL[3]*GPL[186])/2 - (3*GPL[3]*GPL[190])/
          2 + 2*GPL[3]*GPL[191] + 2*GPL[3]*GPL[192] - (GPL[3]*GPL[194])/2 - 
         (5*GPL[3]*GPL[195])/2 + (3*GPL[279])/2 - 2*GPL[282] - 2*GPL[288] + 
         3*GPL[289] + 2*GPL[291] - GPL[295]/2 - GPL[299]/2 - GPL[305] + 
         2*GPL[307] + 2*GPL[312] - 2*GPL[336] + 2*GPL[337] + 2*GPL[338] + 
         (3*GPL[344])/2 - (3*GPL[345])/2 - (3*GPL[346])/2 + (3*GPL[349])/2 - 
         (3*GPL[350])/2 - (3*GPL[351])/2 + GPL[384] + GPL[389] - 2*GPL[428] + 
         GPL[436] - GPL[437] - GPL[438] - GPL[441] + GPL[442] + GPL[443] - 
         6*GPL[704] + 4*GPL[705] + 2*GPL[706] + 2*GPL[707] - 2*GPL[710] - 
         4*GPL[715] + 2*GPL[723] - 2*GPL[724] - 2*GPL[725] - 2*GPL[728] + 
         2*GPL[729] + 2*GPL[730] - GPL[737] - GPL[738] + 2*GPL[744] - 
         GPL[750] + GPL[751] + GPL[752] + GPL[755] - GPL[756] - GPL[757] - 
         (7*GPL[763])/2 - GPL[764]/2 - GPL[765]/2 + 2*GPL[768] - 2*GPL[769] - 
         2*GPL[770] + 4*GPL[773] - 2*GPL[774] - 2*GPL[775] - (5*GPL[781])/2 + 
         (5*GPL[782])/2 + (5*GPL[783])/2 - GPL[786]/2 + GPL[787]/2 + 
         GPL[788]/2 + (7*GPL[799])/2 - (3*GPL[800])/2 - (3*GPL[801])/2 - 
         2*GPL[804] + 2*GPL[805] + 2*GPL[806] + 2*GPL[810] + 2*GPL[811] + 
         GPL[817]/2 - GPL[818]/2 - GPL[819]/2 + (5*GPL[822])/2 - 
         (5*GPL[823])/2 - (5*GPL[824])/2) + ep^4*((Pi^2*GPL[3]*GPL[6])/12 - 
         (Pi^2*GPL[3]*GPL[9])/6 - (Pi^2*GPL[3]*GPL[20])/3 + 
         (Pi^2*GPL[3]*GPL[21])/6 + (Pi^2*GPL[3]*GPL[22])/12 + 
         (Pi^2*GPL[3]*GPL[23])/4 - (Pi^2*GPL[39])/12 - (Pi^2*GPL[46])/2 + 
         (GPL[39]*GPL[50])/2 + (Pi^2*GPL[53])/6 - 5*GPL[39]*GPL[53] + 
         (Pi^2*GPL[62])/3 - 5*GPL[39]*GPL[62] - (Pi^2*GPL[64])/4 + 
         (9*GPL[39]*GPL[64])/2 - (Pi^2*GPL[65])/4 + (9*GPL[39]*GPL[65])/2 - 
         GPL[39]*GPL[77] - 6*GPL[47]*GPL[77] - 2*GPL[39]*GPL[80] + 
         4*GPL[47]*GPL[80] + (Pi^2*GPL[90])/3 - 4*GPL[39]*GPL[90] + 
         8*GPL[47]*GPL[90] + 2*GPL[39]*GPL[91] - 4*GPL[47]*GPL[91] - 
         (Pi^2*GPL[92])/6 + 3*GPL[39]*GPL[92] + 2*GPL[47]*GPL[92] + 
         (Pi^2*GPL[93])/6 - 5*GPL[39]*GPL[93] + 2*GPL[47]*GPL[93] + 
         Pi^2*GPL[164] - (2*Pi^2*GPL[165])/3 - 2*GPL[39]*GPL[165] - 
         6*GPL[47]*GPL[165] + (Pi^2*GPL[166])/3 - 4*GPL[39]*GPL[166] + 
         8*GPL[47]*GPL[166] + (2*Pi^2*GPL[167])/3 - 8*GPL[39]*GPL[167] + 
         16*GPL[47]*GPL[167] + 4*GPL[39]*GPL[168] - 8*GPL[47]*GPL[168] - 
         (Pi^2*GPL[169])/3 + 6*GPL[39]*GPL[169] - 2*GPL[47]*GPL[169] + 
         (Pi^2*GPL[170])/3 - 4*GPL[39]*GPL[170] - 2*GPL[47]*GPL[170] + 
         GPL[39]*GPL[173] + 2*GPL[39]*GPL[174] - 4*GPL[47]*GPL[174] - 
         (Pi^2*GPL[175])/3 + 4*GPL[39]*GPL[175] - 8*GPL[47]*GPL[175] - 
         2*GPL[39]*GPL[176] + 4*GPL[47]*GPL[176] + (Pi^2*GPL[177])/6 - 
         3*GPL[39]*GPL[177] + 4*GPL[47]*GPL[177] - (Pi^2*GPL[178])/6 - 
         GPL[39]*GPL[178] + 4*GPL[47]*GPL[178] + (7*Pi^2*GPL[181])/12 + 
         (GPL[39]*GPL[181])/2 + 6*GPL[47]*GPL[181] - (Pi^2*GPL[182])/3 + 
         7*GPL[39]*GPL[182] - 4*GPL[47]*GPL[182] - (2*Pi^2*GPL[183])/3 + 
         9*GPL[39]*GPL[183] - 8*GPL[47]*GPL[183] - 2*GPL[39]*GPL[184] + 
         4*GPL[47]*GPL[184] + (5*Pi^2*GPL[185])/12 - (15*GPL[39]*GPL[185])/
          2 - 2*GPL[47]*GPL[185] + (Pi^2*GPL[186])/12 + (GPL[39]*GPL[186])/
          2 - 2*GPL[47]*GPL[186] - (7*Pi^2*GPL[190])/12 + 
         (3*GPL[39]*GPL[190])/2 + 6*GPL[47]*GPL[190] + (Pi^2*GPL[191])/3 - 
         3*GPL[39]*GPL[191] - 4*GPL[47]*GPL[191] - GPL[39]*GPL[192] - 
         8*GPL[47]*GPL[192] - 2*GPL[39]*GPL[193] + 4*GPL[47]*GPL[193] - 
         (Pi^2*GPL[194])/12 + (3*GPL[39]*GPL[194])/2 - 2*GPL[47]*GPL[194] - 
         (5*Pi^2*GPL[195])/12 + (19*GPL[39]*GPL[195])/2 - 
         2*GPL[47]*GPL[195] - (GPL[6]*GPL[279])/2 - 9*GPL[9]*GPL[279] - 
         12*GPL[20]*GPL[279] + 3*GPL[21]*GPL[279] + (19*GPL[22]*GPL[279])/2 + 
         (17*GPL[23]*GPL[279])/2 + 10*GPL[9]*GPL[282] + 14*GPL[20]*GPL[282] - 
         4*GPL[21]*GPL[282] - 10*GPL[22]*GPL[282] - 10*GPL[23]*GPL[282] + 
         10*GPL[9]*GPL[288] + 14*GPL[20]*GPL[288] - 4*GPL[21]*GPL[288] - 
         10*GPL[22]*GPL[288] - 10*GPL[23]*GPL[288] - 4*GPL[9]*GPL[291] - 
         8*GPL[20]*GPL[291] + 4*GPL[21]*GPL[291] + 4*GPL[22]*GPL[291] + 
         4*GPL[23]*GPL[291] - (GPL[3]*GPL[293])/2 + 2*GPL[3]*GPL[295] + 
         2*GPL[3]*GPL[299] - (3*GPL[3]*GPL[300])/2 - (3*GPL[3]*GPL[301])/2 + 
         5*GPL[3]*GPL[305] - 8*GPL[3]*GPL[307] - 8*GPL[3]*GPL[312] + 
         3*GPL[3]*GPL[313] + 3*GPL[3]*GPL[314] + 5*GPL[3]*GPL[336] - 
         8*GPL[3]*GPL[337] - 8*GPL[3]*GPL[338] + 3*GPL[3]*GPL[339] + 
         3*GPL[3]*GPL[340] - (9*GPL[3]*GPL[344])/2 + 6*GPL[3]*GPL[345] + 
         6*GPL[3]*GPL[346] - (3*GPL[3]*GPL[347])/2 - (3*GPL[3]*GPL[348])/2 - 
         (9*GPL[3]*GPL[349])/2 + 6*GPL[3]*GPL[350] + 6*GPL[3]*GPL[351] - 
         (3*GPL[3]*GPL[352])/2 - (3*GPL[3]*GPL[353])/2 + 7*GPL[3]*GPL[382] - 
         4*GPL[3]*GPL[384] - 4*GPL[3]*GPL[389] - 3*GPL[3]*GPL[390] + 
         3*GPL[3]*GPL[391] - 2*GPL[3]*GPL[395] + 2*GPL[3]*GPL[403] - 
         2*GPL[3]*GPL[404] - 4*GPL[3]*GPL[428] + 4*GPL[3]*GPL[431] - 
         4*GPL[3]*GPL[432] + 2*GPL[3]*GPL[433] - 2*GPL[3]*GPL[434] + 
         2*GPL[3]*GPL[435] - 5*GPL[3]*GPL[436] + 4*GPL[3]*GPL[437] + 
         4*GPL[3]*GPL[438] + GPL[3]*GPL[439] - GPL[3]*GPL[440] + 
         3*GPL[3]*GPL[441] - 4*GPL[3]*GPL[442] - 4*GPL[3]*GPL[443] + 
         GPL[3]*GPL[444] - GPL[3]*GPL[445] + 8*GPL[3]*GPL[705] - 
         8*GPL[3]*GPL[706] - 8*GPL[3]*GPL[707] + 6*GPL[3]*GPL[709] - 
         4*GPL[3]*GPL[710] + 4*GPL[3]*GPL[713] - 4*GPL[3]*GPL[714] - 
         8*GPL[3]*GPL[715] + 8*GPL[3]*GPL[718] - 8*GPL[3]*GPL[719] + 
         4*GPL[3]*GPL[720] - 4*GPL[3]*GPL[721] + 4*GPL[3]*GPL[722] - 
         4*GPL[3]*GPL[723] + 8*GPL[3]*GPL[724] + 8*GPL[3]*GPL[725] - 
         4*GPL[3]*GPL[726] - 2*GPL[3]*GPL[727] + 6*GPL[3]*GPL[728] - 
         8*GPL[3]*GPL[729] - 8*GPL[3]*GPL[730] + 2*GPL[3]*GPL[731] + 
         4*GPL[3]*GPL[732] - GPL[3]*GPL[736] + 4*GPL[3]*GPL[737] + 
         4*GPL[3]*GPL[738] - 3*GPL[3]*GPL[739] - 3*GPL[3]*GPL[740] + 
         2*GPL[3]*GPL[741] - 2*GPL[3]*GPL[742] + 2*GPL[3]*GPL[743] + 
         4*GPL[3]*GPL[744] - 4*GPL[3]*GPL[745] + 4*GPL[3]*GPL[746] - 
         2*GPL[3]*GPL[747] + 2*GPL[3]*GPL[748] - 2*GPL[3]*GPL[749] - 
         GPL[3]*GPL[750] - 4*GPL[3]*GPL[751] - 4*GPL[3]*GPL[752] + 
         5*GPL[3]*GPL[753] + GPL[3]*GPL[754] - 3*GPL[3]*GPL[755] + 
         4*GPL[3]*GPL[756] + 4*GPL[3]*GPL[757] - GPL[3]*GPL[758] - 
         5*GPL[3]*GPL[759] - (13*GPL[3]*GPL[763])/2 + 2*GPL[3]*GPL[764] + 
         2*GPL[3]*GPL[765] + (9*GPL[3]*GPL[766])/2 - (3*GPL[3]*GPL[767])/2 - 
         3*GPL[3]*GPL[768] + 8*GPL[3]*GPL[769] + 8*GPL[3]*GPL[770] - 
         5*GPL[3]*GPL[771] - GPL[3]*GPL[772] - GPL[3]*GPL[773] + 
         8*GPL[3]*GPL[774] + 8*GPL[3]*GPL[775] - 7*GPL[3]*GPL[776] + 
         GPL[3]*GPL[777] - 2*GPL[3]*GPL[778] + 2*GPL[3]*GPL[779] - 
         2*GPL[3]*GPL[780] + (19*GPL[3]*GPL[781])/2 - 10*GPL[3]*GPL[782] - 
         10*GPL[3]*GPL[783] + (GPL[3]*GPL[784])/2 + (5*GPL[3]*GPL[785])/2 + 
         (3*GPL[3]*GPL[786])/2 - 2*GPL[3]*GPL[787] - 2*GPL[3]*GPL[788] + 
         (GPL[3]*GPL[789])/2 + (5*GPL[3]*GPL[790])/2 - (15*GPL[3]*GPL[799])/
          2 + 6*GPL[3]*GPL[800] + 6*GPL[3]*GPL[801] + (3*GPL[3]*GPL[802])/2 - 
         (9*GPL[3]*GPL[803])/2 + 7*GPL[3]*GPL[804] - 8*GPL[3]*GPL[805] - 
         8*GPL[3]*GPL[806] + GPL[3]*GPL[807] + 5*GPL[3]*GPL[808] + 
         9*GPL[3]*GPL[809] - 8*GPL[3]*GPL[810] - 8*GPL[3]*GPL[811] - 
         GPL[3]*GPL[812] + 7*GPL[3]*GPL[813] - 2*GPL[3]*GPL[814] + 
         2*GPL[3]*GPL[815] - 2*GPL[3]*GPL[816] + (GPL[3]*GPL[817])/2 + 
         2*GPL[3]*GPL[818] + 2*GPL[3]*GPL[819] - (5*GPL[3]*GPL[820])/2 - 
         (GPL[3]*GPL[821])/2 - (15*GPL[3]*GPL[822])/2 + 10*GPL[3]*GPL[823] + 
         10*GPL[3]*GPL[824] - (5*GPL[3]*GPL[825])/2 - (GPL[3]*GPL[826])/2 - 
         (7*GPL[1147])/2 + 4*GPL[1150] + 4*GPL[1156] - 4*GPL[1159] + 
         4*GPL[1173] - 18*GPL[1174] - 4*GPL[1176] + 12*GPL[1177] - 
         6*GPL[1178] - 4*GPL[1182] + 3*GPL[1183] + 4*GPL[1185] - 
         GPL[1189]/2 - GPL[1192]/2 - GPL[1194] + 2*GPL[1196] + 2*GPL[1200] - 
         2*GPL[1205] + 2*GPL[1206] + 2*GPL[1207] + (3*GPL[1208])/2 - 
         (3*GPL[1209])/2 - (3*GPL[1210])/2 + (3*GPL[1211])/2 - 
         (3*GPL[1212])/2 - (3*GPL[1213])/2 - 6*GPL[1219] + 2*GPL[1221] + 
         5*GPL[1223] + 5*GPL[1224] + 6*GPL[1226] - 8*GPL[1228] - 
         8*GPL[1233] + 8*GPL[1237] - 8*GPL[1238] - 8*GPL[1239] - 
         3*GPL[1240] + 3*GPL[1241] + 3*GPL[1242] - 3*GPL[1243] + 
         3*GPL[1244] + 3*GPL[1245] - 5*GPL[1300] + 5*GPL[1301] + 
         5*GPL[1302] + 8*GPL[1303] - 8*GPL[1304] - 8*GPL[1305] + 
         8*GPL[1306] - 8*GPL[1307] - 8*GPL[1308] - 3*GPL[1309] + 
         3*GPL[1310] + 3*GPL[1311] - 3*GPL[1312] + 3*GPL[1313] + 
         3*GPL[1314] + (9*GPL[1324])/2 - (9*GPL[1325])/2 - (9*GPL[1326])/2 - 
         6*GPL[1327] + 6*GPL[1328] + 6*GPL[1329] - 6*GPL[1330] + 
         6*GPL[1331] + 6*GPL[1332] + (3*GPL[1333])/2 - (3*GPL[1334])/2 - 
         (3*GPL[1335])/2 + (3*GPL[1336])/2 - (3*GPL[1337])/2 - 
         (3*GPL[1338])/2 + (9*GPL[1339])/2 - (9*GPL[1340])/2 - 
         (9*GPL[1341])/2 - 6*GPL[1342] + 6*GPL[1343] + 6*GPL[1344] - 
         6*GPL[1345] + 6*GPL[1346] + 6*GPL[1347] + (3*GPL[1348])/2 - 
         (3*GPL[1349])/2 - (3*GPL[1350])/2 + (3*GPL[1351])/2 - 
         (3*GPL[1352])/2 - (3*GPL[1353])/2 - 6*GPL[1428] + 7*GPL[1432] + 
         7*GPL[1435] + 2*GPL[1437] - 4*GPL[1439] - 4*GPL[1442] - 
         2*GPL[1446] - 4*GPL[1447] - 4*GPL[1448] + 3*GPL[1449] - 
         3*GPL[1450] - 3*GPL[1451] - 3*GPL[1452] + 3*GPL[1453] + 
         3*GPL[1454] - 2*GPL[1464] - 2*GPL[1467] + 4*GPL[1480] - 
         2*GPL[1481] + 2*GPL[1482] + 2*GPL[1483] + 2*GPL[1484] - 
         2*GPL[1485] - 2*GPL[1486] + 12*GPL[1542] - 8*GPL[1543] - 
         4*GPL[1544] - 4*GPL[1545] + 4*GPL[1546] + 8*GPL[1547] - 
         4*GPL[1548] + 4*GPL[1549] + 4*GPL[1550] + 4*GPL[1551] - 
         4*GPL[1552] - 4*GPL[1553] + 2*GPL[1554] + 2*GPL[1555] - 
         4*GPL[1556] + 2*GPL[1557] - 2*GPL[1558] - 2*GPL[1559] - 
         2*GPL[1560] + 2*GPL[1561] + 2*GPL[1562] + GPL[1563] - 5*GPL[1564] - 
         5*GPL[1565] - 4*GPL[1566] + 4*GPL[1567] + 4*GPL[1568] - 
         2*GPL[1569] + 4*GPL[1570] + 4*GPL[1571] - GPL[1572] + GPL[1573] + 
         GPL[1574] + GPL[1575] - GPL[1576] - GPL[1577] - GPL[1578] + 
         3*GPL[1579] + 3*GPL[1580] + 4*GPL[1581] - 4*GPL[1582] - 
         4*GPL[1583] + 6*GPL[1584] - 4*GPL[1585] - 4*GPL[1586] - GPL[1587] + 
         GPL[1588] + GPL[1589] + GPL[1590] - GPL[1591] - GPL[1592] + 
         36*GPL[2287] - 24*GPL[2288] + 12*GPL[2289] - 36*GPL[2290] + 
         10*GPL[2291] + 8*GPL[2292] + 8*GPL[2293] - 4*GPL[2294] - 
         8*GPL[2295] - 8*GPL[2296] + 2*GPL[2297] - 8*GPL[2298] - 
         8*GPL[2299] - 6*GPL[2303] + 6*GPL[2304] + 6*GPL[2305] + 
         12*GPL[2306] - 8*GPL[2307] - 4*GPL[2308] - 4*GPL[2309] + 
         4*GPL[2310] + 8*GPL[2311] - 4*GPL[2312] + 4*GPL[2313] + 
         4*GPL[2314] + 4*GPL[2315] - 4*GPL[2316] - 4*GPL[2317] + 
         24*GPL[2318] - 16*GPL[2319] - 8*GPL[2320] - 8*GPL[2321] + 
         8*GPL[2322] + 16*GPL[2323] - 8*GPL[2324] + 8*GPL[2325] + 
         8*GPL[2326] + 8*GPL[2327] - 8*GPL[2328] - 8*GPL[2329] + 
         4*GPL[2330] + 4*GPL[2331] - 8*GPL[2332] + 4*GPL[2333] - 
         4*GPL[2334] - 4*GPL[2335] - 4*GPL[2336] + 4*GPL[2337] + 
         4*GPL[2338] + 8*GPL[2339] - 4*GPL[2340] - 4*GPL[2341] - 
         8*GPL[2342] + 8*GPL[2343] + 8*GPL[2344] - 10*GPL[2345] + 
         8*GPL[2346] + 8*GPL[2347] + 4*GPL[2348] - 4*GPL[2349] - 
         4*GPL[2350] + 2*GPL[2351] - 2*GPL[2352] - 2*GPL[2353] - 
         8*GPL[2354] + 6*GPL[2355] + 6*GPL[2356] + 8*GPL[2357] - 
         8*GPL[2358] - 8*GPL[2359] + 6*GPL[2360] - 8*GPL[2361] - 
         8*GPL[2362] - 2*GPL[2363] + 2*GPL[2364] + 2*GPL[2365] - 
         4*GPL[2366] + 4*GPL[2367] + 4*GPL[2368] + 6*GPL[2379] - GPL[2380] - 
         GPL[2381] - 2*GPL[2382] + 4*GPL[2383] + 4*GPL[2384] - 4*GPL[2385] + 
         4*GPL[2386] + 4*GPL[2387] + 3*GPL[2388] - 3*GPL[2389] - 
         3*GPL[2390] + 3*GPL[2391] - 3*GPL[2392] - 3*GPL[2393] + 
         2*GPL[2394] + 2*GPL[2395] - 4*GPL[2396] + 2*GPL[2397] - 
         2*GPL[2398] - 2*GPL[2399] - 2*GPL[2400] + 2*GPL[2401] + 
         2*GPL[2402] - 12*GPL[2403] + 8*GPL[2404] + 4*GPL[2405] + 
         4*GPL[2406] - 4*GPL[2407] - 8*GPL[2408] + 4*GPL[2409] - 
         4*GPL[2410] - 4*GPL[2411] - 4*GPL[2412] + 4*GPL[2413] + 
         4*GPL[2414] - 2*GPL[2415] - 2*GPL[2416] + 4*GPL[2417] - 
         2*GPL[2418] + 2*GPL[2419] + 2*GPL[2420] + 2*GPL[2421] - 
         2*GPL[2422] - 2*GPL[2423] - 7*GPL[2424] - GPL[2425] - GPL[2426] + 
         4*GPL[2427] - 4*GPL[2428] - 4*GPL[2429] + 8*GPL[2430] - 
         4*GPL[2431] - 4*GPL[2432] - 5*GPL[2433] + 5*GPL[2434] + 
         5*GPL[2435] - GPL[2436] + GPL[2437] + GPL[2438] + 7*GPL[2439] - 
         3*GPL[2440] - 3*GPL[2441] - 4*GPL[2442] + 4*GPL[2443] + 
         4*GPL[2444] + 4*GPL[2446] + 4*GPL[2447] + GPL[2448] - GPL[2449] - 
         GPL[2450] + 5*GPL[2451] - 5*GPL[2452] - 5*GPL[2453] + 24*GPL[2464] - 
         (19*GPL[2465])/2 - (13*GPL[2466])/2 - (13*GPL[2467])/2 + 
         6*GPL[2468] + 2*GPL[2469] + 2*GPL[2470] + 4*GPL[2471] + 
         2*GPL[2472] + 2*GPL[2473] - (9*GPL[2474])/2 + (9*GPL[2475])/2 + 
         (9*GPL[2476])/2 + (3*GPL[2477])/2 - (3*GPL[2478])/2 - 
         (3*GPL[2479])/2 - GPL[2480] - 3*GPL[2481] - 3*GPL[2482] - 
         8*GPL[2483] + 8*GPL[2484] + 8*GPL[2485] - 12*GPL[2486] + 
         8*GPL[2487] + 8*GPL[2488] + 5*GPL[2489] - 5*GPL[2490] - 
         5*GPL[2491] + GPL[2492] - GPL[2493] - GPL[2494] - 12*GPL[2495] + 
         13*GPL[2496] - GPL[2497] - GPL[2498] - 12*GPL[2499] + 8*GPL[2500] + 
         8*GPL[2501] - 16*GPL[2502] + 8*GPL[2503] + 8*GPL[2504] + 
         7*GPL[2505] - 7*GPL[2506] - 7*GPL[2507] - GPL[2508] + GPL[2509] + 
         GPL[2510] - 2*GPL[2511] - 2*GPL[2512] + 4*GPL[2513] - 2*GPL[2514] + 
         2*GPL[2515] + 2*GPL[2516] + 2*GPL[2517] - 2*GPL[2518] - 
         2*GPL[2519] - (11*GPL[2520])/2 + (19*GPL[2521])/2 + 
         (19*GPL[2522])/2 + 10*GPL[2523] - 10*GPL[2524] - 10*GPL[2525] + 
         8*GPL[2526] - 10*GPL[2527] - 10*GPL[2528] - GPL[2529]/2 + 
         GPL[2530]/2 + GPL[2531]/2 - (5*GPL[2532])/2 + (5*GPL[2533])/2 + 
         (5*GPL[2534])/2 - (7*GPL[2535])/2 + (3*GPL[2536])/2 + 
         (3*GPL[2537])/2 + 2*GPL[2538] - 2*GPL[2539] - 2*GPL[2540] - 
         2*GPL[2542] - 2*GPL[2543] - GPL[2544]/2 + GPL[2545]/2 + 
         GPL[2546]/2 - (5*GPL[2547])/2 + (5*GPL[2548])/2 + (5*GPL[2549])/2 - 
         12*GPL[2574] + (19*GPL[2575])/2 - (15*GPL[2576])/2 - 
         (15*GPL[2577])/2 - 10*GPL[2578] + 6*GPL[2579] + 6*GPL[2580] + 
         6*GPL[2582] + 6*GPL[2583] - (3*GPL[2584])/2 + (3*GPL[2585])/2 + 
         (3*GPL[2586])/2 + (9*GPL[2587])/2 - (9*GPL[2588])/2 - 
         (9*GPL[2589])/2 + GPL[2590] + 7*GPL[2591] + 7*GPL[2592] + 
         8*GPL[2593] - 8*GPL[2594] - 8*GPL[2595] + 4*GPL[2596] - 
         8*GPL[2597] - 8*GPL[2598] - GPL[2599] + GPL[2600] + GPL[2601] - 
         5*GPL[2602] + 5*GPL[2603] + 5*GPL[2604] - 12*GPL[2605] + 
         3*GPL[2606] + 9*GPL[2607] + 9*GPL[2608] + 4*GPL[2609] - 
         8*GPL[2610] - 8*GPL[2611] - 8*GPL[2613] - 8*GPL[2614] + GPL[2615] - 
         GPL[2616] - GPL[2617] - 7*GPL[2618] + 7*GPL[2619] + 7*GPL[2620] - 
         2*GPL[2621] - 2*GPL[2622] + 4*GPL[2623] - 2*GPL[2624] + 
         2*GPL[2625] + 2*GPL[2626] + 2*GPL[2627] - 2*GPL[2628] - 
         2*GPL[2629] + (7*GPL[2630])/2 + GPL[2631]/2 + GPL[2632]/2 - 
         2*GPL[2633] + 2*GPL[2634] + 2*GPL[2635] - 4*GPL[2636] + 
         2*GPL[2637] + 2*GPL[2638] + (5*GPL[2639])/2 - (5*GPL[2640])/2 - 
         (5*GPL[2641])/2 + GPL[2642]/2 - GPL[2643]/2 - GPL[2644]/2 + 
         (11*GPL[2645])/2 - (15*GPL[2646])/2 - (15*GPL[2647])/2 - 
         10*GPL[2648] + 10*GPL[2649] + 10*GPL[2650] - 12*GPL[2651] + 
         10*GPL[2652] + 10*GPL[2653] + (5*GPL[2654])/2 - (5*GPL[2655])/2 - 
         (5*GPL[2656])/2 + GPL[2657]/2 - GPL[2658]/2 - GPL[2659]/2 + 
         GPL[3]*Zeta[3] - 11*GPL[20]*Zeta[3] + 10*GPL[22]*Zeta[3] - 
         10*GPL[23]*Zeta[3]), k[21] -> ep^3*(-2*GPL[290] - 2*Zeta[3]) + 
       ep^4*((-7*Pi^4)/180 + (Pi^2*GPL[45])/3 - 4*GPL[1158] + 2*GPL[1175] + 
         8*GPL[1181] - 4*GPL[1]*Zeta[3]), 
     k[22] -> ep^2*(Pi^2/12 + GPL[45]/2) + ep^3*(-1/6*(Pi^2*GPL[1]) - 
         GPL[281] - 2*GPL[287] + (5*GPL[290])/2 + (5*Zeta[3])/2) + 
       ep^4*(Pi^4/12 + Pi^2*(GPL[37]/3 - GPL[45]/6) + 2*GPL[1149] + 
         4*GPL[1155] + GPL[1158] + 8*GPL[1172] - 5*GPL[1175] - 10*GPL[1181] + 
         GPL[1184]/2 + GPL[1]*Zeta[3]), 
     k[23] -> ep^3*((Pi^2*GPL[3])/6 - (Pi^2*GPL[6])/6 - (Pi^2*GPL[11])/3 + 
         GPL[3]*GPL[6]*GPL[11] - (Pi^2*GPL[17])/3 + GPL[3]*GPL[6]*GPL[17] + 
         (Pi^2*GPL[18])/6 + (Pi^2*GPL[19])/6 - GPL[3]*GPL[6]*GPL[19] + 
         (Pi^2*GPL[22])/6 - GPL[3]*GPL[11]*GPL[22] - GPL[3]*GPL[17]*GPL[22] + 
         GPL[3]*GPL[19]*GPL[22] + (Pi^2*GPL[23])/6 - GPL[3]*GPL[11]*GPL[23] - 
         GPL[3]*GPL[17]*GPL[23] + GPL[3]*GPL[18]*GPL[23] + (Pi^2*GPL[25])/6 - 
         GPL[3]*GPL[6]*GPL[25] + GPL[3]*GPL[22]*GPL[25] + (Pi^2*GPL[27])/6 + 
         GPL[3]*GPL[23]*GPL[27] - GPL[6]*GPL[39] - GPL[11]*GPL[39] - 
         GPL[17]*GPL[39] + GPL[18]*GPL[39] + GPL[22]*GPL[39] + 
         GPL[27]*GPL[39] + GPL[6]*GPL[47] - GPL[18]*GPL[47] + 
         GPL[19]*GPL[47] - GPL[22]*GPL[47] + GPL[23]*GPL[47] + 
         GPL[25]*GPL[47] - GPL[27]*GPL[47] - 4*GPL[16]*GPL[50] + 
         2*GPL[25]*GPL[50] + 2*GPL[27]*GPL[50] + GPL[11]*GPL[53] + 
         GPL[17]*GPL[53] - GPL[19]*GPL[53] - GPL[25]*GPL[53] + 
         GPL[3]*GPL[55] - 3*GPL[6]*GPL[55] + GPL[9]*GPL[55] + 
         GPL[20]*GPL[55] + GPL[3]*GPL[59] + GPL[6]*GPL[59] + GPL[9]*GPL[59] + 
         GPL[20]*GPL[59] + GPL[11]*GPL[62] + GPL[17]*GPL[62] - 
         GPL[19]*GPL[62] - GPL[25]*GPL[62] - GPL[3]*GPL[65] - 
         GPL[3]*GPL[71] + GPL[6]*GPL[71] - GPL[9]*GPL[71] - GPL[20]*GPL[71] - 
         GPL[3]*GPL[72] + GPL[6]*GPL[72] - GPL[9]*GPL[72] - GPL[20]*GPL[72] + 
         GPL[3]*GPL[82] - GPL[6]*GPL[82] + GPL[9]*GPL[82] + GPL[20]*GPL[82] + 
         GPL[3]*GPL[87] - GPL[6]*GPL[87] + GPL[9]*GPL[87] + GPL[20]*GPL[87] - 
         GPL[3]*GPL[100] + GPL[6]*GPL[100] - GPL[9]*GPL[100] - 
         GPL[20]*GPL[100] - GPL[3]*GPL[101] + GPL[6]*GPL[101] - 
         GPL[9]*GPL[101] - GPL[20]*GPL[101] + GPL[3]*GPL[119] + 
         GPL[6]*GPL[119] + GPL[9]*GPL[119] + GPL[20]*GPL[119] + 
         GPL[3]*GPL[122] - 3*GPL[6]*GPL[122] + GPL[9]*GPL[122] + 
         GPL[20]*GPL[122] - GPL[3]*GPL[127] + GPL[6]*GPL[127] - 
         GPL[9]*GPL[127] - GPL[20]*GPL[127] - GPL[3]*GPL[128] + 
         GPL[6]*GPL[128] - GPL[9]*GPL[128] - GPL[20]*GPL[128] + 
         GPL[3]*GPL[129] - GPL[6]*GPL[129] + GPL[9]*GPL[129] + 
         GPL[20]*GPL[129] + GPL[3]*GPL[131] - GPL[6]*GPL[131] + 
         GPL[9]*GPL[131] + GPL[20]*GPL[131] - GPL[3]*GPL[138] + 
         GPL[6]*GPL[138] - GPL[9]*GPL[138] - GPL[20]*GPL[138] - 
         GPL[3]*GPL[139] + GPL[6]*GPL[139] - GPL[9]*GPL[139] - 
         GPL[20]*GPL[139] - GPL[3]*GPL[140] + 2*GPL[6]*GPL[140] - 
         GPL[9]*GPL[140] - GPL[20]*GPL[140] - GPL[3]*GPL[143] - 
         GPL[9]*GPL[143] - GPL[20]*GPL[143] + GPL[3]*GPL[150] - 
         GPL[6]*GPL[150] + GPL[9]*GPL[150] + GPL[20]*GPL[150] + 
         GPL[3]*GPL[151] - GPL[6]*GPL[151] + GPL[9]*GPL[151] + 
         GPL[20]*GPL[151] - GPL[3]*GPL[152] + 2*GPL[6]*GPL[152] - 
         GPL[9]*GPL[152] - GPL[20]*GPL[152] - GPL[3]*GPL[155] - 
         GPL[9]*GPL[155] - GPL[20]*GPL[155] + GPL[3]*GPL[162] - 
         GPL[6]*GPL[162] + GPL[9]*GPL[162] + GPL[20]*GPL[162] + 
         GPL[3]*GPL[163] - GPL[6]*GPL[163] + GPL[9]*GPL[163] + 
         GPL[20]*GPL[163] - GPL[18]*GPL[165] + GPL[19]*GPL[165] + 
         GPL[25]*GPL[165] - GPL[27]*GPL[165] + GPL[11]*GPL[181] + 
         GPL[17]*GPL[181] - GPL[19]*GPL[181] - GPL[25]*GPL[181] - 
         GPL[11]*GPL[182] - GPL[17]*GPL[182] + GPL[19]*GPL[182] + 
         GPL[25]*GPL[182] - GPL[11]*GPL[183] - GPL[17]*GPL[183] + 
         GPL[19]*GPL[183] + GPL[25]*GPL[183] + GPL[3]*GPL[186] - 
         GPL[3]*GPL[190] + GPL[11]*GPL[190] + GPL[17]*GPL[190] - 
         GPL[18]*GPL[190] - GPL[27]*GPL[190] - GPL[11]*GPL[191] - 
         GPL[17]*GPL[191] + GPL[18]*GPL[191] + GPL[27]*GPL[191] - 
         GPL[11]*GPL[192] - GPL[17]*GPL[192] + GPL[18]*GPL[192] + 
         GPL[27]*GPL[192] + GPL[3]*GPL[194] - GPL[3]*GPL[205] - 
         GPL[9]*GPL[205] - GPL[20]*GPL[205] - GPL[3]*GPL[208] + 
         2*GPL[6]*GPL[208] - GPL[9]*GPL[208] - GPL[20]*GPL[208] + 
         GPL[3]*GPL[215] - GPL[6]*GPL[215] + GPL[9]*GPL[215] + 
         GPL[20]*GPL[215] + GPL[3]*GPL[216] - GPL[6]*GPL[216] + 
         GPL[9]*GPL[216] + GPL[20]*GPL[216] - GPL[3]*GPL[222] - 
         GPL[9]*GPL[222] - GPL[20]*GPL[222] - GPL[3]*GPL[225] + 
         2*GPL[6]*GPL[225] - GPL[9]*GPL[225] - GPL[20]*GPL[225] + 
         GPL[3]*GPL[232] - GPL[6]*GPL[232] + GPL[9]*GPL[232] + 
         GPL[20]*GPL[232] + GPL[3]*GPL[233] - GPL[6]*GPL[233] + 
         GPL[9]*GPL[233] + GPL[20]*GPL[233] + GPL[282] + GPL[288] - 
         2*GPL[291] + 2*GPL[296] + 2*GPL[298] - GPL[309] - GPL[311] - 
         2*GPL[320] - 2*GPL[321] - GPL[324] - GPL[325] + GPL[336] + 
         GPL[349] - GPL[350] - GPL[351] + GPL[370] + GPL[371] + GPL[374] + 
         GPL[375] - 2*GPL[382] - GPL[399] - GPL[401] - GPL[416] - GPL[417] + 
         GPL[465] + GPL[466] + GPL[469] + GPL[470] - 2*GPL[514] - 
         2*GPL[515] - GPL[518] - GPL[519] + 2*GPL[524] + 2*GPL[525] - 
         GPL[528] - GPL[529] + GPL[548] + GPL[549] + GPL[552] + GPL[553] - 
         GPL[560] - GPL[561] - GPL[568] - GPL[569] + GPL[596] + GPL[597] + 
         GPL[600] + GPL[601] - GPL[604] - GPL[605] + GPL[608] + GPL[609] + 
         GPL[614] + GPL[615] + GPL[618] + GPL[619] - GPL[646] - GPL[647] - 
         GPL[650] - GPL[651] - GPL[654] - GPL[655] + GPL[658] + GPL[659] + 
         GPL[664] + GPL[665] + GPL[668] + GPL[669] - GPL[696] - GPL[697] - 
         GPL[700] - GPL[701] - 2*GPL[705] + 2*GPL[763] - GPL[773] - 
         GPL[786] + GPL[787] + GPL[788] + 2*GPL[799] - GPL[800] - GPL[801] + 
         GPL[809] - GPL[817] + GPL[818] + GPL[819] + GPL[854] + GPL[855] + 
         GPL[858] + GPL[859] - GPL[864] - GPL[865] + GPL[868] + GPL[869] - 
         GPL[896] - GPL[897] - GPL[900] - GPL[901] + GPL[917] + GPL[918] + 
         GPL[921] + GPL[922] - GPL[927] - GPL[928] + GPL[931] + GPL[932] - 
         GPL[959] - GPL[960] - GPL[963] - GPL[964] + Zeta[3]) + 
       ep^4*((2*Pi^4)/45 + (Pi^2*GPL[3]*GPL[6])/2 - (2*Pi^2*GPL[3]*GPL[9])/
          3 + (Pi^2*GPL[3]*GPL[11])/6 - (Pi^2*GPL[6]*GPL[11])/3 + 
         (2*Pi^2*GPL[9]*GPL[11])/3 - (4*Pi^2*GPL[3]*GPL[16])/3 + 
         2*Pi^2*GPL[6]*GPL[16] + (Pi^2*GPL[3]*GPL[17])/6 - 
         (Pi^2*GPL[6]*GPL[17])/3 + (2*Pi^2*GPL[9]*GPL[17])/3 - 
         (Pi^2*GPL[3]*GPL[18])/2 + (Pi^2*GPL[6]*GPL[18])/2 - 
         (Pi^2*GPL[9]*GPL[18])/3 - (Pi^2*GPL[3]*GPL[19])/3 + 
         (Pi^2*GPL[6]*GPL[19])/2 - (Pi^2*GPL[9]*GPL[19])/3 - 
         (2*Pi^2*GPL[3]*GPL[20])/3 + (2*Pi^2*GPL[11]*GPL[20])/3 + 
         (2*Pi^2*GPL[17]*GPL[20])/3 - (Pi^2*GPL[18]*GPL[20])/6 - 
         (Pi^2*GPL[19]*GPL[20])/2 + (Pi^2*GPL[3]*GPL[22])/6 - 
         (Pi^2*GPL[11]*GPL[22])/2 - (4*Pi^2*GPL[16]*GPL[22])/3 - 
         (Pi^2*GPL[17]*GPL[22])/2 - (Pi^2*GPL[18]*GPL[22])/6 + 
         (Pi^2*GPL[3]*GPL[23])/3 - (Pi^2*GPL[11]*GPL[23])/2 - 
         (4*Pi^2*GPL[16]*GPL[23])/3 - (Pi^2*GPL[17]*GPL[23])/2 - 
         (Pi^2*GPL[19]*GPL[23])/6 + (Pi^2*GPL[3]*GPL[25])/3 - 
         (Pi^2*GPL[6]*GPL[25])/2 - (Pi^2*GPL[9]*GPL[25])/3 - 
         (Pi^2*GPL[20]*GPL[25])/2 + (2*Pi^2*GPL[22]*GPL[25])/3 + 
         (Pi^2*GPL[23]*GPL[25])/2 + (Pi^2*GPL[3]*GPL[27])/6 - 
         (Pi^2*GPL[6]*GPL[27])/2 - (Pi^2*GPL[9]*GPL[27])/3 - 
         (Pi^2*GPL[20]*GPL[27])/6 + (Pi^2*GPL[22]*GPL[27])/2 + 
         (2*Pi^2*GPL[23]*GPL[27])/3 + (2*Pi^2*GPL[3]*GPL[32])/3 - 
         (2*Pi^2*GPL[6]*GPL[32])/3 + (2*Pi^2*GPL[22]*GPL[32])/3 + 
         (2*Pi^2*GPL[23]*GPL[32])/3 + (2*Pi^2*GPL[3]*GPL[33])/3 - 
         (2*Pi^2*GPL[6]*GPL[33])/3 + (2*Pi^2*GPL[22]*GPL[33])/3 + 
         (2*Pi^2*GPL[23]*GPL[33])/3 - (Pi^2*GPL[39])/3 - 
         3*GPL[6]*GPL[11]*GPL[39] + 2*GPL[9]*GPL[11]*GPL[39] + 
         8*GPL[6]*GPL[16]*GPL[39] - 3*GPL[6]*GPL[17]*GPL[39] + 
         2*GPL[9]*GPL[17]*GPL[39] + 3*GPL[6]*GPL[18]*GPL[39] - 
         2*GPL[9]*GPL[18]*GPL[39] + 4*GPL[6]*GPL[19]*GPL[39] + 
         2*GPL[11]*GPL[20]*GPL[39] + 2*GPL[17]*GPL[20]*GPL[39] - 
         3*GPL[18]*GPL[20]*GPL[39] + GPL[19]*GPL[20]*GPL[39] + 
         GPL[18]*GPL[21]*GPL[39] - GPL[19]*GPL[21]*GPL[39] + 
         GPL[11]*GPL[22]*GPL[39] - 8*GPL[16]*GPL[22]*GPL[39] + 
         GPL[17]*GPL[22]*GPL[39] - GPL[18]*GPL[22]*GPL[39] - 
         4*GPL[19]*GPL[22]*GPL[39] + GPL[11]*GPL[23]*GPL[39] + 
         GPL[17]*GPL[23]*GPL[39] - GPL[18]*GPL[23]*GPL[39] + 
         GPL[20]*GPL[25]*GPL[39] - GPL[21]*GPL[25]*GPL[39] - 
         GPL[6]*GPL[27]*GPL[39] - 2*GPL[9]*GPL[27]*GPL[39] - 
         3*GPL[20]*GPL[27]*GPL[39] + GPL[21]*GPL[27]*GPL[39] + 
         3*GPL[22]*GPL[27]*GPL[39] - GPL[23]*GPL[27]*GPL[39] - 
         4*GPL[6]*GPL[32]*GPL[39] + 4*GPL[22]*GPL[32]*GPL[39] - 
         4*GPL[6]*GPL[33]*GPL[39] + 4*GPL[22]*GPL[33]*GPL[39] - 
         (Pi^2*GPL[47])/6 - 8*GPL[6]*GPL[16]*GPL[47] - 3*GPL[6]*GPL[18]*
          GPL[47] + 2*GPL[9]*GPL[18]*GPL[47] - GPL[6]*GPL[19]*GPL[47] - 
         2*GPL[9]*GPL[19]*GPL[47] + 4*GPL[18]*GPL[20]*GPL[47] - 
         4*GPL[19]*GPL[20]*GPL[47] - 2*GPL[18]*GPL[21]*GPL[47] + 
         2*GPL[19]*GPL[21]*GPL[47] + 8*GPL[16]*GPL[22]*GPL[47] + 
         GPL[18]*GPL[22]*GPL[47] + 3*GPL[19]*GPL[22]*GPL[47] - 
         8*GPL[16]*GPL[23]*GPL[47] - 3*GPL[18]*GPL[23]*GPL[47] - 
         GPL[19]*GPL[23]*GPL[47] + 3*GPL[6]*GPL[25]*GPL[47] - 
         2*GPL[9]*GPL[25]*GPL[47] - 4*GPL[20]*GPL[25]*GPL[47] + 
         2*GPL[21]*GPL[25]*GPL[47] - GPL[22]*GPL[25]*GPL[47] + 
         3*GPL[23]*GPL[25]*GPL[47] + GPL[6]*GPL[27]*GPL[47] + 
         2*GPL[9]*GPL[27]*GPL[47] + 4*GPL[20]*GPL[27]*GPL[47] - 
         2*GPL[21]*GPL[27]*GPL[47] - 3*GPL[22]*GPL[27]*GPL[47] + 
         GPL[23]*GPL[27]*GPL[47] + 4*GPL[6]*GPL[32]*GPL[47] - 
         4*GPL[22]*GPL[32]*GPL[47] + 4*GPL[23]*GPL[32]*GPL[47] + 
         4*GPL[6]*GPL[33]*GPL[47] - 4*GPL[22]*GPL[33]*GPL[47] + 
         4*GPL[23]*GPL[33]*GPL[47] - (Pi^2*GPL[50])/2 + 
         3*GPL[3]*GPL[11]*GPL[50] + 3*GPL[3]*GPL[17]*GPL[50] - 
         3*GPL[3]*GPL[19]*GPL[50] - 3*GPL[3]*GPL[25]*GPL[50] - 
         3*GPL[39]*GPL[50] + 3*GPL[47]*GPL[50] + (Pi^2*GPL[53])/3 - 
         4*GPL[3]*GPL[11]*GPL[53] - 4*GPL[3]*GPL[17]*GPL[53] + 
         4*GPL[3]*GPL[19]*GPL[53] + 4*GPL[3]*GPL[25]*GPL[53] + 
         2*GPL[39]*GPL[53] - 2*GPL[47]*GPL[53] + (3*Pi^2*GPL[55])/2 - 
         GPL[3]*GPL[6]*GPL[55] - 4*GPL[3]*GPL[9]*GPL[55] - 
         4*GPL[3]*GPL[20]*GPL[55] + 5*GPL[3]*GPL[22]*GPL[55] + 
         5*GPL[3]*GPL[23]*GPL[55] + GPL[39]*GPL[55] + 12*GPL[41]*GPL[55] - 
         13*GPL[50]*GPL[55] - GPL[53]*GPL[55] - 12*GPL[50]*GPL[57] + 
         24*GPL[50]*GPL[58] + (5*Pi^2*GPL[59])/6 - GPL[3]*GPL[6]*GPL[59] - 
         4*GPL[3]*GPL[9]*GPL[59] - 4*GPL[3]*GPL[20]*GPL[59] + 
         5*GPL[3]*GPL[22]*GPL[59] + 5*GPL[3]*GPL[23]*GPL[59] + 
         GPL[39]*GPL[59] - 12*GPL[41]*GPL[59] + 3*GPL[50]*GPL[59] - 
         GPL[53]*GPL[59] - Pi^2*GPL[60] - 6*GPL[3]*GPL[23]*GPL[60] - 
         6*GPL[39]*GPL[60] + 6*GPL[47]*GPL[60] - Pi^2*GPL[61] + 
         6*GPL[3]*GPL[6]*GPL[61] - 6*GPL[3]*GPL[22]*GPL[61] - 
         6*GPL[47]*GPL[61] + 6*GPL[53]*GPL[61] + (Pi^2*GPL[62])/6 - 
         4*GPL[3]*GPL[11]*GPL[62] - 4*GPL[3]*GPL[17]*GPL[62] + 
         4*GPL[3]*GPL[19]*GPL[62] + 4*GPL[3]*GPL[25]*GPL[62] + 
         3*GPL[39]*GPL[62] - 4*GPL[47]*GPL[62] - GPL[55]*GPL[62] - 
         GPL[59]*GPL[62] + 6*GPL[61]*GPL[62] - GPL[39]*GPL[63] + 
         2*GPL[47]*GPL[63] + (Pi^2*GPL[64])/6 + GPL[3]*GPL[11]*GPL[64] + 
         GPL[3]*GPL[17]*GPL[64] - GPL[3]*GPL[19]*GPL[64] - 
         GPL[3]*GPL[25]*GPL[64] + GPL[39]*GPL[64] - GPL[47]*GPL[64] + 
         GPL[3]*GPL[11]*GPL[65] + 8*GPL[3]*GPL[16]*GPL[65] + 
         GPL[3]*GPL[17]*GPL[65] + 3*GPL[3]*GPL[18]*GPL[65] - 
         4*GPL[3]*GPL[25]*GPL[65] - GPL[3]*GPL[27]*GPL[65] - 
         4*GPL[3]*GPL[32]*GPL[65] - 4*GPL[3]*GPL[33]*GPL[65] + 
         GPL[39]*GPL[65] + 3*GPL[47]*GPL[65] + (Pi^2*GPL[67])/3 - 
         2*GPL[3]*GPL[6]*GPL[67] + 2*GPL[3]*GPL[22]*GPL[67] + 
         2*GPL[47]*GPL[67] + 4*GPL[50]*GPL[67] - 2*GPL[53]*GPL[67] - 
         2*GPL[62]*GPL[67] + (Pi^2*GPL[68])/3 + 2*GPL[3]*GPL[23]*GPL[68] + 
         2*GPL[39]*GPL[68] - 2*GPL[47]*GPL[68] + 4*GPL[50]*GPL[68] - 
         (Pi^2*GPL[71])/2 - GPL[3]*GPL[6]*GPL[71] + 4*GPL[3]*GPL[9]*GPL[71] + 
         4*GPL[3]*GPL[20]*GPL[71] - 3*GPL[3]*GPL[22]*GPL[71] - 
         3*GPL[3]*GPL[23]*GPL[71] + GPL[39]*GPL[71] + GPL[50]*GPL[71] - 
         GPL[53]*GPL[71] - GPL[62]*GPL[71] - (Pi^2*GPL[72])/2 - 
         GPL[3]*GPL[6]*GPL[72] + 4*GPL[3]*GPL[9]*GPL[72] + 
         4*GPL[3]*GPL[20]*GPL[72] - 3*GPL[3]*GPL[22]*GPL[72] - 
         3*GPL[3]*GPL[23]*GPL[72] + GPL[39]*GPL[72] + GPL[50]*GPL[72] - 
         GPL[53]*GPL[72] - GPL[62]*GPL[72] + Pi^2*GPL[77] - 
         2*GPL[3]*GPL[11]*GPL[77] - 2*GPL[3]*GPL[17]*GPL[77] + 
         2*GPL[3]*GPL[19]*GPL[77] + 2*GPL[3]*GPL[25]*GPL[77] + 
         4*GPL[39]*GPL[77] - 4*GPL[47]*GPL[77] + 8*GPL[55]*GPL[77] - 
         4*GPL[71]*GPL[77] - 4*GPL[72]*GPL[77] - 4*GPL[55]*GPL[80] - 
         4*GPL[59]*GPL[80] + 4*GPL[71]*GPL[80] + 4*GPL[72]*GPL[80] - 
         (Pi^2*GPL[82])/6 + 3*GPL[3]*GPL[6]*GPL[82] - 4*GPL[3]*GPL[9]*
          GPL[82] - 4*GPL[3]*GPL[20]*GPL[82] + GPL[3]*GPL[22]*GPL[82] + 
         GPL[3]*GPL[23]*GPL[82] - 3*GPL[39]*GPL[82] - 3*GPL[50]*GPL[82] + 
         3*GPL[53]*GPL[82] + 3*GPL[62]*GPL[82] + 4*GPL[77]*GPL[82] - 
         4*GPL[80]*GPL[82] - (Pi^2*GPL[87])/6 + 3*GPL[3]*GPL[6]*GPL[87] - 
         4*GPL[3]*GPL[9]*GPL[87] - 4*GPL[3]*GPL[20]*GPL[87] + 
         GPL[3]*GPL[22]*GPL[87] + GPL[3]*GPL[23]*GPL[87] - 
         3*GPL[39]*GPL[87] - 3*GPL[50]*GPL[87] + 3*GPL[53]*GPL[87] + 
         3*GPL[62]*GPL[87] + 4*GPL[77]*GPL[87] - 4*GPL[80]*GPL[87] - 
         4*GPL[55]*GPL[90] - 4*GPL[59]*GPL[90] + 4*GPL[71]*GPL[90] + 
         4*GPL[72]*GPL[90] - 4*GPL[82]*GPL[90] - 4*GPL[87]*GPL[90] - 
         (2*Pi^2*GPL[92])/3 + 2*GPL[3]*GPL[11]*GPL[92] + 
         2*GPL[3]*GPL[17]*GPL[92] - 2*GPL[3]*GPL[19]*GPL[92] - 
         2*GPL[3]*GPL[25]*GPL[92] - 4*GPL[39]*GPL[92] + 4*GPL[47]*GPL[92] - 
         (2*Pi^2*GPL[93])/3 + 2*GPL[3]*GPL[11]*GPL[93] + 
         2*GPL[3]*GPL[17]*GPL[93] - 2*GPL[3]*GPL[18]*GPL[93] - 
         2*GPL[3]*GPL[27]*GPL[93] - 4*GPL[47]*GPL[93] - (Pi^2*GPL[100])/2 - 
         GPL[3]*GPL[6]*GPL[100] + 4*GPL[3]*GPL[9]*GPL[100] + 
         4*GPL[3]*GPL[20]*GPL[100] - 3*GPL[3]*GPL[22]*GPL[100] - 
         3*GPL[3]*GPL[23]*GPL[100] + GPL[39]*GPL[100] + GPL[50]*GPL[100] - 
         GPL[53]*GPL[100] - GPL[62]*GPL[100] - 4*GPL[77]*GPL[100] + 
         4*GPL[80]*GPL[100] + 4*GPL[90]*GPL[100] - (Pi^2*GPL[101])/2 - 
         GPL[3]*GPL[6]*GPL[101] + 4*GPL[3]*GPL[9]*GPL[101] + 
         4*GPL[3]*GPL[20]*GPL[101] - 3*GPL[3]*GPL[22]*GPL[101] - 
         3*GPL[3]*GPL[23]*GPL[101] + GPL[39]*GPL[101] + GPL[50]*GPL[101] - 
         GPL[53]*GPL[101] - GPL[62]*GPL[101] - 4*GPL[77]*GPL[101] + 
         4*GPL[80]*GPL[101] + 4*GPL[90]*GPL[101] + (5*Pi^2*GPL[119])/6 - 
         GPL[3]*GPL[6]*GPL[119] - 4*GPL[3]*GPL[9]*GPL[119] - 
         4*GPL[3]*GPL[20]*GPL[119] + 5*GPL[3]*GPL[22]*GPL[119] + 
         5*GPL[3]*GPL[23]*GPL[119] + GPL[39]*GPL[119] - 12*GPL[41]*GPL[119] + 
         3*GPL[50]*GPL[119] - GPL[53]*GPL[119] - GPL[62]*GPL[119] - 
         4*GPL[80]*GPL[119] - 4*GPL[90]*GPL[119] + 12*GPL[50]*GPL[120] + 
         8*GPL[50]*GPL[121] + (3*Pi^2*GPL[122])/2 - GPL[3]*GPL[6]*GPL[122] - 
         4*GPL[3]*GPL[9]*GPL[122] - 4*GPL[3]*GPL[20]*GPL[122] + 
         5*GPL[3]*GPL[22]*GPL[122] + 5*GPL[3]*GPL[23]*GPL[122] + 
         GPL[39]*GPL[122] + 12*GPL[41]*GPL[122] - 13*GPL[50]*GPL[122] - 
         GPL[53]*GPL[122] - GPL[62]*GPL[122] + 8*GPL[77]*GPL[122] - 
         4*GPL[80]*GPL[122] - 4*GPL[90]*GPL[122] + (Pi^2*GPL[123])/3 + 
         2*GPL[3]*GPL[23]*GPL[123] + 2*GPL[39]*GPL[123] - 
         2*GPL[47]*GPL[123] + (Pi^2*GPL[124])/3 - 2*GPL[3]*GPL[6]*GPL[124] + 
         2*GPL[3]*GPL[22]*GPL[124] + 2*GPL[47]*GPL[124] - 
         2*GPL[53]*GPL[124] - 2*GPL[62]*GPL[124] - Pi^2*GPL[125] + 
         6*GPL[3]*GPL[6]*GPL[125] - 6*GPL[3]*GPL[22]*GPL[125] - 
         6*GPL[47]*GPL[125] - 12*GPL[50]*GPL[125] + 6*GPL[53]*GPL[125] + 
         6*GPL[62]*GPL[125] - Pi^2*GPL[126] - 6*GPL[3]*GPL[23]*GPL[126] - 
         6*GPL[39]*GPL[126] + 6*GPL[47]*GPL[126] - 12*GPL[50]*GPL[126] - 
         (Pi^2*GPL[127])/2 - GPL[3]*GPL[6]*GPL[127] + 4*GPL[3]*GPL[9]*
          GPL[127] + 4*GPL[3]*GPL[20]*GPL[127] - 3*GPL[3]*GPL[22]*GPL[127] - 
         3*GPL[3]*GPL[23]*GPL[127] + GPL[39]*GPL[127] + GPL[50]*GPL[127] - 
         GPL[53]*GPL[127] - GPL[62]*GPL[127] - 4*GPL[77]*GPL[127] + 
         4*GPL[80]*GPL[127] + 4*GPL[90]*GPL[127] - (Pi^2*GPL[128])/2 - 
         GPL[3]*GPL[6]*GPL[128] + 4*GPL[3]*GPL[9]*GPL[128] + 
         4*GPL[3]*GPL[20]*GPL[128] - 3*GPL[3]*GPL[22]*GPL[128] - 
         3*GPL[3]*GPL[23]*GPL[128] + GPL[39]*GPL[128] + GPL[50]*GPL[128] - 
         GPL[53]*GPL[128] - GPL[62]*GPL[128] - 4*GPL[77]*GPL[128] + 
         4*GPL[80]*GPL[128] + 4*GPL[90]*GPL[128] - (Pi^2*GPL[129])/6 + 
         3*GPL[3]*GPL[6]*GPL[129] - 4*GPL[3]*GPL[9]*GPL[129] - 
         4*GPL[3]*GPL[20]*GPL[129] + GPL[3]*GPL[22]*GPL[129] + 
         GPL[3]*GPL[23]*GPL[129] - 3*GPL[39]*GPL[129] - 3*GPL[50]*GPL[129] + 
         3*GPL[53]*GPL[129] + 3*GPL[62]*GPL[129] + 4*GPL[77]*GPL[129] - 
         4*GPL[80]*GPL[129] - 4*GPL[90]*GPL[129] - (Pi^2*GPL[131])/6 + 
         3*GPL[3]*GPL[6]*GPL[131] - 4*GPL[3]*GPL[9]*GPL[131] - 
         4*GPL[3]*GPL[20]*GPL[131] + GPL[3]*GPL[22]*GPL[131] + 
         GPL[3]*GPL[23]*GPL[131] - 3*GPL[39]*GPL[131] - 3*GPL[50]*GPL[131] + 
         3*GPL[53]*GPL[131] + 3*GPL[62]*GPL[131] + 4*GPL[77]*GPL[131] - 
         4*GPL[80]*GPL[131] - 4*GPL[90]*GPL[131] - (Pi^2*GPL[138])/2 - 
         GPL[3]*GPL[6]*GPL[138] + 4*GPL[3]*GPL[9]*GPL[138] + 
         4*GPL[3]*GPL[20]*GPL[138] - 3*GPL[3]*GPL[22]*GPL[138] - 
         3*GPL[3]*GPL[23]*GPL[138] + GPL[39]*GPL[138] + GPL[50]*GPL[138] - 
         GPL[53]*GPL[138] - GPL[62]*GPL[138] - 4*GPL[77]*GPL[138] + 
         4*GPL[80]*GPL[138] + 4*GPL[90]*GPL[138] - (Pi^2*GPL[139])/2 - 
         GPL[3]*GPL[6]*GPL[139] + 4*GPL[3]*GPL[9]*GPL[139] + 
         4*GPL[3]*GPL[20]*GPL[139] - 3*GPL[3]*GPL[22]*GPL[139] - 
         3*GPL[3]*GPL[23]*GPL[139] + GPL[39]*GPL[139] + GPL[50]*GPL[139] - 
         GPL[53]*GPL[139] - GPL[62]*GPL[139] - 4*GPL[77]*GPL[139] + 
         4*GPL[80]*GPL[139] + 4*GPL[90]*GPL[139] - 3*GPL[3]*GPL[6]*GPL[140] + 
         4*GPL[3]*GPL[9]*GPL[140] + 4*GPL[3]*GPL[20]*GPL[140] - 
         GPL[3]*GPL[22]*GPL[140] - GPL[3]*GPL[23]*GPL[140] + 
         3*GPL[39]*GPL[140] - 6*GPL[41]*GPL[140] + 8*GPL[50]*GPL[140] - 
         3*GPL[53]*GPL[140] - 3*GPL[62]*GPL[140] - 6*GPL[77]*GPL[140] + 
         4*GPL[80]*GPL[140] + 4*GPL[90]*GPL[140] + 6*GPL[50]*GPL[141] - 
         4*GPL[50]*GPL[142] + (Pi^2*GPL[143])/3 - 3*GPL[3]*GPL[6]*GPL[143] + 
         4*GPL[3]*GPL[9]*GPL[143] + 4*GPL[3]*GPL[20]*GPL[143] - 
         GPL[3]*GPL[22]*GPL[143] - GPL[3]*GPL[23]*GPL[143] + 
         3*GPL[39]*GPL[143] + 6*GPL[41]*GPL[143] - 3*GPL[53]*GPL[143] - 
         3*GPL[62]*GPL[143] - 2*GPL[77]*GPL[143] + 4*GPL[80]*GPL[143] + 
         4*GPL[90]*GPL[143] + (Pi^2*GPL[144])/6 + GPL[3]*GPL[23]*GPL[144] + 
         GPL[39]*GPL[144] - GPL[47]*GPL[144] + (Pi^2*GPL[145])/6 - 
         GPL[3]*GPL[6]*GPL[145] + GPL[3]*GPL[22]*GPL[145] + 
         GPL[47]*GPL[145] - GPL[53]*GPL[145] - GPL[62]*GPL[145] - 
         (Pi^2*GPL[146])/2 + 3*GPL[3]*GPL[6]*GPL[146] - 
         3*GPL[3]*GPL[22]*GPL[146] - 3*GPL[47]*GPL[146] - 
         6*GPL[50]*GPL[146] + 3*GPL[53]*GPL[146] + 3*GPL[62]*GPL[146] - 
         (Pi^2*GPL[147])/2 - 3*GPL[3]*GPL[23]*GPL[147] - 3*GPL[39]*GPL[147] + 
         3*GPL[47]*GPL[147] - 6*GPL[50]*GPL[147] + (Pi^2*GPL[150])/2 + 
         GPL[3]*GPL[6]*GPL[150] - 4*GPL[3]*GPL[9]*GPL[150] - 
         4*GPL[3]*GPL[20]*GPL[150] + 3*GPL[3]*GPL[22]*GPL[150] + 
         3*GPL[3]*GPL[23]*GPL[150] - GPL[39]*GPL[150] - GPL[50]*GPL[150] + 
         GPL[53]*GPL[150] + GPL[62]*GPL[150] + 4*GPL[77]*GPL[150] - 
         4*GPL[80]*GPL[150] - 4*GPL[90]*GPL[150] + (Pi^2*GPL[151])/2 + 
         GPL[3]*GPL[6]*GPL[151] - 4*GPL[3]*GPL[9]*GPL[151] - 
         4*GPL[3]*GPL[20]*GPL[151] + 3*GPL[3]*GPL[22]*GPL[151] + 
         3*GPL[3]*GPL[23]*GPL[151] - GPL[39]*GPL[151] - GPL[50]*GPL[151] + 
         GPL[53]*GPL[151] + GPL[62]*GPL[151] + 4*GPL[77]*GPL[151] - 
         4*GPL[80]*GPL[151] - 4*GPL[90]*GPL[151] - 3*GPL[3]*GPL[6]*GPL[152] + 
         4*GPL[3]*GPL[9]*GPL[152] + 4*GPL[3]*GPL[20]*GPL[152] - 
         GPL[3]*GPL[22]*GPL[152] - GPL[3]*GPL[23]*GPL[152] + 
         3*GPL[39]*GPL[152] - 6*GPL[41]*GPL[152] + 8*GPL[50]*GPL[152] - 
         3*GPL[53]*GPL[152] - 3*GPL[62]*GPL[152] - 6*GPL[77]*GPL[152] + 
         4*GPL[80]*GPL[152] + 4*GPL[90]*GPL[152] + 6*GPL[50]*GPL[153] - 
         4*GPL[50]*GPL[154] + (Pi^2*GPL[155])/3 - 3*GPL[3]*GPL[6]*GPL[155] + 
         4*GPL[3]*GPL[9]*GPL[155] + 4*GPL[3]*GPL[20]*GPL[155] - 
         GPL[3]*GPL[22]*GPL[155] - GPL[3]*GPL[23]*GPL[155] + 
         3*GPL[39]*GPL[155] + 6*GPL[41]*GPL[155] - 3*GPL[53]*GPL[155] - 
         3*GPL[62]*GPL[155] - 2*GPL[77]*GPL[155] + 4*GPL[80]*GPL[155] + 
         4*GPL[90]*GPL[155] + (Pi^2*GPL[156])/6 + GPL[3]*GPL[23]*GPL[156] + 
         GPL[39]*GPL[156] - GPL[47]*GPL[156] + (Pi^2*GPL[157])/6 - 
         GPL[3]*GPL[6]*GPL[157] + GPL[3]*GPL[22]*GPL[157] + 
         GPL[47]*GPL[157] - GPL[53]*GPL[157] - GPL[62]*GPL[157] - 
         (Pi^2*GPL[158])/2 + 3*GPL[3]*GPL[6]*GPL[158] - 
         3*GPL[3]*GPL[22]*GPL[158] - 3*GPL[47]*GPL[158] - 
         6*GPL[50]*GPL[158] + 3*GPL[53]*GPL[158] + 3*GPL[62]*GPL[158] - 
         (Pi^2*GPL[159])/2 - 3*GPL[3]*GPL[23]*GPL[159] - 3*GPL[39]*GPL[159] + 
         3*GPL[47]*GPL[159] - 6*GPL[50]*GPL[159] + (Pi^2*GPL[162])/2 + 
         GPL[3]*GPL[6]*GPL[162] - 4*GPL[3]*GPL[9]*GPL[162] - 
         4*GPL[3]*GPL[20]*GPL[162] + 3*GPL[3]*GPL[22]*GPL[162] + 
         3*GPL[3]*GPL[23]*GPL[162] - GPL[39]*GPL[162] - GPL[50]*GPL[162] + 
         GPL[53]*GPL[162] + GPL[62]*GPL[162] + 4*GPL[77]*GPL[162] - 
         4*GPL[80]*GPL[162] - 4*GPL[90]*GPL[162] + (Pi^2*GPL[163])/2 + 
         GPL[3]*GPL[6]*GPL[163] - 4*GPL[3]*GPL[9]*GPL[163] - 
         4*GPL[3]*GPL[20]*GPL[163] + 3*GPL[3]*GPL[22]*GPL[163] + 
         3*GPL[3]*GPL[23]*GPL[163] - GPL[39]*GPL[163] - GPL[50]*GPL[163] + 
         GPL[53]*GPL[163] + GPL[62]*GPL[163] + 4*GPL[77]*GPL[163] - 
         4*GPL[80]*GPL[163] - 4*GPL[90]*GPL[163] + Pi^2*GPL[165] - 
         2*GPL[3]*GPL[11]*GPL[165] - 2*GPL[3]*GPL[17]*GPL[165] - 
         GPL[3]*GPL[18]*GPL[165] + 3*GPL[3]*GPL[19]*GPL[165] + 
         3*GPL[3]*GPL[25]*GPL[165] - GPL[3]*GPL[27]*GPL[165] + 
         4*GPL[39]*GPL[165] - 4*GPL[47]*GPL[165] + 4*GPL[55]*GPL[165] + 
         4*GPL[59]*GPL[165] + 6*GPL[60]*GPL[165] - 6*GPL[61]*GPL[165] + 
         2*GPL[67]*GPL[165] - 2*GPL[68]*GPL[165] - 4*GPL[71]*GPL[165] - 
         4*GPL[72]*GPL[165] + 4*GPL[82]*GPL[165] + 4*GPL[87]*GPL[165] - 
         4*GPL[100]*GPL[165] - 4*GPL[101]*GPL[165] + 4*GPL[119]*GPL[165] + 
         4*GPL[122]*GPL[165] - 2*GPL[123]*GPL[165] + 2*GPL[124]*GPL[165] - 
         6*GPL[125]*GPL[165] + 6*GPL[126]*GPL[165] - 4*GPL[127]*GPL[165] - 
         4*GPL[128]*GPL[165] + 4*GPL[129]*GPL[165] + 4*GPL[131]*GPL[165] - 
         4*GPL[138]*GPL[165] - 4*GPL[139]*GPL[165] - 4*GPL[140]*GPL[165] - 
         4*GPL[143]*GPL[165] - GPL[144]*GPL[165] + GPL[145]*GPL[165] - 
         3*GPL[146]*GPL[165] + 3*GPL[147]*GPL[165] + 4*GPL[150]*GPL[165] + 
         4*GPL[151]*GPL[165] - 4*GPL[152]*GPL[165] - 4*GPL[155]*GPL[165] - 
         GPL[156]*GPL[165] + GPL[157]*GPL[165] - 3*GPL[158]*GPL[165] + 
         3*GPL[159]*GPL[165] + 4*GPL[162]*GPL[165] + 4*GPL[163]*GPL[165] - 
         4*GPL[55]*GPL[166] - 4*GPL[59]*GPL[166] + 4*GPL[71]*GPL[166] + 
         4*GPL[72]*GPL[166] - 4*GPL[82]*GPL[166] - 4*GPL[87]*GPL[166] + 
         4*GPL[100]*GPL[166] + 4*GPL[101]*GPL[166] - 4*GPL[119]*GPL[166] - 
         4*GPL[122]*GPL[166] + 4*GPL[127]*GPL[166] + 4*GPL[128]*GPL[166] - 
         4*GPL[129]*GPL[166] - 4*GPL[131]*GPL[166] + 4*GPL[138]*GPL[166] + 
         4*GPL[139]*GPL[166] + 4*GPL[140]*GPL[166] + 4*GPL[143]*GPL[166] - 
         4*GPL[150]*GPL[166] - 4*GPL[151]*GPL[166] + 4*GPL[152]*GPL[166] + 
         4*GPL[155]*GPL[166] - 4*GPL[162]*GPL[166] - 4*GPL[163]*GPL[166] - 
         4*GPL[55]*GPL[167] - 4*GPL[59]*GPL[167] + 4*GPL[71]*GPL[167] + 
         4*GPL[72]*GPL[167] - 4*GPL[82]*GPL[167] - 4*GPL[87]*GPL[167] + 
         4*GPL[100]*GPL[167] + 4*GPL[101]*GPL[167] - 4*GPL[119]*GPL[167] - 
         4*GPL[122]*GPL[167] + 4*GPL[127]*GPL[167] + 4*GPL[128]*GPL[167] - 
         4*GPL[129]*GPL[167] - 4*GPL[131]*GPL[167] + 4*GPL[138]*GPL[167] + 
         4*GPL[139]*GPL[167] + 4*GPL[140]*GPL[167] + 4*GPL[143]*GPL[167] - 
         4*GPL[150]*GPL[167] - 4*GPL[151]*GPL[167] + 4*GPL[152]*GPL[167] + 
         4*GPL[155]*GPL[167] - 4*GPL[162]*GPL[167] - 4*GPL[163]*GPL[167] - 
         (2*Pi^2*GPL[169])/3 + 2*GPL[3]*GPL[11]*GPL[169] + 
         2*GPL[3]*GPL[17]*GPL[169] + GPL[3]*GPL[18]*GPL[169] - 
         3*GPL[3]*GPL[19]*GPL[169] - 3*GPL[3]*GPL[25]*GPL[169] + 
         GPL[3]*GPL[27]*GPL[169] - 4*GPL[39]*GPL[169] + 4*GPL[47]*GPL[169] - 
         (2*Pi^2*GPL[170])/3 + 2*GPL[3]*GPL[11]*GPL[170] + 
         2*GPL[3]*GPL[17]*GPL[170] - 3*GPL[3]*GPL[18]*GPL[170] + 
         GPL[3]*GPL[19]*GPL[170] + GPL[3]*GPL[25]*GPL[170] - 
         3*GPL[3]*GPL[27]*GPL[170] - 4*GPL[47]*GPL[170] + 
         GPL[3]*GPL[18]*GPL[173] - GPL[3]*GPL[19]*GPL[173] - 
         GPL[3]*GPL[25]*GPL[173] + GPL[3]*GPL[27]*GPL[173] - 
         GPL[3]*GPL[18]*GPL[177] + GPL[3]*GPL[19]*GPL[177] + 
         GPL[3]*GPL[25]*GPL[177] - GPL[3]*GPL[27]*GPL[177] + 
         GPL[3]*GPL[18]*GPL[178] - GPL[3]*GPL[19]*GPL[178] - 
         GPL[3]*GPL[25]*GPL[178] + GPL[3]*GPL[27]*GPL[178] - 
         (Pi^2*GPL[181])/2 - GPL[3]*GPL[11]*GPL[181] - 
         GPL[3]*GPL[17]*GPL[181] + GPL[3]*GPL[19]*GPL[181] + 
         GPL[3]*GPL[25]*GPL[181] - GPL[39]*GPL[181] + GPL[47]*GPL[181] - 
         5*GPL[55]*GPL[181] - 5*GPL[59]*GPL[181] + 6*GPL[61]*GPL[181] - 
         2*GPL[67]*GPL[181] + 3*GPL[71]*GPL[181] + 3*GPL[72]*GPL[181] - 
         GPL[82]*GPL[181] - GPL[87]*GPL[181] + 3*GPL[100]*GPL[181] + 
         3*GPL[101]*GPL[181] - 5*GPL[119]*GPL[181] - 5*GPL[122]*GPL[181] - 
         2*GPL[124]*GPL[181] + 6*GPL[125]*GPL[181] + 3*GPL[127]*GPL[181] + 
         3*GPL[128]*GPL[181] - GPL[129]*GPL[181] - GPL[131]*GPL[181] + 
         3*GPL[138]*GPL[181] + 3*GPL[139]*GPL[181] + GPL[140]*GPL[181] + 
         GPL[143]*GPL[181] - GPL[145]*GPL[181] + 3*GPL[146]*GPL[181] - 
         3*GPL[150]*GPL[181] - 3*GPL[151]*GPL[181] + GPL[152]*GPL[181] + 
         GPL[155]*GPL[181] - GPL[157]*GPL[181] + 3*GPL[158]*GPL[181] - 
         3*GPL[162]*GPL[181] - 3*GPL[163]*GPL[181] - (Pi^2*GPL[182])/3 + 
         4*GPL[3]*GPL[11]*GPL[182] + 4*GPL[3]*GPL[17]*GPL[182] - 
         4*GPL[3]*GPL[19]*GPL[182] - 4*GPL[3]*GPL[25]*GPL[182] - 
         2*GPL[39]*GPL[182] + 2*GPL[47]*GPL[182] + 5*GPL[55]*GPL[182] + 
         5*GPL[59]*GPL[182] - 6*GPL[61]*GPL[182] + 2*GPL[67]*GPL[182] - 
         3*GPL[71]*GPL[182] - 3*GPL[72]*GPL[182] + GPL[82]*GPL[182] + 
         GPL[87]*GPL[182] - 3*GPL[100]*GPL[182] - 3*GPL[101]*GPL[182] + 
         5*GPL[119]*GPL[182] + 5*GPL[122]*GPL[182] + 2*GPL[124]*GPL[182] - 
         6*GPL[125]*GPL[182] - 3*GPL[127]*GPL[182] - 3*GPL[128]*GPL[182] + 
         GPL[129]*GPL[182] + GPL[131]*GPL[182] - 3*GPL[138]*GPL[182] - 
         3*GPL[139]*GPL[182] - GPL[140]*GPL[182] - GPL[143]*GPL[182] + 
         GPL[145]*GPL[182] - 3*GPL[146]*GPL[182] + 3*GPL[150]*GPL[182] + 
         3*GPL[151]*GPL[182] - GPL[152]*GPL[182] - GPL[155]*GPL[182] + 
         GPL[157]*GPL[182] - 3*GPL[158]*GPL[182] + 3*GPL[162]*GPL[182] + 
         3*GPL[163]*GPL[182] - (Pi^2*GPL[183])/6 + 4*GPL[3]*GPL[11]*
          GPL[183] + 4*GPL[3]*GPL[17]*GPL[183] - 4*GPL[3]*GPL[19]*GPL[183] - 
         4*GPL[3]*GPL[25]*GPL[183] - 3*GPL[39]*GPL[183] + 
         4*GPL[47]*GPL[183] + 5*GPL[55]*GPL[183] + 5*GPL[59]*GPL[183] - 
         6*GPL[61]*GPL[183] + 2*GPL[67]*GPL[183] - 3*GPL[71]*GPL[183] - 
         3*GPL[72]*GPL[183] + GPL[82]*GPL[183] + GPL[87]*GPL[183] - 
         3*GPL[100]*GPL[183] - 3*GPL[101]*GPL[183] + 5*GPL[119]*GPL[183] + 
         5*GPL[122]*GPL[183] + 2*GPL[124]*GPL[183] - 6*GPL[125]*GPL[183] - 
         3*GPL[127]*GPL[183] - 3*GPL[128]*GPL[183] + GPL[129]*GPL[183] + 
         GPL[131]*GPL[183] - 3*GPL[138]*GPL[183] - 3*GPL[139]*GPL[183] - 
         GPL[140]*GPL[183] - GPL[143]*GPL[183] + GPL[145]*GPL[183] - 
         3*GPL[146]*GPL[183] + 3*GPL[150]*GPL[183] + 3*GPL[151]*GPL[183] - 
         GPL[152]*GPL[183] - GPL[155]*GPL[183] + GPL[157]*GPL[183] - 
         3*GPL[158]*GPL[183] + 3*GPL[162]*GPL[183] + 3*GPL[163]*GPL[183] + 
         GPL[39]*GPL[184] - 2*GPL[47]*GPL[184] + (Pi^2*GPL[185])/2 - 
         3*GPL[3]*GPL[11]*GPL[185] - 3*GPL[3]*GPL[17]*GPL[185] + 
         3*GPL[3]*GPL[19]*GPL[185] + 3*GPL[3]*GPL[25]*GPL[185] + 
         3*GPL[39]*GPL[185] - 3*GPL[47]*GPL[185] + (2*Pi^2*GPL[186])/3 - 
         3*GPL[3]*GPL[11]*GPL[186] - 8*GPL[3]*GPL[16]*GPL[186] - 
         3*GPL[3]*GPL[17]*GPL[186] - GPL[3]*GPL[18]*GPL[186] + 
         4*GPL[3]*GPL[25]*GPL[186] + 3*GPL[3]*GPL[27]*GPL[186] + 
         4*GPL[3]*GPL[32]*GPL[186] + 4*GPL[3]*GPL[33]*GPL[186] - 
         GPL[39]*GPL[186] + GPL[47]*GPL[186] - (Pi^2*GPL[190])/2 - 
         GPL[3]*GPL[11]*GPL[190] + 8*GPL[3]*GPL[16]*GPL[190] - 
         GPL[3]*GPL[17]*GPL[190] + 4*GPL[3]*GPL[18]*GPL[190] + 
         GPL[3]*GPL[19]*GPL[190] - 3*GPL[3]*GPL[25]*GPL[190] - 
         4*GPL[3]*GPL[32]*GPL[190] - 4*GPL[3]*GPL[33]*GPL[190] + 
         3*GPL[47]*GPL[190] - 5*GPL[55]*GPL[190] - 5*GPL[59]*GPL[190] + 
         6*GPL[60]*GPL[190] - 2*GPL[68]*GPL[190] + 3*GPL[71]*GPL[190] + 
         3*GPL[72]*GPL[190] - GPL[82]*GPL[190] - GPL[87]*GPL[190] + 
         3*GPL[100]*GPL[190] + 3*GPL[101]*GPL[190] - 5*GPL[119]*GPL[190] - 
         5*GPL[122]*GPL[190] - 2*GPL[123]*GPL[190] + 6*GPL[126]*GPL[190] + 
         3*GPL[127]*GPL[190] + 3*GPL[128]*GPL[190] - GPL[129]*GPL[190] - 
         GPL[131]*GPL[190] + 3*GPL[138]*GPL[190] + 3*GPL[139]*GPL[190] + 
         GPL[140]*GPL[190] + GPL[143]*GPL[190] - GPL[144]*GPL[190] + 
         3*GPL[147]*GPL[190] - 3*GPL[150]*GPL[190] - 3*GPL[151]*GPL[190] + 
         GPL[152]*GPL[190] + GPL[155]*GPL[190] - GPL[156]*GPL[190] + 
         3*GPL[159]*GPL[190] - 3*GPL[162]*GPL[190] - 3*GPL[163]*GPL[190] - 
         (Pi^2*GPL[191])/3 + 4*GPL[3]*GPL[11]*GPL[191] + 
         4*GPL[3]*GPL[17]*GPL[191] - 4*GPL[3]*GPL[18]*GPL[191] - 
         4*GPL[3]*GPL[27]*GPL[191] - 2*GPL[47]*GPL[191] + 
         5*GPL[55]*GPL[191] + 5*GPL[59]*GPL[191] - 6*GPL[60]*GPL[191] + 
         2*GPL[68]*GPL[191] - 3*GPL[71]*GPL[191] - 3*GPL[72]*GPL[191] + 
         GPL[82]*GPL[191] + GPL[87]*GPL[191] - 3*GPL[100]*GPL[191] - 
         3*GPL[101]*GPL[191] + 5*GPL[119]*GPL[191] + 5*GPL[122]*GPL[191] + 
         2*GPL[123]*GPL[191] - 6*GPL[126]*GPL[191] - 3*GPL[127]*GPL[191] - 
         3*GPL[128]*GPL[191] + GPL[129]*GPL[191] + GPL[131]*GPL[191] - 
         3*GPL[138]*GPL[191] - 3*GPL[139]*GPL[191] - GPL[140]*GPL[191] - 
         GPL[143]*GPL[191] + GPL[144]*GPL[191] - 3*GPL[147]*GPL[191] + 
         3*GPL[150]*GPL[191] + 3*GPL[151]*GPL[191] - GPL[152]*GPL[191] - 
         GPL[155]*GPL[191] + GPL[156]*GPL[191] - 3*GPL[159]*GPL[191] + 
         3*GPL[162]*GPL[191] + 3*GPL[163]*GPL[191] - (Pi^2*GPL[192])/2 + 
         4*GPL[3]*GPL[11]*GPL[192] + 4*GPL[3]*GPL[17]*GPL[192] - 
         4*GPL[3]*GPL[18]*GPL[192] - 4*GPL[3]*GPL[27]*GPL[192] + 
         GPL[39]*GPL[192] - 4*GPL[47]*GPL[192] + 5*GPL[55]*GPL[192] + 
         5*GPL[59]*GPL[192] - 6*GPL[60]*GPL[192] + 2*GPL[68]*GPL[192] - 
         3*GPL[71]*GPL[192] - 3*GPL[72]*GPL[192] + GPL[82]*GPL[192] + 
         GPL[87]*GPL[192] - 3*GPL[100]*GPL[192] - 3*GPL[101]*GPL[192] + 
         5*GPL[119]*GPL[192] + 5*GPL[122]*GPL[192] + 2*GPL[123]*GPL[192] - 
         6*GPL[126]*GPL[192] - 3*GPL[127]*GPL[192] - 3*GPL[128]*GPL[192] + 
         GPL[129]*GPL[192] + GPL[131]*GPL[192] - 3*GPL[138]*GPL[192] - 
         3*GPL[139]*GPL[192] - GPL[140]*GPL[192] - GPL[143]*GPL[192] + 
         GPL[144]*GPL[192] - 3*GPL[147]*GPL[192] + 3*GPL[150]*GPL[192] + 
         3*GPL[151]*GPL[192] - GPL[152]*GPL[192] - GPL[155]*GPL[192] + 
         GPL[156]*GPL[192] - 3*GPL[159]*GPL[192] + 3*GPL[162]*GPL[192] + 
         3*GPL[163]*GPL[192] - GPL[39]*GPL[193] + 2*GPL[47]*GPL[193] + 
         (2*Pi^2*GPL[194])/3 - 3*GPL[3]*GPL[11]*GPL[194] - 
         8*GPL[3]*GPL[16]*GPL[194] - 3*GPL[3]*GPL[17]*GPL[194] - 
         GPL[3]*GPL[19]*GPL[194] + 3*GPL[3]*GPL[25]*GPL[194] + 
         4*GPL[3]*GPL[27]*GPL[194] + 4*GPL[3]*GPL[32]*GPL[194] + 
         4*GPL[3]*GPL[33]*GPL[194] - GPL[47]*GPL[194] + (Pi^2*GPL[195])/2 - 
         3*GPL[3]*GPL[11]*GPL[195] - 3*GPL[3]*GPL[17]*GPL[195] + 
         3*GPL[3]*GPL[18]*GPL[195] + 3*GPL[3]*GPL[27]*GPL[195] + 
         3*GPL[47]*GPL[195] + (Pi^2*GPL[205])/3 - 3*GPL[3]*GPL[6]*GPL[205] + 
         4*GPL[3]*GPL[9]*GPL[205] + 4*GPL[3]*GPL[20]*GPL[205] - 
         GPL[3]*GPL[22]*GPL[205] - GPL[3]*GPL[23]*GPL[205] + 
         3*GPL[39]*GPL[205] + 6*GPL[41]*GPL[205] - 3*GPL[53]*GPL[205] - 
         3*GPL[62]*GPL[205] - 2*GPL[77]*GPL[205] + 4*GPL[80]*GPL[205] + 
         4*GPL[90]*GPL[205] - 4*GPL[165]*GPL[205] + 4*GPL[166]*GPL[205] + 
         4*GPL[167]*GPL[205] + GPL[181]*GPL[205] - GPL[182]*GPL[205] - 
         GPL[183]*GPL[205] + GPL[190]*GPL[205] - GPL[191]*GPL[205] - 
         GPL[192]*GPL[205] - 6*GPL[50]*GPL[206] + 4*GPL[50]*GPL[207] - 
         3*GPL[3]*GPL[6]*GPL[208] + 4*GPL[3]*GPL[9]*GPL[208] + 
         4*GPL[3]*GPL[20]*GPL[208] - GPL[3]*GPL[22]*GPL[208] - 
         GPL[3]*GPL[23]*GPL[208] + 3*GPL[39]*GPL[208] - 6*GPL[41]*GPL[208] + 
         8*GPL[50]*GPL[208] - 3*GPL[53]*GPL[208] - 3*GPL[62]*GPL[208] - 
         6*GPL[77]*GPL[208] + 4*GPL[80]*GPL[208] + 4*GPL[90]*GPL[208] - 
         4*GPL[165]*GPL[208] + 4*GPL[166]*GPL[208] + 4*GPL[167]*GPL[208] + 
         GPL[181]*GPL[208] - GPL[182]*GPL[208] - GPL[183]*GPL[208] + 
         GPL[190]*GPL[208] - GPL[191]*GPL[208] - GPL[192]*GPL[208] - 
         (Pi^2*GPL[209])/2 - 3*GPL[3]*GPL[23]*GPL[209] - 3*GPL[39]*GPL[209] + 
         3*GPL[47]*GPL[209] + 3*GPL[165]*GPL[209] + 3*GPL[190]*GPL[209] - 
         3*GPL[191]*GPL[209] - 3*GPL[192]*GPL[209] - (Pi^2*GPL[210])/2 + 
         3*GPL[3]*GPL[6]*GPL[210] - 3*GPL[3]*GPL[22]*GPL[210] - 
         3*GPL[47]*GPL[210] + 3*GPL[53]*GPL[210] + 3*GPL[62]*GPL[210] - 
         3*GPL[165]*GPL[210] + 3*GPL[181]*GPL[210] - 3*GPL[182]*GPL[210] - 
         3*GPL[183]*GPL[210] + (Pi^2*GPL[211])/6 - GPL[3]*GPL[6]*GPL[211] + 
         GPL[3]*GPL[22]*GPL[211] + GPL[47]*GPL[211] + 2*GPL[50]*GPL[211] - 
         GPL[53]*GPL[211] - GPL[62]*GPL[211] + GPL[165]*GPL[211] - 
         GPL[181]*GPL[211] + GPL[182]*GPL[211] + GPL[183]*GPL[211] + 
         (Pi^2*GPL[212])/6 + GPL[3]*GPL[23]*GPL[212] + GPL[39]*GPL[212] - 
         GPL[47]*GPL[212] + 2*GPL[50]*GPL[212] - GPL[165]*GPL[212] - 
         GPL[190]*GPL[212] + GPL[191]*GPL[212] + GPL[192]*GPL[212] + 
         (Pi^2*GPL[215])/2 + GPL[3]*GPL[6]*GPL[215] - 4*GPL[3]*GPL[9]*
          GPL[215] - 4*GPL[3]*GPL[20]*GPL[215] + 3*GPL[3]*GPL[22]*GPL[215] + 
         3*GPL[3]*GPL[23]*GPL[215] - GPL[39]*GPL[215] - GPL[50]*GPL[215] + 
         GPL[53]*GPL[215] + GPL[62]*GPL[215] + 4*GPL[77]*GPL[215] - 
         4*GPL[80]*GPL[215] - 4*GPL[90]*GPL[215] + 4*GPL[165]*GPL[215] - 
         4*GPL[166]*GPL[215] - 4*GPL[167]*GPL[215] - 3*GPL[181]*GPL[215] + 
         3*GPL[182]*GPL[215] + 3*GPL[183]*GPL[215] - 3*GPL[190]*GPL[215] + 
         3*GPL[191]*GPL[215] + 3*GPL[192]*GPL[215] + (Pi^2*GPL[216])/2 + 
         GPL[3]*GPL[6]*GPL[216] - 4*GPL[3]*GPL[9]*GPL[216] - 
         4*GPL[3]*GPL[20]*GPL[216] + 3*GPL[3]*GPL[22]*GPL[216] + 
         3*GPL[3]*GPL[23]*GPL[216] - GPL[39]*GPL[216] - GPL[50]*GPL[216] + 
         GPL[53]*GPL[216] + GPL[62]*GPL[216] + 4*GPL[77]*GPL[216] - 
         4*GPL[80]*GPL[216] - 4*GPL[90]*GPL[216] + 4*GPL[165]*GPL[216] - 
         4*GPL[166]*GPL[216] - 4*GPL[167]*GPL[216] - 3*GPL[181]*GPL[216] + 
         3*GPL[182]*GPL[216] + 3*GPL[183]*GPL[216] - 3*GPL[190]*GPL[216] + 
         3*GPL[191]*GPL[216] + 3*GPL[192]*GPL[216] + (Pi^2*GPL[222])/3 - 
         3*GPL[3]*GPL[6]*GPL[222] + 4*GPL[3]*GPL[9]*GPL[222] + 
         4*GPL[3]*GPL[20]*GPL[222] - GPL[3]*GPL[22]*GPL[222] - 
         GPL[3]*GPL[23]*GPL[222] + 3*GPL[39]*GPL[222] + 6*GPL[41]*GPL[222] - 
         3*GPL[53]*GPL[222] - 3*GPL[62]*GPL[222] - 2*GPL[77]*GPL[222] + 
         4*GPL[80]*GPL[222] + 4*GPL[90]*GPL[222] - 4*GPL[165]*GPL[222] + 
         4*GPL[166]*GPL[222] + 4*GPL[167]*GPL[222] + GPL[181]*GPL[222] - 
         GPL[182]*GPL[222] - GPL[183]*GPL[222] + GPL[190]*GPL[222] - 
         GPL[191]*GPL[222] - GPL[192]*GPL[222] - 6*GPL[50]*GPL[223] + 
         4*GPL[50]*GPL[224] - 3*GPL[3]*GPL[6]*GPL[225] + 
         4*GPL[3]*GPL[9]*GPL[225] + 4*GPL[3]*GPL[20]*GPL[225] - 
         GPL[3]*GPL[22]*GPL[225] - GPL[3]*GPL[23]*GPL[225] + 
         3*GPL[39]*GPL[225] - 6*GPL[41]*GPL[225] + 8*GPL[50]*GPL[225] - 
         3*GPL[53]*GPL[225] - 3*GPL[62]*GPL[225] - 6*GPL[77]*GPL[225] + 
         4*GPL[80]*GPL[225] + 4*GPL[90]*GPL[225] - 4*GPL[165]*GPL[225] + 
         4*GPL[166]*GPL[225] + 4*GPL[167]*GPL[225] + GPL[181]*GPL[225] - 
         GPL[182]*GPL[225] - GPL[183]*GPL[225] + GPL[190]*GPL[225] - 
         GPL[191]*GPL[225] - GPL[192]*GPL[225] - (Pi^2*GPL[226])/2 - 
         3*GPL[3]*GPL[23]*GPL[226] - 3*GPL[39]*GPL[226] + 
         3*GPL[47]*GPL[226] + 3*GPL[165]*GPL[226] + 3*GPL[190]*GPL[226] - 
         3*GPL[191]*GPL[226] - 3*GPL[192]*GPL[226] - (Pi^2*GPL[227])/2 + 
         3*GPL[3]*GPL[6]*GPL[227] - 3*GPL[3]*GPL[22]*GPL[227] - 
         3*GPL[47]*GPL[227] + 3*GPL[53]*GPL[227] + 3*GPL[62]*GPL[227] - 
         3*GPL[165]*GPL[227] + 3*GPL[181]*GPL[227] - 3*GPL[182]*GPL[227] - 
         3*GPL[183]*GPL[227] + (Pi^2*GPL[228])/6 - GPL[3]*GPL[6]*GPL[228] + 
         GPL[3]*GPL[22]*GPL[228] + GPL[47]*GPL[228] + 2*GPL[50]*GPL[228] - 
         GPL[53]*GPL[228] - GPL[62]*GPL[228] + GPL[165]*GPL[228] - 
         GPL[181]*GPL[228] + GPL[182]*GPL[228] + GPL[183]*GPL[228] + 
         (Pi^2*GPL[229])/6 + GPL[3]*GPL[23]*GPL[229] + GPL[39]*GPL[229] - 
         GPL[47]*GPL[229] + 2*GPL[50]*GPL[229] - GPL[165]*GPL[229] - 
         GPL[190]*GPL[229] + GPL[191]*GPL[229] + GPL[192]*GPL[229] + 
         (Pi^2*GPL[232])/2 + GPL[3]*GPL[6]*GPL[232] - 4*GPL[3]*GPL[9]*
          GPL[232] - 4*GPL[3]*GPL[20]*GPL[232] + 3*GPL[3]*GPL[22]*GPL[232] + 
         3*GPL[3]*GPL[23]*GPL[232] - GPL[39]*GPL[232] - GPL[50]*GPL[232] + 
         GPL[53]*GPL[232] + GPL[62]*GPL[232] + 4*GPL[77]*GPL[232] - 
         4*GPL[80]*GPL[232] - 4*GPL[90]*GPL[232] + 4*GPL[165]*GPL[232] - 
         4*GPL[166]*GPL[232] - 4*GPL[167]*GPL[232] - 3*GPL[181]*GPL[232] + 
         3*GPL[182]*GPL[232] + 3*GPL[183]*GPL[232] - 3*GPL[190]*GPL[232] + 
         3*GPL[191]*GPL[232] + 3*GPL[192]*GPL[232] + (Pi^2*GPL[233])/2 + 
         GPL[3]*GPL[6]*GPL[233] - 4*GPL[3]*GPL[9]*GPL[233] - 
         4*GPL[3]*GPL[20]*GPL[233] + 3*GPL[3]*GPL[22]*GPL[233] + 
         3*GPL[3]*GPL[23]*GPL[233] - GPL[39]*GPL[233] - GPL[50]*GPL[233] + 
         GPL[53]*GPL[233] + GPL[62]*GPL[233] + 4*GPL[77]*GPL[233] - 
         4*GPL[80]*GPL[233] - 4*GPL[90]*GPL[233] + 4*GPL[165]*GPL[233] - 
         4*GPL[166]*GPL[233] - 4*GPL[167]*GPL[233] - 3*GPL[181]*GPL[233] + 
         3*GPL[182]*GPL[233] + 3*GPL[183]*GPL[233] - 3*GPL[190]*GPL[233] + 
         3*GPL[191]*GPL[233] + 3*GPL[192]*GPL[233] - (4*Pi^2*GPL[260])/3 + 
         4*GPL[3]*GPL[6]*GPL[260] - 4*GPL[3]*GPL[22]*GPL[260] - 
         4*GPL[3]*GPL[23]*GPL[260] - 4*GPL[39]*GPL[260] + 
         4*GPL[53]*GPL[260] + 4*GPL[62]*GPL[260] + 4*GPL[181]*GPL[260] - 
         4*GPL[182]*GPL[260] - 4*GPL[183]*GPL[260] + 4*GPL[190]*GPL[260] - 
         4*GPL[191]*GPL[260] - 4*GPL[192]*GPL[260] - 16*GPL[50]*GPL[261] - 
         (4*Pi^2*GPL[262])/3 + 4*GPL[3]*GPL[6]*GPL[262] - 
         4*GPL[3]*GPL[22]*GPL[262] - 4*GPL[3]*GPL[23]*GPL[262] - 
         4*GPL[39]*GPL[262] + 4*GPL[53]*GPL[262] + 4*GPL[62]*GPL[262] + 
         4*GPL[181]*GPL[262] - 4*GPL[182]*GPL[262] - 4*GPL[183]*GPL[262] + 
         4*GPL[190]*GPL[262] - 4*GPL[191]*GPL[262] - 4*GPL[192]*GPL[262] + 
         (2*Pi^2*GPL[263])/3 + 4*GPL[3]*GPL[23]*GPL[263] + 
         4*GPL[39]*GPL[263] - 4*GPL[47]*GPL[263] - 4*GPL[165]*GPL[263] - 
         4*GPL[190]*GPL[263] + 4*GPL[191]*GPL[263] + 4*GPL[192]*GPL[263] + 
         (2*Pi^2*GPL[264])/3 - 4*GPL[3]*GPL[6]*GPL[264] + 
         4*GPL[3]*GPL[22]*GPL[264] + 4*GPL[47]*GPL[264] - 
         4*GPL[53]*GPL[264] - 4*GPL[62]*GPL[264] + 4*GPL[165]*GPL[264] - 
         4*GPL[181]*GPL[264] + 4*GPL[182]*GPL[264] + 4*GPL[183]*GPL[264] + 
         (2*Pi^2*GPL[265])/3 - 4*GPL[3]*GPL[6]*GPL[265] + 
         4*GPL[3]*GPL[22]*GPL[265] + 4*GPL[47]*GPL[265] + 
         8*GPL[50]*GPL[265] - 4*GPL[53]*GPL[265] - 4*GPL[62]*GPL[265] + 
         4*GPL[165]*GPL[265] - 4*GPL[181]*GPL[265] + 4*GPL[182]*GPL[265] + 
         4*GPL[183]*GPL[265] + (2*Pi^2*GPL[266])/3 + 4*GPL[3]*GPL[23]*
          GPL[266] + 4*GPL[39]*GPL[266] - 4*GPL[47]*GPL[266] + 
         8*GPL[50]*GPL[266] - 4*GPL[165]*GPL[266] - 4*GPL[190]*GPL[266] + 
         4*GPL[191]*GPL[266] + 4*GPL[192]*GPL[266] - (4*Pi^2*GPL[267])/3 + 
         4*GPL[3]*GPL[6]*GPL[267] - 4*GPL[3]*GPL[22]*GPL[267] - 
         4*GPL[3]*GPL[23]*GPL[267] - 4*GPL[39]*GPL[267] + 
         4*GPL[53]*GPL[267] + 4*GPL[62]*GPL[267] + 4*GPL[181]*GPL[267] - 
         4*GPL[182]*GPL[267] - 4*GPL[183]*GPL[267] + 4*GPL[190]*GPL[267] - 
         4*GPL[191]*GPL[267] - 4*GPL[192]*GPL[267] - 16*GPL[50]*GPL[268] - 
         (4*Pi^2*GPL[269])/3 + 4*GPL[3]*GPL[6]*GPL[269] - 
         4*GPL[3]*GPL[22]*GPL[269] - 4*GPL[3]*GPL[23]*GPL[269] - 
         4*GPL[39]*GPL[269] + 4*GPL[53]*GPL[269] + 4*GPL[62]*GPL[269] + 
         4*GPL[181]*GPL[269] - 4*GPL[182]*GPL[269] - 4*GPL[183]*GPL[269] + 
         4*GPL[190]*GPL[269] - 4*GPL[191]*GPL[269] - 4*GPL[192]*GPL[269] + 
         (2*Pi^2*GPL[270])/3 + 4*GPL[3]*GPL[23]*GPL[270] + 
         4*GPL[39]*GPL[270] - 4*GPL[47]*GPL[270] - 4*GPL[165]*GPL[270] - 
         4*GPL[190]*GPL[270] + 4*GPL[191]*GPL[270] + 4*GPL[192]*GPL[270] + 
         (2*Pi^2*GPL[271])/3 - 4*GPL[3]*GPL[6]*GPL[271] + 
         4*GPL[3]*GPL[22]*GPL[271] + 4*GPL[47]*GPL[271] - 
         4*GPL[53]*GPL[271] - 4*GPL[62]*GPL[271] + 4*GPL[165]*GPL[271] - 
         4*GPL[181]*GPL[271] + 4*GPL[182]*GPL[271] + 4*GPL[183]*GPL[271] + 
         (2*Pi^2*GPL[272])/3 - 4*GPL[3]*GPL[6]*GPL[272] + 
         4*GPL[3]*GPL[22]*GPL[272] + 4*GPL[47]*GPL[272] + 
         8*GPL[50]*GPL[272] - 4*GPL[53]*GPL[272] - 4*GPL[62]*GPL[272] + 
         4*GPL[165]*GPL[272] - 4*GPL[181]*GPL[272] + 4*GPL[182]*GPL[272] + 
         4*GPL[183]*GPL[272] + (2*Pi^2*GPL[273])/3 + 4*GPL[3]*GPL[23]*
          GPL[273] + 4*GPL[39]*GPL[273] - 4*GPL[47]*GPL[273] + 
         8*GPL[50]*GPL[273] - 4*GPL[165]*GPL[273] - 4*GPL[190]*GPL[273] + 
         4*GPL[191]*GPL[273] + 4*GPL[192]*GPL[273] + 4*GPL[6]*GPL[279] + 
         3*GPL[11]*GPL[279] + 3*GPL[17]*GPL[279] - 4*GPL[18]*GPL[279] + 
         GPL[19]*GPL[279] - 4*GPL[22]*GPL[279] + GPL[23]*GPL[279] + 
         GPL[25]*GPL[279] - 4*GPL[27]*GPL[279] - GPL[6]*GPL[282] - 
         4*GPL[9]*GPL[282] - 8*GPL[16]*GPL[282] + GPL[18]*GPL[282] - 
         5*GPL[19]*GPL[282] - 4*GPL[20]*GPL[282] + 5*GPL[22]*GPL[282] - 
         GPL[23]*GPL[282] - GPL[25]*GPL[282] + 5*GPL[27]*GPL[282] + 
         4*GPL[32]*GPL[282] + 4*GPL[33]*GPL[282] - GPL[6]*GPL[288] - 
         4*GPL[9]*GPL[288] - 8*GPL[16]*GPL[288] + GPL[18]*GPL[288] - 
         5*GPL[19]*GPL[288] - 4*GPL[20]*GPL[288] + 5*GPL[22]*GPL[288] - 
         GPL[23]*GPL[288] - GPL[25]*GPL[288] + 5*GPL[27]*GPL[288] + 
         4*GPL[32]*GPL[288] + 4*GPL[33]*GPL[288] - 6*GPL[11]*GPL[289] + 
         24*GPL[16]*GPL[289] - 6*GPL[17]*GPL[289] + 6*GPL[19]*GPL[289] - 
         6*GPL[25]*GPL[289] - 12*GPL[27]*GPL[289] - 2*GPL[6]*GPL[291] + 
         8*GPL[9]*GPL[291] + 16*GPL[16]*GPL[291] + 2*GPL[18]*GPL[291] + 
         6*GPL[19]*GPL[291] + 8*GPL[20]*GPL[291] - 6*GPL[22]*GPL[291] - 
         2*GPL[23]*GPL[291] - 2*GPL[25]*GPL[291] - 6*GPL[27]*GPL[291] - 
         8*GPL[32]*GPL[291] - 8*GPL[33]*GPL[291] - 16*GPL[16]*GPL[293] + 
         8*GPL[25]*GPL[293] + 8*GPL[27]*GPL[293] + 3*GPL[11]*GPL[295] + 
         3*GPL[17]*GPL[295] - 3*GPL[19]*GPL[295] - 3*GPL[25]*GPL[295] - 
         6*GPL[3]*GPL[296] + 10*GPL[6]*GPL[296] - 6*GPL[9]*GPL[296] - 
         6*GPL[20]*GPL[296] - 6*GPL[3]*GPL[298] + 2*GPL[6]*GPL[298] - 
         6*GPL[9]*GPL[298] - 6*GPL[20]*GPL[298] + 3*GPL[11]*GPL[299] + 
         3*GPL[17]*GPL[299] - 3*GPL[19]*GPL[299] - 3*GPL[25]*GPL[299] - 
         3*GPL[3]*GPL[301] - 2*GPL[3]*GPL[302] + 2*GPL[6]*GPL[302] - 
         2*GPL[9]*GPL[302] - 2*GPL[20]*GPL[302] - 2*GPL[3]*GPL[303] + 
         2*GPL[6]*GPL[303] - 2*GPL[9]*GPL[303] - 2*GPL[20]*GPL[303] + 
         2*GPL[11]*GPL[305] + 8*GPL[16]*GPL[305] + 2*GPL[17]*GPL[305] - 
         2*GPL[19]*GPL[305] - 6*GPL[25]*GPL[305] - 4*GPL[27]*GPL[305] - 
         4*GPL[11]*GPL[307] - 4*GPL[17]*GPL[307] + 4*GPL[19]*GPL[307] + 
         4*GPL[25]*GPL[307] - GPL[3]*GPL[309] + GPL[6]*GPL[309] - 
         GPL[9]*GPL[309] - GPL[20]*GPL[309] - GPL[3]*GPL[311] + 
         GPL[6]*GPL[311] - GPL[9]*GPL[311] - GPL[20]*GPL[311] - 
         4*GPL[11]*GPL[312] - 4*GPL[17]*GPL[312] + 4*GPL[19]*GPL[312] + 
         4*GPL[25]*GPL[312] + 2*GPL[3]*GPL[314] + 5*GPL[3]*GPL[315] - 
         5*GPL[6]*GPL[315] + 5*GPL[9]*GPL[315] + 5*GPL[20]*GPL[315] + 
         5*GPL[3]*GPL[316] - 5*GPL[6]*GPL[316] + 5*GPL[9]*GPL[316] + 
         5*GPL[20]*GPL[316] + 12*GPL[6]*GPL[318] - 12*GPL[6]*GPL[319] + 
         2*GPL[3]*GPL[320] - 14*GPL[6]*GPL[320] + 2*GPL[9]*GPL[320] + 
         2*GPL[20]*GPL[320] + 2*GPL[3]*GPL[321] + 10*GPL[6]*GPL[321] + 
         2*GPL[9]*GPL[321] + 2*GPL[20]*GPL[321] + 6*GPL[3]*GPL[322] - 
         6*GPL[6]*GPL[322] + 6*GPL[9]*GPL[322] + 6*GPL[20]*GPL[322] + 
         6*GPL[3]*GPL[323] - 6*GPL[6]*GPL[323] + 6*GPL[9]*GPL[323] + 
         6*GPL[20]*GPL[323] - GPL[3]*GPL[324] + GPL[6]*GPL[324] - 
         GPL[9]*GPL[324] - GPL[20]*GPL[324] - GPL[3]*GPL[325] + 
         GPL[6]*GPL[325] - GPL[9]*GPL[325] - GPL[20]*GPL[325] + 
         5*GPL[3]*GPL[326] - 5*GPL[6]*GPL[326] + 5*GPL[9]*GPL[326] + 
         5*GPL[20]*GPL[326] + 5*GPL[3]*GPL[327] - 5*GPL[6]*GPL[327] + 
         5*GPL[9]*GPL[327] + 5*GPL[20]*GPL[327] + 6*GPL[3]*GPL[328] - 
         12*GPL[6]*GPL[328] + 6*GPL[9]*GPL[328] + 6*GPL[20]*GPL[328] + 
         6*GPL[3]*GPL[329] + 6*GPL[9]*GPL[329] + 6*GPL[20]*GPL[329] - 
         6*GPL[3]*GPL[330] + 6*GPL[6]*GPL[330] - 6*GPL[9]*GPL[330] - 
         6*GPL[20]*GPL[330] - 6*GPL[3]*GPL[331] + 6*GPL[6]*GPL[331] - 
         6*GPL[9]*GPL[331] - 6*GPL[20]*GPL[331] + 6*GPL[3]*GPL[332] - 
         12*GPL[6]*GPL[332] + 6*GPL[9]*GPL[332] + 6*GPL[20]*GPL[332] + 
         6*GPL[3]*GPL[333] + 6*GPL[9]*GPL[333] + 6*GPL[20]*GPL[333] - 
         6*GPL[3]*GPL[334] + 6*GPL[6]*GPL[334] - 6*GPL[9]*GPL[334] - 
         6*GPL[20]*GPL[334] - 6*GPL[3]*GPL[335] + 6*GPL[6]*GPL[335] - 
         6*GPL[9]*GPL[335] - 6*GPL[20]*GPL[335] + GPL[3]*GPL[336] + 
         4*GPL[11]*GPL[336] - 8*GPL[16]*GPL[336] + 4*GPL[17]*GPL[336] - 
         3*GPL[18]*GPL[336] - 5*GPL[19]*GPL[336] - GPL[25]*GPL[336] + 
         GPL[27]*GPL[336] + 4*GPL[32]*GPL[336] + 4*GPL[33]*GPL[336] - 
         4*GPL[11]*GPL[337] - 4*GPL[17]*GPL[337] + 4*GPL[19]*GPL[337] + 
         4*GPL[25]*GPL[337] - 4*GPL[11]*GPL[338] - 4*GPL[17]*GPL[338] + 
         4*GPL[19]*GPL[338] + 4*GPL[25]*GPL[338] - GPL[3]*GPL[339] + 
         3*GPL[3]*GPL[340] - GPL[3]*GPL[341] + GPL[3]*GPL[342] - 
         GPL[3]*GPL[343] - GPL[11]*GPL[344] - GPL[17]*GPL[344] + 
         GPL[19]*GPL[344] + GPL[25]*GPL[344] + GPL[11]*GPL[345] + 
         GPL[17]*GPL[345] - GPL[19]*GPL[345] - GPL[25]*GPL[345] + 
         GPL[11]*GPL[346] + GPL[17]*GPL[346] - GPL[19]*GPL[346] - 
         GPL[25]*GPL[346] + GPL[3]*GPL[348] - 4*GPL[3]*GPL[349] - 
         GPL[11]*GPL[349] - 8*GPL[16]*GPL[349] - GPL[17]*GPL[349] - 
         3*GPL[18]*GPL[349] + 4*GPL[25]*GPL[349] + GPL[27]*GPL[349] + 
         4*GPL[32]*GPL[349] + 4*GPL[33]*GPL[349] + 4*GPL[3]*GPL[350] + 
         GPL[11]*GPL[350] + 8*GPL[16]*GPL[350] + GPL[17]*GPL[350] + 
         3*GPL[18]*GPL[350] - 4*GPL[25]*GPL[350] - GPL[27]*GPL[350] - 
         4*GPL[32]*GPL[350] - 4*GPL[33]*GPL[350] + 4*GPL[3]*GPL[351] + 
         GPL[11]*GPL[351] + 8*GPL[16]*GPL[351] + GPL[17]*GPL[351] + 
         3*GPL[18]*GPL[351] - 4*GPL[25]*GPL[351] - GPL[27]*GPL[351] - 
         4*GPL[32]*GPL[351] - 4*GPL[33]*GPL[351] - 3*GPL[3]*GPL[353] - 
         2*GPL[3]*GPL[356] - 2*GPL[9]*GPL[356] - 2*GPL[20]*GPL[356] - 
         2*GPL[3]*GPL[357] + 4*GPL[6]*GPL[357] - 2*GPL[9]*GPL[357] - 
         2*GPL[20]*GPL[357] + 2*GPL[3]*GPL[358] - 2*GPL[6]*GPL[358] + 
         2*GPL[9]*GPL[358] + 2*GPL[20]*GPL[358] + 2*GPL[3]*GPL[359] - 
         2*GPL[6]*GPL[359] + 2*GPL[9]*GPL[359] + 2*GPL[20]*GPL[359] - 
         2*GPL[3]*GPL[360] - 2*GPL[9]*GPL[360] - 2*GPL[20]*GPL[360] - 
         2*GPL[3]*GPL[361] + 4*GPL[6]*GPL[361] - 2*GPL[9]*GPL[361] - 
         2*GPL[20]*GPL[361] + 2*GPL[3]*GPL[362] - 2*GPL[6]*GPL[362] + 
         2*GPL[9]*GPL[362] + 2*GPL[20]*GPL[362] + 2*GPL[3]*GPL[363] - 
         2*GPL[6]*GPL[363] + 2*GPL[9]*GPL[363] + 2*GPL[20]*GPL[363] - 
         GPL[3]*GPL[370] + GPL[6]*GPL[370] - GPL[9]*GPL[370] - 
         GPL[20]*GPL[370] - GPL[3]*GPL[371] + GPL[6]*GPL[371] - 
         GPL[9]*GPL[371] - GPL[20]*GPL[371] - 3*GPL[3]*GPL[372] + 
         3*GPL[6]*GPL[372] - 3*GPL[9]*GPL[372] - 3*GPL[20]*GPL[372] - 
         3*GPL[3]*GPL[373] + 3*GPL[6]*GPL[373] - 3*GPL[9]*GPL[373] - 
         3*GPL[20]*GPL[373] - GPL[3]*GPL[374] + GPL[6]*GPL[374] - 
         GPL[9]*GPL[374] - GPL[20]*GPL[374] - GPL[3]*GPL[375] + 
         GPL[6]*GPL[375] - GPL[9]*GPL[375] - GPL[20]*GPL[375] - 
         3*GPL[3]*GPL[376] + 3*GPL[6]*GPL[376] - 3*GPL[9]*GPL[376] - 
         3*GPL[20]*GPL[376] - 3*GPL[3]*GPL[377] + 3*GPL[6]*GPL[377] - 
         3*GPL[9]*GPL[377] - 3*GPL[20]*GPL[377] + 4*GPL[11]*GPL[382] + 
         16*GPL[16]*GPL[382] + 4*GPL[17]*GPL[382] + 2*GPL[18]*GPL[382] + 
         2*GPL[19]*GPL[382] - 6*GPL[25]*GPL[382] - 6*GPL[27]*GPL[382] - 
         8*GPL[32]*GPL[382] - 8*GPL[33]*GPL[382] - 2*GPL[11]*GPL[384] - 
         2*GPL[17]*GPL[384] + 2*GPL[19]*GPL[384] + 2*GPL[25]*GPL[384] - 
         2*GPL[11]*GPL[389] - 2*GPL[17]*GPL[389] + 2*GPL[19]*GPL[389] + 
         2*GPL[25]*GPL[389] + 4*GPL[3]*GPL[391] + 3*GPL[3]*GPL[399] - 
         3*GPL[6]*GPL[399] + 3*GPL[9]*GPL[399] + 3*GPL[20]*GPL[399] + 
         3*GPL[3]*GPL[401] - 3*GPL[6]*GPL[401] + 3*GPL[9]*GPL[401] + 
         3*GPL[20]*GPL[401] + GPL[3]*GPL[405] - GPL[6]*GPL[405] + 
         GPL[9]*GPL[405] + GPL[20]*GPL[405] + GPL[3]*GPL[406] - 
         GPL[6]*GPL[406] + GPL[9]*GPL[406] + GPL[20]*GPL[406] + 
         3*GPL[3]*GPL[416] - 3*GPL[6]*GPL[416] + 3*GPL[9]*GPL[416] + 
         3*GPL[20]*GPL[416] + 3*GPL[3]*GPL[417] - 3*GPL[6]*GPL[417] + 
         3*GPL[9]*GPL[417] + 3*GPL[20]*GPL[417] + GPL[3]*GPL[418] - 
         GPL[6]*GPL[418] + GPL[9]*GPL[418] + GPL[20]*GPL[418] + 
         GPL[3]*GPL[419] - GPL[6]*GPL[419] + GPL[9]*GPL[419] + 
         GPL[20]*GPL[419] + 2*GPL[18]*GPL[428] - 2*GPL[19]*GPL[428] - 
         2*GPL[25]*GPL[428] + 2*GPL[27]*GPL[428] - 2*GPL[11]*GPL[436] - 
         2*GPL[17]*GPL[436] + 2*GPL[19]*GPL[436] + 2*GPL[25]*GPL[436] + 
         2*GPL[11]*GPL[437] + 2*GPL[17]*GPL[437] - 2*GPL[19]*GPL[437] - 
         2*GPL[25]*GPL[437] + 2*GPL[11]*GPL[438] + 2*GPL[17]*GPL[438] - 
         2*GPL[19]*GPL[438] - 2*GPL[25]*GPL[438] - 4*GPL[3]*GPL[440] + 
         4*GPL[3]*GPL[441] - 2*GPL[11]*GPL[441] - 2*GPL[17]*GPL[441] + 
         2*GPL[18]*GPL[441] + 2*GPL[27]*GPL[441] + 2*GPL[11]*GPL[442] + 
         2*GPL[17]*GPL[442] - 2*GPL[18]*GPL[442] - 2*GPL[27]*GPL[442] + 
         2*GPL[11]*GPL[443] + 2*GPL[17]*GPL[443] - 2*GPL[18]*GPL[443] - 
         2*GPL[27]*GPL[443] - 4*GPL[3]*GPL[444] - GPL[3]*GPL[465] + 
         GPL[6]*GPL[465] - GPL[9]*GPL[465] - GPL[20]*GPL[465] - 
         GPL[3]*GPL[466] + GPL[6]*GPL[466] - GPL[9]*GPL[466] - 
         GPL[20]*GPL[466] - 3*GPL[3]*GPL[467] + 3*GPL[6]*GPL[467] - 
         3*GPL[9]*GPL[467] - 3*GPL[20]*GPL[467] - 3*GPL[3]*GPL[468] + 
         3*GPL[6]*GPL[468] - 3*GPL[9]*GPL[468] - 3*GPL[20]*GPL[468] - 
         GPL[3]*GPL[469] + GPL[6]*GPL[469] - GPL[9]*GPL[469] - 
         GPL[20]*GPL[469] - GPL[3]*GPL[470] + GPL[6]*GPL[470] - 
         GPL[9]*GPL[470] - GPL[20]*GPL[470] - 3*GPL[3]*GPL[471] + 
         3*GPL[6]*GPL[471] - 3*GPL[9]*GPL[471] - 3*GPL[20]*GPL[471] - 
         3*GPL[3]*GPL[472] + 3*GPL[6]*GPL[472] - 3*GPL[9]*GPL[472] - 
         3*GPL[20]*GPL[472] + 2*GPL[3]*GPL[514] + 10*GPL[6]*GPL[514] + 
         2*GPL[9]*GPL[514] + 2*GPL[20]*GPL[514] + 2*GPL[3]*GPL[515] - 
         14*GPL[6]*GPL[515] + 2*GPL[9]*GPL[515] + 2*GPL[20]*GPL[515] + 
         6*GPL[3]*GPL[516] - 6*GPL[6]*GPL[516] + 6*GPL[9]*GPL[516] + 
         6*GPL[20]*GPL[516] + 6*GPL[3]*GPL[517] - 6*GPL[6]*GPL[517] + 
         6*GPL[9]*GPL[517] + 6*GPL[20]*GPL[517] - GPL[3]*GPL[518] + 
         GPL[6]*GPL[518] - GPL[9]*GPL[518] - GPL[20]*GPL[518] - 
         GPL[3]*GPL[519] + GPL[6]*GPL[519] - GPL[9]*GPL[519] - 
         GPL[20]*GPL[519] + 5*GPL[3]*GPL[520] - 5*GPL[6]*GPL[520] + 
         5*GPL[9]*GPL[520] + 5*GPL[20]*GPL[520] + 5*GPL[3]*GPL[521] - 
         5*GPL[6]*GPL[521] + 5*GPL[9]*GPL[521] + 5*GPL[20]*GPL[521] - 
         12*GPL[6]*GPL[522] + 12*GPL[6]*GPL[523] - 6*GPL[3]*GPL[524] + 
         2*GPL[6]*GPL[524] - 6*GPL[9]*GPL[524] - 6*GPL[20]*GPL[524] - 
         6*GPL[3]*GPL[525] + 10*GPL[6]*GPL[525] - 6*GPL[9]*GPL[525] - 
         6*GPL[20]*GPL[525] - 2*GPL[3]*GPL[526] + 2*GPL[6]*GPL[526] - 
         2*GPL[9]*GPL[526] - 2*GPL[20]*GPL[526] - 2*GPL[3]*GPL[527] + 
         2*GPL[6]*GPL[527] - 2*GPL[9]*GPL[527] - 2*GPL[20]*GPL[527] - 
         GPL[3]*GPL[528] + GPL[6]*GPL[528] - GPL[9]*GPL[528] - 
         GPL[20]*GPL[528] - GPL[3]*GPL[529] + GPL[6]*GPL[529] - 
         GPL[9]*GPL[529] - GPL[20]*GPL[529] + 5*GPL[3]*GPL[530] - 
         5*GPL[6]*GPL[530] + 5*GPL[9]*GPL[530] + 5*GPL[20]*GPL[530] + 
         5*GPL[3]*GPL[531] - 5*GPL[6]*GPL[531] + 5*GPL[9]*GPL[531] + 
         5*GPL[20]*GPL[531] - 2*GPL[3]*GPL[532] + 4*GPL[6]*GPL[532] - 
         2*GPL[9]*GPL[532] - 2*GPL[20]*GPL[532] - 2*GPL[3]*GPL[533] - 
         2*GPL[9]*GPL[533] - 2*GPL[20]*GPL[533] + 2*GPL[3]*GPL[534] - 
         2*GPL[6]*GPL[534] + 2*GPL[9]*GPL[534] + 2*GPL[20]*GPL[534] + 
         2*GPL[3]*GPL[535] - 2*GPL[6]*GPL[535] + 2*GPL[9]*GPL[535] + 
         2*GPL[20]*GPL[535] - 2*GPL[3]*GPL[536] + 4*GPL[6]*GPL[536] - 
         2*GPL[9]*GPL[536] - 2*GPL[20]*GPL[536] - 2*GPL[3]*GPL[537] - 
         2*GPL[9]*GPL[537] - 2*GPL[20]*GPL[537] + 2*GPL[3]*GPL[538] - 
         2*GPL[6]*GPL[538] + 2*GPL[9]*GPL[538] + 2*GPL[20]*GPL[538] + 
         2*GPL[3]*GPL[539] - 2*GPL[6]*GPL[539] + 2*GPL[9]*GPL[539] + 
         2*GPL[20]*GPL[539] + 6*GPL[3]*GPL[540] + 6*GPL[9]*GPL[540] + 
         6*GPL[20]*GPL[540] + 6*GPL[3]*GPL[541] - 12*GPL[6]*GPL[541] + 
         6*GPL[9]*GPL[541] + 6*GPL[20]*GPL[541] - 6*GPL[3]*GPL[542] + 
         6*GPL[6]*GPL[542] - 6*GPL[9]*GPL[542] - 6*GPL[20]*GPL[542] - 
         6*GPL[3]*GPL[543] + 6*GPL[6]*GPL[543] - 6*GPL[9]*GPL[543] - 
         6*GPL[20]*GPL[543] + 6*GPL[3]*GPL[544] + 6*GPL[9]*GPL[544] + 
         6*GPL[20]*GPL[544] + 6*GPL[3]*GPL[545] - 12*GPL[6]*GPL[545] + 
         6*GPL[9]*GPL[545] + 6*GPL[20]*GPL[545] - 6*GPL[3]*GPL[546] + 
         6*GPL[6]*GPL[546] - 6*GPL[9]*GPL[546] - 6*GPL[20]*GPL[546] - 
         6*GPL[3]*GPL[547] + 6*GPL[6]*GPL[547] - 6*GPL[9]*GPL[547] - 
         6*GPL[20]*GPL[547] - GPL[3]*GPL[548] + GPL[6]*GPL[548] - 
         GPL[9]*GPL[548] - GPL[20]*GPL[548] - GPL[3]*GPL[549] + 
         GPL[6]*GPL[549] - GPL[9]*GPL[549] - GPL[20]*GPL[549] - 
         3*GPL[3]*GPL[550] + 3*GPL[6]*GPL[550] - 3*GPL[9]*GPL[550] - 
         3*GPL[20]*GPL[550] - 3*GPL[3]*GPL[551] + 3*GPL[6]*GPL[551] - 
         3*GPL[9]*GPL[551] - 3*GPL[20]*GPL[551] - GPL[3]*GPL[552] + 
         GPL[6]*GPL[552] - GPL[9]*GPL[552] - GPL[20]*GPL[552] - 
         GPL[3]*GPL[553] + GPL[6]*GPL[553] - GPL[9]*GPL[553] - 
         GPL[20]*GPL[553] - 3*GPL[3]*GPL[554] + 3*GPL[6]*GPL[554] - 
         3*GPL[9]*GPL[554] - 3*GPL[20]*GPL[554] - 3*GPL[3]*GPL[555] + 
         3*GPL[6]*GPL[555] - 3*GPL[9]*GPL[555] - 3*GPL[20]*GPL[555] + 
         3*GPL[3]*GPL[560] - 3*GPL[6]*GPL[560] + 3*GPL[9]*GPL[560] + 
         3*GPL[20]*GPL[560] + 3*GPL[3]*GPL[561] - 3*GPL[6]*GPL[561] + 
         3*GPL[9]*GPL[561] + 3*GPL[20]*GPL[561] + GPL[3]*GPL[562] - 
         GPL[6]*GPL[562] + GPL[9]*GPL[562] + GPL[20]*GPL[562] + 
         GPL[3]*GPL[563] - GPL[6]*GPL[563] + GPL[9]*GPL[563] + 
         GPL[20]*GPL[563] + 3*GPL[3]*GPL[568] - 3*GPL[6]*GPL[568] + 
         3*GPL[9]*GPL[568] + 3*GPL[20]*GPL[568] + 3*GPL[3]*GPL[569] - 
         3*GPL[6]*GPL[569] + 3*GPL[9]*GPL[569] + 3*GPL[20]*GPL[569] + 
         GPL[3]*GPL[570] - GPL[6]*GPL[570] + GPL[9]*GPL[570] + 
         GPL[20]*GPL[570] + GPL[3]*GPL[571] - GPL[6]*GPL[571] + 
         GPL[9]*GPL[571] + GPL[20]*GPL[571] - GPL[3]*GPL[596] + 
         GPL[6]*GPL[596] - GPL[9]*GPL[596] - GPL[20]*GPL[596] - 
         GPL[3]*GPL[597] + GPL[6]*GPL[597] - GPL[9]*GPL[597] - 
         GPL[20]*GPL[597] - 3*GPL[3]*GPL[598] + 3*GPL[6]*GPL[598] - 
         3*GPL[9]*GPL[598] - 3*GPL[20]*GPL[598] - 3*GPL[3]*GPL[599] + 
         3*GPL[6]*GPL[599] - 3*GPL[9]*GPL[599] - 3*GPL[20]*GPL[599] - 
         GPL[3]*GPL[600] + GPL[6]*GPL[600] - GPL[9]*GPL[600] - 
         GPL[20]*GPL[600] - GPL[3]*GPL[601] + GPL[6]*GPL[601] - 
         GPL[9]*GPL[601] - GPL[20]*GPL[601] - 3*GPL[3]*GPL[602] + 
         3*GPL[6]*GPL[602] - 3*GPL[9]*GPL[602] - 3*GPL[20]*GPL[602] - 
         3*GPL[3]*GPL[603] + 3*GPL[6]*GPL[603] - 3*GPL[9]*GPL[603] - 
         3*GPL[20]*GPL[603] + GPL[3]*GPL[604] + GPL[6]*GPL[604] + 
         GPL[9]*GPL[604] + GPL[20]*GPL[604] + GPL[3]*GPL[605] - 
         3*GPL[6]*GPL[605] + GPL[9]*GPL[605] + GPL[20]*GPL[605] + 
         3*GPL[3]*GPL[606] - 3*GPL[6]*GPL[606] + 3*GPL[9]*GPL[606] + 
         3*GPL[20]*GPL[606] + 3*GPL[3]*GPL[607] - 3*GPL[6]*GPL[607] + 
         3*GPL[9]*GPL[607] + 3*GPL[20]*GPL[607] - 3*GPL[3]*GPL[608] + 
         3*GPL[6]*GPL[608] - 3*GPL[9]*GPL[608] - 3*GPL[20]*GPL[608] - 
         3*GPL[3]*GPL[609] + 3*GPL[6]*GPL[609] - 3*GPL[9]*GPL[609] - 
         3*GPL[20]*GPL[609] - GPL[3]*GPL[610] + GPL[6]*GPL[610] - 
         GPL[9]*GPL[610] - GPL[20]*GPL[610] - GPL[3]*GPL[611] + 
         GPL[6]*GPL[611] - GPL[9]*GPL[611] - GPL[20]*GPL[611] - 
         6*GPL[6]*GPL[612] + 6*GPL[6]*GPL[613] - 3*GPL[3]*GPL[614] + 
         5*GPL[6]*GPL[614] - 3*GPL[9]*GPL[614] - 3*GPL[20]*GPL[614] - 
         3*GPL[3]*GPL[615] + GPL[6]*GPL[615] - 3*GPL[9]*GPL[615] - 
         3*GPL[20]*GPL[615] - GPL[3]*GPL[616] + GPL[6]*GPL[616] - 
         GPL[9]*GPL[616] - GPL[20]*GPL[616] - GPL[3]*GPL[617] + 
         GPL[6]*GPL[617] - GPL[9]*GPL[617] - GPL[20]*GPL[617] - 
         3*GPL[3]*GPL[618] + 3*GPL[6]*GPL[618] - 3*GPL[9]*GPL[618] - 
         3*GPL[20]*GPL[618] - 3*GPL[3]*GPL[619] + 3*GPL[6]*GPL[619] - 
         3*GPL[9]*GPL[619] - 3*GPL[20]*GPL[619] - GPL[3]*GPL[620] + 
         GPL[6]*GPL[620] - GPL[9]*GPL[620] - GPL[20]*GPL[620] - 
         GPL[3]*GPL[621] + GPL[6]*GPL[621] - GPL[9]*GPL[621] - 
         GPL[20]*GPL[621] - GPL[3]*GPL[622] + 2*GPL[6]*GPL[622] - 
         GPL[9]*GPL[622] - GPL[20]*GPL[622] - GPL[3]*GPL[623] - 
         GPL[9]*GPL[623] - GPL[20]*GPL[623] + GPL[3]*GPL[624] - 
         GPL[6]*GPL[624] + GPL[9]*GPL[624] + GPL[20]*GPL[624] + 
         GPL[3]*GPL[625] - GPL[6]*GPL[625] + GPL[9]*GPL[625] + 
         GPL[20]*GPL[625] - GPL[3]*GPL[626] + 2*GPL[6]*GPL[626] - 
         GPL[9]*GPL[626] - GPL[20]*GPL[626] - GPL[3]*GPL[627] - 
         GPL[9]*GPL[627] - GPL[20]*GPL[627] + GPL[3]*GPL[628] - 
         GPL[6]*GPL[628] + GPL[9]*GPL[628] + GPL[20]*GPL[628] + 
         GPL[3]*GPL[629] - GPL[6]*GPL[629] + GPL[9]*GPL[629] + 
         GPL[20]*GPL[629] + 3*GPL[3]*GPL[630] + 3*GPL[9]*GPL[630] + 
         3*GPL[20]*GPL[630] + 3*GPL[3]*GPL[631] - 6*GPL[6]*GPL[631] + 
         3*GPL[9]*GPL[631] + 3*GPL[20]*GPL[631] - 3*GPL[3]*GPL[632] + 
         3*GPL[6]*GPL[632] - 3*GPL[9]*GPL[632] - 3*GPL[20]*GPL[632] - 
         3*GPL[3]*GPL[633] + 3*GPL[6]*GPL[633] - 3*GPL[9]*GPL[633] - 
         3*GPL[20]*GPL[633] + 3*GPL[3]*GPL[634] + 3*GPL[9]*GPL[634] + 
         3*GPL[20]*GPL[634] + 3*GPL[3]*GPL[635] - 6*GPL[6]*GPL[635] + 
         3*GPL[9]*GPL[635] + 3*GPL[20]*GPL[635] - 3*GPL[3]*GPL[636] + 
         3*GPL[6]*GPL[636] - 3*GPL[9]*GPL[636] - 3*GPL[20]*GPL[636] - 
         3*GPL[3]*GPL[637] + 3*GPL[6]*GPL[637] - 3*GPL[9]*GPL[637] - 
         3*GPL[20]*GPL[637] + GPL[3]*GPL[646] - GPL[6]*GPL[646] + 
         GPL[9]*GPL[646] + GPL[20]*GPL[646] + GPL[3]*GPL[647] - 
         GPL[6]*GPL[647] + GPL[9]*GPL[647] + GPL[20]*GPL[647] + 
         3*GPL[3]*GPL[648] - 3*GPL[6]*GPL[648] + 3*GPL[9]*GPL[648] + 
         3*GPL[20]*GPL[648] + 3*GPL[3]*GPL[649] - 3*GPL[6]*GPL[649] + 
         3*GPL[9]*GPL[649] + 3*GPL[20]*GPL[649] + GPL[3]*GPL[650] - 
         GPL[6]*GPL[650] + GPL[9]*GPL[650] + GPL[20]*GPL[650] + 
         GPL[3]*GPL[651] - GPL[6]*GPL[651] + GPL[9]*GPL[651] + 
         GPL[20]*GPL[651] + 3*GPL[3]*GPL[652] - 3*GPL[6]*GPL[652] + 
         3*GPL[9]*GPL[652] + 3*GPL[20]*GPL[652] + 3*GPL[3]*GPL[653] - 
         3*GPL[6]*GPL[653] + 3*GPL[9]*GPL[653] + 3*GPL[20]*GPL[653] + 
         GPL[3]*GPL[654] + GPL[6]*GPL[654] + GPL[9]*GPL[654] + 
         GPL[20]*GPL[654] + GPL[3]*GPL[655] - 3*GPL[6]*GPL[655] + 
         GPL[9]*GPL[655] + GPL[20]*GPL[655] + 3*GPL[3]*GPL[656] - 
         3*GPL[6]*GPL[656] + 3*GPL[9]*GPL[656] + 3*GPL[20]*GPL[656] + 
         3*GPL[3]*GPL[657] - 3*GPL[6]*GPL[657] + 3*GPL[9]*GPL[657] + 
         3*GPL[20]*GPL[657] - 3*GPL[3]*GPL[658] + 3*GPL[6]*GPL[658] - 
         3*GPL[9]*GPL[658] - 3*GPL[20]*GPL[658] - 3*GPL[3]*GPL[659] + 
         3*GPL[6]*GPL[659] - 3*GPL[9]*GPL[659] - 3*GPL[20]*GPL[659] - 
         GPL[3]*GPL[660] + GPL[6]*GPL[660] - GPL[9]*GPL[660] - 
         GPL[20]*GPL[660] - GPL[3]*GPL[661] + GPL[6]*GPL[661] - 
         GPL[9]*GPL[661] - GPL[20]*GPL[661] - 6*GPL[6]*GPL[662] + 
         6*GPL[6]*GPL[663] - 3*GPL[3]*GPL[664] + 5*GPL[6]*GPL[664] - 
         3*GPL[9]*GPL[664] - 3*GPL[20]*GPL[664] - 3*GPL[3]*GPL[665] + 
         GPL[6]*GPL[665] - 3*GPL[9]*GPL[665] - 3*GPL[20]*GPL[665] - 
         GPL[3]*GPL[666] + GPL[6]*GPL[666] - GPL[9]*GPL[666] - 
         GPL[20]*GPL[666] - GPL[3]*GPL[667] + GPL[6]*GPL[667] - 
         GPL[9]*GPL[667] - GPL[20]*GPL[667] - 3*GPL[3]*GPL[668] + 
         3*GPL[6]*GPL[668] - 3*GPL[9]*GPL[668] - 3*GPL[20]*GPL[668] - 
         3*GPL[3]*GPL[669] + 3*GPL[6]*GPL[669] - 3*GPL[9]*GPL[669] - 
         3*GPL[20]*GPL[669] - GPL[3]*GPL[670] + GPL[6]*GPL[670] - 
         GPL[9]*GPL[670] - GPL[20]*GPL[670] - GPL[3]*GPL[671] + 
         GPL[6]*GPL[671] - GPL[9]*GPL[671] - GPL[20]*GPL[671] - 
         GPL[3]*GPL[672] + 2*GPL[6]*GPL[672] - GPL[9]*GPL[672] - 
         GPL[20]*GPL[672] - GPL[3]*GPL[673] - GPL[9]*GPL[673] - 
         GPL[20]*GPL[673] + GPL[3]*GPL[674] - GPL[6]*GPL[674] + 
         GPL[9]*GPL[674] + GPL[20]*GPL[674] + GPL[3]*GPL[675] - 
         GPL[6]*GPL[675] + GPL[9]*GPL[675] + GPL[20]*GPL[675] - 
         GPL[3]*GPL[676] + 2*GPL[6]*GPL[676] - GPL[9]*GPL[676] - 
         GPL[20]*GPL[676] - GPL[3]*GPL[677] - GPL[9]*GPL[677] - 
         GPL[20]*GPL[677] + GPL[3]*GPL[678] - GPL[6]*GPL[678] + 
         GPL[9]*GPL[678] + GPL[20]*GPL[678] + GPL[3]*GPL[679] - 
         GPL[6]*GPL[679] + GPL[9]*GPL[679] + GPL[20]*GPL[679] + 
         3*GPL[3]*GPL[680] + 3*GPL[9]*GPL[680] + 3*GPL[20]*GPL[680] + 
         3*GPL[3]*GPL[681] - 6*GPL[6]*GPL[681] + 3*GPL[9]*GPL[681] + 
         3*GPL[20]*GPL[681] - 3*GPL[3]*GPL[682] + 3*GPL[6]*GPL[682] - 
         3*GPL[9]*GPL[682] - 3*GPL[20]*GPL[682] - 3*GPL[3]*GPL[683] + 
         3*GPL[6]*GPL[683] - 3*GPL[9]*GPL[683] - 3*GPL[20]*GPL[683] + 
         3*GPL[3]*GPL[684] + 3*GPL[9]*GPL[684] + 3*GPL[20]*GPL[684] + 
         3*GPL[3]*GPL[685] - 6*GPL[6]*GPL[685] + 3*GPL[9]*GPL[685] + 
         3*GPL[20]*GPL[685] - 3*GPL[3]*GPL[686] + 3*GPL[6]*GPL[686] - 
         3*GPL[9]*GPL[686] - 3*GPL[20]*GPL[686] - 3*GPL[3]*GPL[687] + 
         3*GPL[6]*GPL[687] - 3*GPL[9]*GPL[687] - 3*GPL[20]*GPL[687] + 
         GPL[3]*GPL[696] - GPL[6]*GPL[696] + GPL[9]*GPL[696] + 
         GPL[20]*GPL[696] + GPL[3]*GPL[697] - GPL[6]*GPL[697] + 
         GPL[9]*GPL[697] + GPL[20]*GPL[697] + 3*GPL[3]*GPL[698] - 
         3*GPL[6]*GPL[698] + 3*GPL[9]*GPL[698] + 3*GPL[20]*GPL[698] + 
         3*GPL[3]*GPL[699] - 3*GPL[6]*GPL[699] + 3*GPL[9]*GPL[699] + 
         3*GPL[20]*GPL[699] + GPL[3]*GPL[700] - GPL[6]*GPL[700] + 
         GPL[9]*GPL[700] + GPL[20]*GPL[700] + GPL[3]*GPL[701] - 
         GPL[6]*GPL[701] + GPL[9]*GPL[701] + GPL[20]*GPL[701] + 
         3*GPL[3]*GPL[702] - 3*GPL[6]*GPL[702] + 3*GPL[9]*GPL[702] + 
         3*GPL[20]*GPL[702] + 3*GPL[3]*GPL[703] - 3*GPL[6]*GPL[703] + 
         3*GPL[9]*GPL[703] + 3*GPL[20]*GPL[703] + 6*GPL[18]*GPL[704] - 
         6*GPL[19]*GPL[704] - 6*GPL[25]*GPL[704] + 6*GPL[27]*GPL[704] + 
         2*GPL[11]*GPL[705] + 16*GPL[16]*GPL[705] + 2*GPL[17]*GPL[705] - 
         GPL[18]*GPL[705] + 7*GPL[19]*GPL[705] - GPL[25]*GPL[705] - 
         9*GPL[27]*GPL[705] - 8*GPL[32]*GPL[705] - 8*GPL[33]*GPL[705] - 
         2*GPL[11]*GPL[706] - 2*GPL[17]*GPL[706] - GPL[18]*GPL[706] + 
         3*GPL[19]*GPL[706] + 3*GPL[25]*GPL[706] - GPL[27]*GPL[706] - 
         2*GPL[11]*GPL[707] - 2*GPL[17]*GPL[707] - GPL[18]*GPL[707] + 
         3*GPL[19]*GPL[707] + 3*GPL[25]*GPL[707] - GPL[27]*GPL[707] + 
         4*GPL[3]*GPL[709] + 2*GPL[18]*GPL[710] - 2*GPL[19]*GPL[710] - 
         2*GPL[25]*GPL[710] + 2*GPL[27]*GPL[710] + 4*GPL[18]*GPL[715] - 
         4*GPL[19]*GPL[715] - 4*GPL[25]*GPL[715] + 4*GPL[27]*GPL[715] - 
         2*GPL[11]*GPL[723] - 2*GPL[17]*GPL[723] - GPL[18]*GPL[723] + 
         3*GPL[19]*GPL[723] + 3*GPL[25]*GPL[723] - GPL[27]*GPL[723] + 
         2*GPL[11]*GPL[724] + 2*GPL[17]*GPL[724] + GPL[18]*GPL[724] - 
         3*GPL[19]*GPL[724] - 3*GPL[25]*GPL[724] + GPL[27]*GPL[724] + 
         2*GPL[11]*GPL[725] + 2*GPL[17]*GPL[725] + GPL[18]*GPL[725] - 
         3*GPL[19]*GPL[725] - 3*GPL[25]*GPL[725] + GPL[27]*GPL[725] - 
         4*GPL[3]*GPL[727] + 4*GPL[3]*GPL[728] - 2*GPL[11]*GPL[728] - 
         2*GPL[17]*GPL[728] + 3*GPL[18]*GPL[728] - GPL[19]*GPL[728] - 
         GPL[25]*GPL[728] + 3*GPL[27]*GPL[728] + 2*GPL[11]*GPL[729] + 
         2*GPL[17]*GPL[729] - 3*GPL[18]*GPL[729] + GPL[19]*GPL[729] + 
         GPL[25]*GPL[729] - 3*GPL[27]*GPL[729] + 2*GPL[11]*GPL[730] + 
         2*GPL[17]*GPL[730] - 3*GPL[18]*GPL[730] + GPL[19]*GPL[730] + 
         GPL[25]*GPL[730] - 3*GPL[27]*GPL[730] - 4*GPL[3]*GPL[731] + 
         GPL[18]*GPL[737] - GPL[19]*GPL[737] - GPL[25]*GPL[737] + 
         GPL[27]*GPL[737] + GPL[18]*GPL[738] - GPL[19]*GPL[738] - 
         GPL[25]*GPL[738] + GPL[27]*GPL[738] - 2*GPL[18]*GPL[744] + 
         2*GPL[19]*GPL[744] + 2*GPL[25]*GPL[744] - 2*GPL[27]*GPL[744] + 
         GPL[18]*GPL[750] - GPL[19]*GPL[750] - GPL[25]*GPL[750] + 
         GPL[27]*GPL[750] - GPL[18]*GPL[751] + GPL[19]*GPL[751] + 
         GPL[25]*GPL[751] - GPL[27]*GPL[751] - GPL[18]*GPL[752] + 
         GPL[19]*GPL[752] + GPL[25]*GPL[752] - GPL[27]*GPL[752] - 
         GPL[18]*GPL[755] + GPL[19]*GPL[755] + GPL[25]*GPL[755] - 
         GPL[27]*GPL[755] + GPL[18]*GPL[756] - GPL[19]*GPL[756] - 
         GPL[25]*GPL[756] + GPL[27]*GPL[756] + GPL[18]*GPL[757] - 
         GPL[19]*GPL[757] - GPL[25]*GPL[757] + GPL[27]*GPL[757] + 
         GPL[11]*GPL[763] - 16*GPL[16]*GPL[763] + GPL[17]*GPL[763] - 
         2*GPL[18]*GPL[763] - 7*GPL[19]*GPL[763] + GPL[25]*GPL[763] + 
         6*GPL[27]*GPL[763] + 8*GPL[32]*GPL[763] + 8*GPL[33]*GPL[763] - 
         GPL[11]*GPL[764] - GPL[17]*GPL[764] + GPL[19]*GPL[764] + 
         GPL[25]*GPL[764] - GPL[11]*GPL[765] - GPL[17]*GPL[765] + 
         GPL[19]*GPL[765] + GPL[25]*GPL[765] - GPL[3]*GPL[767] - 
         4*GPL[11]*GPL[768] - 4*GPL[17]*GPL[768] + 4*GPL[19]*GPL[768] + 
         4*GPL[25]*GPL[768] + 4*GPL[11]*GPL[769] + 4*GPL[17]*GPL[769] - 
         4*GPL[19]*GPL[769] - 4*GPL[25]*GPL[769] + 4*GPL[11]*GPL[770] + 
         4*GPL[17]*GPL[770] - 4*GPL[19]*GPL[770] - 4*GPL[25]*GPL[770] - 
         2*GPL[3]*GPL[772] - GPL[3]*GPL[773] - 4*GPL[11]*GPL[773] + 
         8*GPL[16]*GPL[773] - 4*GPL[17]*GPL[773] + GPL[18]*GPL[773] + 
         7*GPL[19]*GPL[773] + 3*GPL[25]*GPL[773] - 3*GPL[27]*GPL[773] - 
         4*GPL[32]*GPL[773] - 4*GPL[33]*GPL[773] + 4*GPL[11]*GPL[774] + 
         4*GPL[17]*GPL[774] - 4*GPL[19]*GPL[774] - 4*GPL[25]*GPL[774] + 
         4*GPL[11]*GPL[775] + 4*GPL[17]*GPL[775] - 4*GPL[19]*GPL[775] - 
         4*GPL[25]*GPL[775] + GPL[3]*GPL[776] - 3*GPL[3]*GPL[777] + 
         GPL[3]*GPL[778] - GPL[3]*GPL[779] + GPL[3]*GPL[780] + 
         3*GPL[11]*GPL[781] + 3*GPL[17]*GPL[781] - 3*GPL[19]*GPL[781] - 
         3*GPL[25]*GPL[781] - 3*GPL[11]*GPL[782] - 3*GPL[17]*GPL[782] + 
         3*GPL[19]*GPL[782] + 3*GPL[25]*GPL[782] - 3*GPL[11]*GPL[783] - 
         3*GPL[17]*GPL[783] + 3*GPL[19]*GPL[783] + 3*GPL[25]*GPL[783] + 
         3*GPL[3]*GPL[785] + 3*GPL[11]*GPL[786] + 8*GPL[16]*GPL[786] + 
         3*GPL[17]*GPL[786] + GPL[18]*GPL[786] - 4*GPL[25]*GPL[786] - 
         3*GPL[27]*GPL[786] - 4*GPL[32]*GPL[786] - 4*GPL[33]*GPL[786] - 
         4*GPL[3]*GPL[787] - 3*GPL[11]*GPL[787] - 8*GPL[16]*GPL[787] - 
         3*GPL[17]*GPL[787] - GPL[18]*GPL[787] + 4*GPL[25]*GPL[787] + 
         3*GPL[27]*GPL[787] + 4*GPL[32]*GPL[787] + 4*GPL[33]*GPL[787] - 
         4*GPL[3]*GPL[788] - 3*GPL[11]*GPL[788] - 8*GPL[16]*GPL[788] - 
         3*GPL[17]*GPL[788] - GPL[18]*GPL[788] + 4*GPL[25]*GPL[788] + 
         3*GPL[27]*GPL[788] + 4*GPL[32]*GPL[788] + 4*GPL[33]*GPL[788] + 
         4*GPL[3]*GPL[789] + 3*GPL[3]*GPL[790] - 3*GPL[3]*GPL[799] + 
         GPL[11]*GPL[799] - 16*GPL[16]*GPL[799] + GPL[17]*GPL[799] - 
         7*GPL[18]*GPL[799] - 2*GPL[19]*GPL[799] + 6*GPL[25]*GPL[799] + 
         GPL[27]*GPL[799] + 8*GPL[32]*GPL[799] + 8*GPL[33]*GPL[799] + 
         4*GPL[3]*GPL[800] - GPL[11]*GPL[800] + 8*GPL[16]*GPL[800] - 
         GPL[17]*GPL[800] + 4*GPL[18]*GPL[800] + GPL[19]*GPL[800] - 
         3*GPL[25]*GPL[800] - 4*GPL[32]*GPL[800] - 4*GPL[33]*GPL[800] + 
         4*GPL[3]*GPL[801] - GPL[11]*GPL[801] + 8*GPL[16]*GPL[801] - 
         GPL[17]*GPL[801] + 4*GPL[18]*GPL[801] + GPL[19]*GPL[801] - 
         3*GPL[25]*GPL[801] - 4*GPL[32]*GPL[801] - 4*GPL[33]*GPL[801] - 
         GPL[3]*GPL[802] - 4*GPL[3]*GPL[803] + 2*GPL[3]*GPL[804] - 
         4*GPL[11]*GPL[804] - 4*GPL[17]*GPL[804] + 4*GPL[18]*GPL[804] + 
         4*GPL[27]*GPL[804] + 4*GPL[11]*GPL[805] + 4*GPL[17]*GPL[805] - 
         4*GPL[18]*GPL[805] - 4*GPL[27]*GPL[805] + 4*GPL[11]*GPL[806] + 
         4*GPL[17]*GPL[806] - 4*GPL[18]*GPL[806] - 4*GPL[27]*GPL[806] - 
         2*GPL[3]*GPL[807] + 3*GPL[3]*GPL[809] - 4*GPL[11]*GPL[809] - 
         8*GPL[16]*GPL[809] - 4*GPL[17]*GPL[809] + GPL[18]*GPL[809] - 
         GPL[19]*GPL[809] + 3*GPL[25]*GPL[809] + 5*GPL[27]*GPL[809] + 
         4*GPL[32]*GPL[809] + 4*GPL[33]*GPL[809] + 4*GPL[11]*GPL[810] + 
         4*GPL[17]*GPL[810] - 4*GPL[18]*GPL[810] - 4*GPL[27]*GPL[810] + 
         4*GPL[11]*GPL[811] + 4*GPL[17]*GPL[811] - 4*GPL[18]*GPL[811] - 
         4*GPL[27]*GPL[811] - 3*GPL[3]*GPL[812] + GPL[3]*GPL[813] - 
         GPL[3]*GPL[814] + GPL[3]*GPL[815] - GPL[3]*GPL[816] + 
         GPL[3]*GPL[817] + 3*GPL[11]*GPL[817] + 8*GPL[16]*GPL[817] + 
         3*GPL[17]*GPL[817] + GPL[19]*GPL[817] - 3*GPL[25]*GPL[817] - 
         4*GPL[27]*GPL[817] - 4*GPL[32]*GPL[817] - 4*GPL[33]*GPL[817] - 
         4*GPL[3]*GPL[818] - 3*GPL[11]*GPL[818] - 8*GPL[16]*GPL[818] - 
         3*GPL[17]*GPL[818] - GPL[19]*GPL[818] + 3*GPL[25]*GPL[818] + 
         4*GPL[27]*GPL[818] + 4*GPL[32]*GPL[818] + 4*GPL[33]*GPL[818] - 
         4*GPL[3]*GPL[819] - 3*GPL[11]*GPL[819] - 8*GPL[16]*GPL[819] - 
         3*GPL[17]*GPL[819] - GPL[19]*GPL[819] + 3*GPL[25]*GPL[819] + 
         4*GPL[27]*GPL[819] + 4*GPL[32]*GPL[819] + 4*GPL[33]*GPL[819] + 
         3*GPL[3]*GPL[820] + 4*GPL[3]*GPL[821] - 3*GPL[3]*GPL[822] + 
         3*GPL[11]*GPL[822] + 3*GPL[17]*GPL[822] - 3*GPL[18]*GPL[822] - 
         3*GPL[27]*GPL[822] - 3*GPL[11]*GPL[823] - 3*GPL[17]*GPL[823] + 
         3*GPL[18]*GPL[823] + 3*GPL[27]*GPL[823] - 3*GPL[11]*GPL[824] - 
         3*GPL[17]*GPL[824] + 3*GPL[18]*GPL[824] + 3*GPL[27]*GPL[824] + 
         3*GPL[3]*GPL[825] - 3*GPL[3]*GPL[854] + GPL[6]*GPL[854] - 
         3*GPL[9]*GPL[854] - 3*GPL[20]*GPL[854] - 3*GPL[3]*GPL[855] + 
         5*GPL[6]*GPL[855] - 3*GPL[9]*GPL[855] - 3*GPL[20]*GPL[855] - 
         GPL[3]*GPL[856] + GPL[6]*GPL[856] - GPL[9]*GPL[856] - 
         GPL[20]*GPL[856] - GPL[3]*GPL[857] + GPL[6]*GPL[857] - 
         GPL[9]*GPL[857] - GPL[20]*GPL[857] - 3*GPL[3]*GPL[858] + 
         3*GPL[6]*GPL[858] - 3*GPL[9]*GPL[858] - 3*GPL[20]*GPL[858] - 
         3*GPL[3]*GPL[859] + 3*GPL[6]*GPL[859] - 3*GPL[9]*GPL[859] - 
         3*GPL[20]*GPL[859] - GPL[3]*GPL[860] + GPL[6]*GPL[860] - 
         GPL[9]*GPL[860] - GPL[20]*GPL[860] - GPL[3]*GPL[861] + 
         GPL[6]*GPL[861] - GPL[9]*GPL[861] - GPL[20]*GPL[861] + 
         6*GPL[6]*GPL[862] - 6*GPL[6]*GPL[863] + GPL[3]*GPL[864] - 
         3*GPL[6]*GPL[864] + GPL[9]*GPL[864] + GPL[20]*GPL[864] + 
         GPL[3]*GPL[865] + GPL[6]*GPL[865] + GPL[9]*GPL[865] + 
         GPL[20]*GPL[865] + 3*GPL[3]*GPL[866] - 3*GPL[6]*GPL[866] + 
         3*GPL[9]*GPL[866] + 3*GPL[20]*GPL[866] + 3*GPL[3]*GPL[867] - 
         3*GPL[6]*GPL[867] + 3*GPL[9]*GPL[867] + 3*GPL[20]*GPL[867] - 
         3*GPL[3]*GPL[868] + 3*GPL[6]*GPL[868] - 3*GPL[9]*GPL[868] - 
         3*GPL[20]*GPL[868] - 3*GPL[3]*GPL[869] + 3*GPL[6]*GPL[869] - 
         3*GPL[9]*GPL[869] - 3*GPL[20]*GPL[869] - GPL[3]*GPL[870] + 
         GPL[6]*GPL[870] - GPL[9]*GPL[870] - GPL[20]*GPL[870] - 
         GPL[3]*GPL[871] + GPL[6]*GPL[871] - GPL[9]*GPL[871] - 
         GPL[20]*GPL[871] + 3*GPL[3]*GPL[872] - 6*GPL[6]*GPL[872] + 
         3*GPL[9]*GPL[872] + 3*GPL[20]*GPL[872] + 3*GPL[3]*GPL[873] + 
         3*GPL[9]*GPL[873] + 3*GPL[20]*GPL[873] - 3*GPL[3]*GPL[874] + 
         3*GPL[6]*GPL[874] - 3*GPL[9]*GPL[874] - 3*GPL[20]*GPL[874] - 
         3*GPL[3]*GPL[875] + 3*GPL[6]*GPL[875] - 3*GPL[9]*GPL[875] - 
         3*GPL[20]*GPL[875] + 3*GPL[3]*GPL[876] - 6*GPL[6]*GPL[876] + 
         3*GPL[9]*GPL[876] + 3*GPL[20]*GPL[876] + 3*GPL[3]*GPL[877] + 
         3*GPL[9]*GPL[877] + 3*GPL[20]*GPL[877] - 3*GPL[3]*GPL[878] + 
         3*GPL[6]*GPL[878] - 3*GPL[9]*GPL[878] - 3*GPL[20]*GPL[878] - 
         3*GPL[3]*GPL[879] + 3*GPL[6]*GPL[879] - 3*GPL[9]*GPL[879] - 
         3*GPL[20]*GPL[879] - GPL[3]*GPL[880] - GPL[9]*GPL[880] - 
         GPL[20]*GPL[880] - GPL[3]*GPL[881] + 2*GPL[6]*GPL[881] - 
         GPL[9]*GPL[881] - GPL[20]*GPL[881] + GPL[3]*GPL[882] - 
         GPL[6]*GPL[882] + GPL[9]*GPL[882] + GPL[20]*GPL[882] + 
         GPL[3]*GPL[883] - GPL[6]*GPL[883] + GPL[9]*GPL[883] + 
         GPL[20]*GPL[883] - GPL[3]*GPL[884] - GPL[9]*GPL[884] - 
         GPL[20]*GPL[884] - GPL[3]*GPL[885] + 2*GPL[6]*GPL[885] - 
         GPL[9]*GPL[885] - GPL[20]*GPL[885] + GPL[3]*GPL[886] - 
         GPL[6]*GPL[886] + GPL[9]*GPL[886] + GPL[20]*GPL[886] + 
         GPL[3]*GPL[887] - GPL[6]*GPL[887] + GPL[9]*GPL[887] + 
         GPL[20]*GPL[887] + GPL[3]*GPL[896] - GPL[6]*GPL[896] + 
         GPL[9]*GPL[896] + GPL[20]*GPL[896] + GPL[3]*GPL[897] - 
         GPL[6]*GPL[897] + GPL[9]*GPL[897] + GPL[20]*GPL[897] + 
         3*GPL[3]*GPL[898] - 3*GPL[6]*GPL[898] + 3*GPL[9]*GPL[898] + 
         3*GPL[20]*GPL[898] + 3*GPL[3]*GPL[899] - 3*GPL[6]*GPL[899] + 
         3*GPL[9]*GPL[899] + 3*GPL[20]*GPL[899] + GPL[3]*GPL[900] - 
         GPL[6]*GPL[900] + GPL[9]*GPL[900] + GPL[20]*GPL[900] + 
         GPL[3]*GPL[901] - GPL[6]*GPL[901] + GPL[9]*GPL[901] + 
         GPL[20]*GPL[901] + 3*GPL[3]*GPL[902] - 3*GPL[6]*GPL[902] + 
         3*GPL[9]*GPL[902] + 3*GPL[20]*GPL[902] + 3*GPL[3]*GPL[903] - 
         3*GPL[6]*GPL[903] + 3*GPL[9]*GPL[903] + 3*GPL[20]*GPL[903] - 
         3*GPL[3]*GPL[917] + GPL[6]*GPL[917] - 3*GPL[9]*GPL[917] - 
         3*GPL[20]*GPL[917] - 3*GPL[3]*GPL[918] + 5*GPL[6]*GPL[918] - 
         3*GPL[9]*GPL[918] - 3*GPL[20]*GPL[918] - GPL[3]*GPL[919] + 
         GPL[6]*GPL[919] - GPL[9]*GPL[919] - GPL[20]*GPL[919] - 
         GPL[3]*GPL[920] + GPL[6]*GPL[920] - GPL[9]*GPL[920] - 
         GPL[20]*GPL[920] - 3*GPL[3]*GPL[921] + 3*GPL[6]*GPL[921] - 
         3*GPL[9]*GPL[921] - 3*GPL[20]*GPL[921] - 3*GPL[3]*GPL[922] + 
         3*GPL[6]*GPL[922] - 3*GPL[9]*GPL[922] - 3*GPL[20]*GPL[922] - 
         GPL[3]*GPL[923] + GPL[6]*GPL[923] - GPL[9]*GPL[923] - 
         GPL[20]*GPL[923] - GPL[3]*GPL[924] + GPL[6]*GPL[924] - 
         GPL[9]*GPL[924] - GPL[20]*GPL[924] + 6*GPL[6]*GPL[925] - 
         6*GPL[6]*GPL[926] + GPL[3]*GPL[927] - 3*GPL[6]*GPL[927] + 
         GPL[9]*GPL[927] + GPL[20]*GPL[927] + GPL[3]*GPL[928] + 
         GPL[6]*GPL[928] + GPL[9]*GPL[928] + GPL[20]*GPL[928] + 
         3*GPL[3]*GPL[929] - 3*GPL[6]*GPL[929] + 3*GPL[9]*GPL[929] + 
         3*GPL[20]*GPL[929] + 3*GPL[3]*GPL[930] - 3*GPL[6]*GPL[930] + 
         3*GPL[9]*GPL[930] + 3*GPL[20]*GPL[930] - 3*GPL[3]*GPL[931] + 
         3*GPL[6]*GPL[931] - 3*GPL[9]*GPL[931] - 3*GPL[20]*GPL[931] - 
         3*GPL[3]*GPL[932] + 3*GPL[6]*GPL[932] - 3*GPL[9]*GPL[932] - 
         3*GPL[20]*GPL[932] - GPL[3]*GPL[933] + GPL[6]*GPL[933] - 
         GPL[9]*GPL[933] - GPL[20]*GPL[933] - GPL[3]*GPL[934] + 
         GPL[6]*GPL[934] - GPL[9]*GPL[934] - GPL[20]*GPL[934] + 
         3*GPL[3]*GPL[935] - 6*GPL[6]*GPL[935] + 3*GPL[9]*GPL[935] + 
         3*GPL[20]*GPL[935] + 3*GPL[3]*GPL[936] + 3*GPL[9]*GPL[936] + 
         3*GPL[20]*GPL[936] - 3*GPL[3]*GPL[937] + 3*GPL[6]*GPL[937] - 
         3*GPL[9]*GPL[937] - 3*GPL[20]*GPL[937] - 3*GPL[3]*GPL[938] + 
         3*GPL[6]*GPL[938] - 3*GPL[9]*GPL[938] - 3*GPL[20]*GPL[938] + 
         3*GPL[3]*GPL[939] - 6*GPL[6]*GPL[939] + 3*GPL[9]*GPL[939] + 
         3*GPL[20]*GPL[939] + 3*GPL[3]*GPL[940] + 3*GPL[9]*GPL[940] + 
         3*GPL[20]*GPL[940] - 3*GPL[3]*GPL[941] + 3*GPL[6]*GPL[941] - 
         3*GPL[9]*GPL[941] - 3*GPL[20]*GPL[941] - 3*GPL[3]*GPL[942] + 
         3*GPL[6]*GPL[942] - 3*GPL[9]*GPL[942] - 3*GPL[20]*GPL[942] - 
         GPL[3]*GPL[943] - GPL[9]*GPL[943] - GPL[20]*GPL[943] - 
         GPL[3]*GPL[944] + 2*GPL[6]*GPL[944] - GPL[9]*GPL[944] - 
         GPL[20]*GPL[944] + GPL[3]*GPL[945] - GPL[6]*GPL[945] + 
         GPL[9]*GPL[945] + GPL[20]*GPL[945] + GPL[3]*GPL[946] - 
         GPL[6]*GPL[946] + GPL[9]*GPL[946] + GPL[20]*GPL[946] - 
         GPL[3]*GPL[947] - GPL[9]*GPL[947] - GPL[20]*GPL[947] - 
         GPL[3]*GPL[948] + 2*GPL[6]*GPL[948] - GPL[9]*GPL[948] - 
         GPL[20]*GPL[948] + GPL[3]*GPL[949] - GPL[6]*GPL[949] + 
         GPL[9]*GPL[949] + GPL[20]*GPL[949] + GPL[3]*GPL[950] - 
         GPL[6]*GPL[950] + GPL[9]*GPL[950] + GPL[20]*GPL[950] + 
         GPL[3]*GPL[959] - GPL[6]*GPL[959] + GPL[9]*GPL[959] + 
         GPL[20]*GPL[959] + GPL[3]*GPL[960] - GPL[6]*GPL[960] + 
         GPL[9]*GPL[960] + GPL[20]*GPL[960] + 3*GPL[3]*GPL[961] - 
         3*GPL[6]*GPL[961] + 3*GPL[9]*GPL[961] + 3*GPL[20]*GPL[961] + 
         3*GPL[3]*GPL[962] - 3*GPL[6]*GPL[962] + 3*GPL[9]*GPL[962] + 
         3*GPL[20]*GPL[962] + GPL[3]*GPL[963] - GPL[6]*GPL[963] + 
         GPL[9]*GPL[963] + GPL[20]*GPL[963] + GPL[3]*GPL[964] - 
         GPL[6]*GPL[964] + GPL[9]*GPL[964] + GPL[20]*GPL[964] + 
         3*GPL[3]*GPL[965] - 3*GPL[6]*GPL[965] + 3*GPL[9]*GPL[965] + 
         3*GPL[20]*GPL[965] + 3*GPL[3]*GPL[966] - 3*GPL[6]*GPL[966] + 
         3*GPL[9]*GPL[966] + 3*GPL[20]*GPL[966] + 4*GPL[3]*GPL[1073] - 
         12*GPL[6]*GPL[1073] + 4*GPL[9]*GPL[1073] + 4*GPL[20]*GPL[1073] + 
         4*GPL[3]*GPL[1074] + 4*GPL[6]*GPL[1074] + 4*GPL[9]*GPL[1074] + 
         4*GPL[20]*GPL[1074] - 4*GPL[3]*GPL[1075] + 4*GPL[6]*GPL[1075] - 
         4*GPL[9]*GPL[1075] - 4*GPL[20]*GPL[1075] - 4*GPL[3]*GPL[1076] + 
         4*GPL[6]*GPL[1076] - 4*GPL[9]*GPL[1076] - 4*GPL[20]*GPL[1076] + 
         4*GPL[3]*GPL[1077] - 4*GPL[6]*GPL[1077] + 4*GPL[9]*GPL[1077] + 
         4*GPL[20]*GPL[1077] + 4*GPL[3]*GPL[1078] - 4*GPL[6]*GPL[1078] + 
         4*GPL[9]*GPL[1078] + 4*GPL[20]*GPL[1078] - 4*GPL[3]*GPL[1079] + 
         4*GPL[6]*GPL[1079] - 4*GPL[9]*GPL[1079] - 4*GPL[20]*GPL[1079] - 
         4*GPL[3]*GPL[1080] + 4*GPL[6]*GPL[1080] - 4*GPL[9]*GPL[1080] - 
         4*GPL[20]*GPL[1080] + 4*GPL[3]*GPL[1081] + 4*GPL[6]*GPL[1081] + 
         4*GPL[9]*GPL[1081] + 4*GPL[20]*GPL[1081] + 4*GPL[3]*GPL[1082] - 
         12*GPL[6]*GPL[1082] + 4*GPL[9]*GPL[1082] + 4*GPL[20]*GPL[1082] - 
         4*GPL[3]*GPL[1083] + 4*GPL[6]*GPL[1083] - 4*GPL[9]*GPL[1083] - 
         4*GPL[20]*GPL[1083] - 4*GPL[3]*GPL[1084] + 4*GPL[6]*GPL[1084] - 
         4*GPL[9]*GPL[1084] - 4*GPL[20]*GPL[1084] + 4*GPL[3]*GPL[1085] - 
         4*GPL[6]*GPL[1085] + 4*GPL[9]*GPL[1085] + 4*GPL[20]*GPL[1085] + 
         4*GPL[3]*GPL[1086] - 4*GPL[6]*GPL[1086] + 4*GPL[9]*GPL[1086] + 
         4*GPL[20]*GPL[1086] - 4*GPL[3]*GPL[1087] + 4*GPL[6]*GPL[1087] - 
         4*GPL[9]*GPL[1087] - 4*GPL[20]*GPL[1087] - 4*GPL[3]*GPL[1088] + 
         4*GPL[6]*GPL[1088] - 4*GPL[9]*GPL[1088] - 4*GPL[20]*GPL[1088] - 
         4*GPL[3]*GPL[1089] + 8*GPL[6]*GPL[1089] - 4*GPL[9]*GPL[1089] - 
         4*GPL[20]*GPL[1089] - 4*GPL[3]*GPL[1090] - 4*GPL[9]*GPL[1090] - 
         4*GPL[20]*GPL[1090] + 4*GPL[3]*GPL[1091] - 4*GPL[6]*GPL[1091] + 
         4*GPL[9]*GPL[1091] + 4*GPL[20]*GPL[1091] + 4*GPL[3]*GPL[1092] - 
         4*GPL[6]*GPL[1092] + 4*GPL[9]*GPL[1092] + 4*GPL[20]*GPL[1092] - 
         4*GPL[3]*GPL[1093] + 8*GPL[6]*GPL[1093] - 4*GPL[9]*GPL[1093] - 
         4*GPL[20]*GPL[1093] - 4*GPL[3]*GPL[1094] - 4*GPL[9]*GPL[1094] - 
         4*GPL[20]*GPL[1094] + 4*GPL[3]*GPL[1095] - 4*GPL[6]*GPL[1095] + 
         4*GPL[9]*GPL[1095] + 4*GPL[20]*GPL[1095] + 4*GPL[3]*GPL[1096] - 
         4*GPL[6]*GPL[1096] + 4*GPL[9]*GPL[1096] + 4*GPL[20]*GPL[1096] - 
         4*GPL[3]*GPL[1097] - 4*GPL[9]*GPL[1097] - 4*GPL[20]*GPL[1097] - 
         4*GPL[3]*GPL[1098] + 8*GPL[6]*GPL[1098] - 4*GPL[9]*GPL[1098] - 
         4*GPL[20]*GPL[1098] + 4*GPL[3]*GPL[1099] - 4*GPL[6]*GPL[1099] + 
         4*GPL[9]*GPL[1099] + 4*GPL[20]*GPL[1099] + 4*GPL[3]*GPL[1100] - 
         4*GPL[6]*GPL[1100] + 4*GPL[9]*GPL[1100] + 4*GPL[20]*GPL[1100] - 
         4*GPL[3]*GPL[1101] - 4*GPL[9]*GPL[1101] - 4*GPL[20]*GPL[1101] - 
         4*GPL[3]*GPL[1102] + 8*GPL[6]*GPL[1102] - 4*GPL[9]*GPL[1102] - 
         4*GPL[20]*GPL[1102] + 4*GPL[3]*GPL[1103] - 4*GPL[6]*GPL[1103] + 
         4*GPL[9]*GPL[1103] + 4*GPL[20]*GPL[1103] + 4*GPL[3]*GPL[1104] - 
         4*GPL[6]*GPL[1104] + 4*GPL[9]*GPL[1104] + 4*GPL[20]*GPL[1104] + 
         4*GPL[3]*GPL[1105] - 12*GPL[6]*GPL[1105] + 4*GPL[9]*GPL[1105] + 
         4*GPL[20]*GPL[1105] + 4*GPL[3]*GPL[1106] + 4*GPL[6]*GPL[1106] + 
         4*GPL[9]*GPL[1106] + 4*GPL[20]*GPL[1106] - 4*GPL[3]*GPL[1107] + 
         4*GPL[6]*GPL[1107] - 4*GPL[9]*GPL[1107] - 4*GPL[20]*GPL[1107] - 
         4*GPL[3]*GPL[1108] + 4*GPL[6]*GPL[1108] - 4*GPL[9]*GPL[1108] - 
         4*GPL[20]*GPL[1108] + 4*GPL[3]*GPL[1109] - 4*GPL[6]*GPL[1109] + 
         4*GPL[9]*GPL[1109] + 4*GPL[20]*GPL[1109] + 4*GPL[3]*GPL[1110] - 
         4*GPL[6]*GPL[1110] + 4*GPL[9]*GPL[1110] + 4*GPL[20]*GPL[1110] - 
         4*GPL[3]*GPL[1111] + 4*GPL[6]*GPL[1111] - 4*GPL[9]*GPL[1111] - 
         4*GPL[20]*GPL[1111] - 4*GPL[3]*GPL[1112] + 4*GPL[6]*GPL[1112] - 
         4*GPL[9]*GPL[1112] - 4*GPL[20]*GPL[1112] + 4*GPL[3]*GPL[1113] + 
         4*GPL[6]*GPL[1113] + 4*GPL[9]*GPL[1113] + 4*GPL[20]*GPL[1113] + 
         4*GPL[3]*GPL[1114] - 12*GPL[6]*GPL[1114] + 4*GPL[9]*GPL[1114] + 
         4*GPL[20]*GPL[1114] - 4*GPL[3]*GPL[1115] + 4*GPL[6]*GPL[1115] - 
         4*GPL[9]*GPL[1115] - 4*GPL[20]*GPL[1115] - 4*GPL[3]*GPL[1116] + 
         4*GPL[6]*GPL[1116] - 4*GPL[9]*GPL[1116] - 4*GPL[20]*GPL[1116] + 
         4*GPL[3]*GPL[1117] - 4*GPL[6]*GPL[1117] + 4*GPL[9]*GPL[1117] + 
         4*GPL[20]*GPL[1117] + 4*GPL[3]*GPL[1118] - 4*GPL[6]*GPL[1118] + 
         4*GPL[9]*GPL[1118] + 4*GPL[20]*GPL[1118] - 4*GPL[3]*GPL[1119] + 
         4*GPL[6]*GPL[1119] - 4*GPL[9]*GPL[1119] - 4*GPL[20]*GPL[1119] - 
         4*GPL[3]*GPL[1120] + 4*GPL[6]*GPL[1120] - 4*GPL[9]*GPL[1120] - 
         4*GPL[20]*GPL[1120] - 4*GPL[3]*GPL[1121] + 8*GPL[6]*GPL[1121] - 
         4*GPL[9]*GPL[1121] - 4*GPL[20]*GPL[1121] - 4*GPL[3]*GPL[1122] - 
         4*GPL[9]*GPL[1122] - 4*GPL[20]*GPL[1122] + 4*GPL[3]*GPL[1123] - 
         4*GPL[6]*GPL[1123] + 4*GPL[9]*GPL[1123] + 4*GPL[20]*GPL[1123] + 
         4*GPL[3]*GPL[1124] - 4*GPL[6]*GPL[1124] + 4*GPL[9]*GPL[1124] + 
         4*GPL[20]*GPL[1124] - 4*GPL[3]*GPL[1125] + 8*GPL[6]*GPL[1125] - 
         4*GPL[9]*GPL[1125] - 4*GPL[20]*GPL[1125] - 4*GPL[3]*GPL[1126] - 
         4*GPL[9]*GPL[1126] - 4*GPL[20]*GPL[1126] + 4*GPL[3]*GPL[1127] - 
         4*GPL[6]*GPL[1127] + 4*GPL[9]*GPL[1127] + 4*GPL[20]*GPL[1127] + 
         4*GPL[3]*GPL[1128] - 4*GPL[6]*GPL[1128] + 4*GPL[9]*GPL[1128] + 
         4*GPL[20]*GPL[1128] - 4*GPL[3]*GPL[1129] - 4*GPL[9]*GPL[1129] - 
         4*GPL[20]*GPL[1129] - 4*GPL[3]*GPL[1130] + 8*GPL[6]*GPL[1130] - 
         4*GPL[9]*GPL[1130] - 4*GPL[20]*GPL[1130] + 4*GPL[3]*GPL[1131] - 
         4*GPL[6]*GPL[1131] + 4*GPL[9]*GPL[1131] + 4*GPL[20]*GPL[1131] + 
         4*GPL[3]*GPL[1132] - 4*GPL[6]*GPL[1132] + 4*GPL[9]*GPL[1132] + 
         4*GPL[20]*GPL[1132] - 4*GPL[3]*GPL[1133] - 4*GPL[9]*GPL[1133] - 
         4*GPL[20]*GPL[1133] - 4*GPL[3]*GPL[1134] + 8*GPL[6]*GPL[1134] - 
         4*GPL[9]*GPL[1134] - 4*GPL[20]*GPL[1134] + 4*GPL[3]*GPL[1135] - 
         4*GPL[6]*GPL[1135] + 4*GPL[9]*GPL[1135] + 4*GPL[20]*GPL[1135] + 
         4*GPL[3]*GPL[1136] - 4*GPL[6]*GPL[1136] + 4*GPL[9]*GPL[1136] + 
         4*GPL[20]*GPL[1136] + GPL[1147] - 5*GPL[1150] - 5*GPL[1156] + 
         6*GPL[1159] - 5*GPL[1173] + 6*GPL[1176] + 6*GPL[1182] - 
         4*GPL[1185] - 4*GPL[1190] - 4*GPL[1191] + 6*GPL[1197] + 
         6*GPL[1199] + 4*GPL[1201] + 4*GPL[1202] + 6*GPL[1203] + 
         6*GPL[1204] + 3*GPL[1205] + 3*GPL[1211] - 3*GPL[1212] - 
         3*GPL[1213] + 2*GPL[1214] + 2*GPL[1215] + 2*GPL[1216] + 
         2*GPL[1217] - 2*GPL[1221] + GPL[1230] + GPL[1232] + GPL[1235] + 
         GPL[1236] - 2*GPL[1237] - 2*GPL[1243] + 2*GPL[1244] + 2*GPL[1245] - 
         5*GPL[1246] - 5*GPL[1247] - 5*GPL[1248] - 5*GPL[1249] - 
         12*GPL[1251] - 12*GPL[1252] + 12*GPL[1253] + 12*GPL[1254] + 
         12*GPL[1255] + 12*GPL[1256] - 2*GPL[1257] - 2*GPL[1258] - 
         12*GPL[1259] - 12*GPL[1260] - 2*GPL[1261] - 2*GPL[1262] - 
         6*GPL[1263] - 6*GPL[1264] - 6*GPL[1265] - 6*GPL[1266] + GPL[1267] + 
         GPL[1268] + GPL[1269] + GPL[1270] - 5*GPL[1271] - 5*GPL[1272] - 
         5*GPL[1273] - 5*GPL[1274] + 6*GPL[1275] + 6*GPL[1276] - 
         6*GPL[1277] - 6*GPL[1278] - 6*GPL[1279] - 6*GPL[1280] - 
         6*GPL[1281] - 6*GPL[1282] + 6*GPL[1283] + 6*GPL[1284] + 
         6*GPL[1285] + 6*GPL[1286] + 6*GPL[1287] + 6*GPL[1288] - 
         6*GPL[1289] - 6*GPL[1290] - 6*GPL[1291] - 6*GPL[1292] - 
         6*GPL[1293] - 6*GPL[1294] + 6*GPL[1295] + 6*GPL[1296] + 
         6*GPL[1297] + 6*GPL[1298] - 6*GPL[1299] + GPL[1300] + GPL[1301] + 
         GPL[1302] - 2*GPL[1303] - 4*GPL[1306] + GPL[1309] - GPL[1310] - 
         GPL[1311] - 3*GPL[1312] + 3*GPL[1313] + 3*GPL[1314] - GPL[1315] - 
         GPL[1316] + 2*GPL[1317] - GPL[1318] + GPL[1319] + GPL[1320] + 
         GPL[1321] - GPL[1322] - GPL[1323] + 2*GPL[1324] - GPL[1330] - 
         GPL[1336] + GPL[1337] + GPL[1338] + 7*GPL[1339] - 4*GPL[1340] - 
         4*GPL[1341] - 4*GPL[1342] + 4*GPL[1343] + 4*GPL[1344] - GPL[1345] + 
         4*GPL[1346] + 4*GPL[1347] + 3*GPL[1351] - 3*GPL[1352] - 
         3*GPL[1353] + 2*GPL[1360] + 2*GPL[1361] + 2*GPL[1362] + 
         2*GPL[1363] - 2*GPL[1364] - 2*GPL[1365] + 2*GPL[1366] + 
         2*GPL[1367] - 2*GPL[1368] - 2*GPL[1369] - 2*GPL[1370] - 
         2*GPL[1371] + 2*GPL[1372] + 2*GPL[1373] + 2*GPL[1374] + 
         2*GPL[1375] - 2*GPL[1376] - 2*GPL[1377] + 2*GPL[1378] + 
         2*GPL[1379] - 2*GPL[1380] - 2*GPL[1381] - 2*GPL[1382] - 
         2*GPL[1383] + GPL[1402] + GPL[1403] + GPL[1404] + GPL[1405] + 
         3*GPL[1406] + 3*GPL[1407] + 3*GPL[1408] + 3*GPL[1409] + GPL[1410] + 
         GPL[1411] + GPL[1412] + GPL[1413] + 3*GPL[1414] + 3*GPL[1415] + 
         3*GPL[1416] + 3*GPL[1417] + 12*GPL[1428] - 8*GPL[1430] + 
         4*GPL[1437] - 4*GPL[1446] - 4*GPL[1452] + 4*GPL[1453] + 
         4*GPL[1454] + 8*GPL[1462] - 3*GPL[1472] - 3*GPL[1474] - 
         3*GPL[1478] - 3*GPL[1479] - GPL[1487] - GPL[1488] - GPL[1489] - 
         GPL[1490] - 3*GPL[1508] - 3*GPL[1509] - 3*GPL[1512] - 3*GPL[1513] - 
         GPL[1514] - GPL[1515] - GPL[1516] - GPL[1517] + 8*GPL[1543] - 
         8*GPL[1563] + 4*GPL[1569] + 4*GPL[1575] - 4*GPL[1576] - 
         4*GPL[1577] - 8*GPL[1578] + 4*GPL[1579] + 4*GPL[1580] - 
         4*GPL[1584] + 4*GPL[1587] - 4*GPL[1588] - 4*GPL[1589] + GPL[1645] + 
         GPL[1646] + GPL[1649] + GPL[1650] + 3*GPL[1651] + 3*GPL[1652] + 
         3*GPL[1653] + 3*GPL[1654] + GPL[1657] + GPL[1658] + GPL[1661] + 
         GPL[1662] + 3*GPL[1663] + 3*GPL[1664] + 3*GPL[1665] + 3*GPL[1666] - 
         12*GPL[1771] - 12*GPL[1772] - 2*GPL[1773] - 2*GPL[1774] + 
         12*GPL[1775] + 12*GPL[1776] - 2*GPL[1777] - 2*GPL[1778] - 
         6*GPL[1779] - 6*GPL[1780] - 6*GPL[1781] - 6*GPL[1782] + GPL[1783] + 
         GPL[1784] + GPL[1785] + GPL[1786] - 5*GPL[1787] - 5*GPL[1788] - 
         5*GPL[1789] - 5*GPL[1790] + 12*GPL[1791] + 12*GPL[1792] - 
         12*GPL[1793] - 12*GPL[1794] + 4*GPL[1795] + 4*GPL[1796] + 
         6*GPL[1797] + 6*GPL[1798] - 4*GPL[1799] - 4*GPL[1800] + 
         6*GPL[1801] + 6*GPL[1802] + 2*GPL[1803] + 2*GPL[1804] + 
         2*GPL[1805] + 2*GPL[1806] + GPL[1807] + GPL[1808] + GPL[1809] + 
         GPL[1810] - 5*GPL[1811] - 5*GPL[1812] - 5*GPL[1813] - 5*GPL[1814] - 
         2*GPL[1815] - 2*GPL[1816] + 2*GPL[1817] + 2*GPL[1818] + 
         2*GPL[1819] + 2*GPL[1820] + 2*GPL[1821] + 2*GPL[1822] - 
         2*GPL[1823] - 2*GPL[1824] - 2*GPL[1825] - 2*GPL[1826] - 
         2*GPL[1827] - 2*GPL[1828] + 2*GPL[1829] + 2*GPL[1830] + 
         2*GPL[1831] + 2*GPL[1832] + 2*GPL[1833] + 2*GPL[1834] - 
         2*GPL[1835] - 2*GPL[1836] - 2*GPL[1837] - 2*GPL[1838] - 
         6*GPL[1839] - 6*GPL[1840] - 6*GPL[1841] - 6*GPL[1842] + 
         6*GPL[1843] + 6*GPL[1844] - 6*GPL[1845] - 6*GPL[1846] + 
         6*GPL[1847] + 6*GPL[1848] + 6*GPL[1849] + 6*GPL[1850] - 
         6*GPL[1851] - 6*GPL[1852] - 6*GPL[1853] - 6*GPL[1854] + 
         6*GPL[1855] + 6*GPL[1856] - 6*GPL[1857] - 6*GPL[1858] + 
         6*GPL[1859] + 6*GPL[1860] + 6*GPL[1861] + 6*GPL[1862] + GPL[1863] + 
         GPL[1864] + GPL[1865] + GPL[1866] + 3*GPL[1867] + 3*GPL[1868] + 
         3*GPL[1869] + 3*GPL[1870] + GPL[1871] + GPL[1872] + GPL[1873] + 
         GPL[1874] + 3*GPL[1875] + 3*GPL[1876] + 3*GPL[1877] + 3*GPL[1878] - 
         3*GPL[1889] - 3*GPL[1890] - 3*GPL[1893] - 3*GPL[1894] - GPL[1895] - 
         GPL[1896] - GPL[1897] - GPL[1898] - 3*GPL[1909] - 3*GPL[1910] - 
         3*GPL[1913] - 3*GPL[1914] - GPL[1915] - GPL[1916] - GPL[1917] - 
         GPL[1918] + GPL[1985] + GPL[1986] + GPL[1989] + GPL[1990] + 
         3*GPL[1991] + 3*GPL[1992] + 3*GPL[1993] + 3*GPL[1994] + GPL[1997] + 
         GPL[1998] + GPL[2001] + GPL[2002] + 3*GPL[2003] + 3*GPL[2004] + 
         3*GPL[2005] + 3*GPL[2006] - 2*GPL[2007] - 2*GPL[2008] - GPL[2009] - 
         GPL[2010] + 2*GPL[2011] + 2*GPL[2012] - GPL[2013] - GPL[2014] - 
         3*GPL[2015] - 3*GPL[2016] - 3*GPL[2017] - 3*GPL[2018] + 
         3*GPL[2021] + 3*GPL[2022] + 3*GPL[2025] + 3*GPL[2026] + GPL[2027] + 
         GPL[2028] + GPL[2029] + GPL[2030] + 6*GPL[2031] + 6*GPL[2032] - 
         6*GPL[2033] - 6*GPL[2034] - 2*GPL[2035] - 2*GPL[2036] + 
         3*GPL[2037] + 3*GPL[2038] + 2*GPL[2039] + 2*GPL[2040] + 
         3*GPL[2041] + 3*GPL[2042] + GPL[2043] + GPL[2044] + GPL[2045] + 
         GPL[2046] + 3*GPL[2049] + 3*GPL[2050] + 3*GPL[2053] + 3*GPL[2054] + 
         GPL[2055] + GPL[2056] + GPL[2057] + GPL[2058] - GPL[2059] - 
         GPL[2060] + GPL[2061] + GPL[2062] + GPL[2063] + GPL[2064] + 
         GPL[2065] + GPL[2066] - GPL[2067] - GPL[2068] - GPL[2069] - 
         GPL[2070] - GPL[2071] - GPL[2072] + GPL[2073] + GPL[2074] + 
         GPL[2075] + GPL[2076] + GPL[2077] + GPL[2078] - GPL[2079] - 
         GPL[2080] - GPL[2081] - GPL[2082] - 3*GPL[2083] - 3*GPL[2084] - 
         3*GPL[2085] - 3*GPL[2086] + 3*GPL[2087] + 3*GPL[2088] - 
         3*GPL[2089] - 3*GPL[2090] + 3*GPL[2091] + 3*GPL[2092] + 
         3*GPL[2093] + 3*GPL[2094] - 3*GPL[2095] - 3*GPL[2096] - 
         3*GPL[2097] - 3*GPL[2098] + 3*GPL[2099] + 3*GPL[2100] - 
         3*GPL[2101] - 3*GPL[2102] + 3*GPL[2103] + 3*GPL[2104] + 
         3*GPL[2105] + 3*GPL[2106] - GPL[2125] - GPL[2126] - GPL[2129] - 
         GPL[2130] - 3*GPL[2131] - 3*GPL[2132] - 3*GPL[2133] - 3*GPL[2134] - 
         GPL[2137] - GPL[2138] - GPL[2141] - GPL[2142] - 3*GPL[2143] - 
         3*GPL[2144] - 3*GPL[2145] - 3*GPL[2146] - 2*GPL[2147] - 
         2*GPL[2148] - GPL[2149] - GPL[2150] + 2*GPL[2151] + 2*GPL[2152] - 
         GPL[2153] - GPL[2154] - 3*GPL[2155] - 3*GPL[2156] - 3*GPL[2157] - 
         3*GPL[2158] + 3*GPL[2161] + 3*GPL[2162] + 3*GPL[2165] + 
         3*GPL[2166] + GPL[2167] + GPL[2168] + GPL[2169] + GPL[2170] + 
         6*GPL[2171] + 6*GPL[2172] - 6*GPL[2173] - 6*GPL[2174] - 
         2*GPL[2175] - 2*GPL[2176] + 3*GPL[2177] + 3*GPL[2178] + 
         2*GPL[2179] + 2*GPL[2180] + 3*GPL[2181] + 3*GPL[2182] + GPL[2183] + 
         GPL[2184] + GPL[2185] + GPL[2186] + 3*GPL[2189] + 3*GPL[2190] + 
         3*GPL[2193] + 3*GPL[2194] + GPL[2195] + GPL[2196] + GPL[2197] + 
         GPL[2198] - GPL[2199] - GPL[2200] + GPL[2201] + GPL[2202] + 
         GPL[2203] + GPL[2204] + GPL[2205] + GPL[2206] - GPL[2207] - 
         GPL[2208] - GPL[2209] - GPL[2210] - GPL[2211] - GPL[2212] + 
         GPL[2213] + GPL[2214] + GPL[2215] + GPL[2216] + GPL[2217] + 
         GPL[2218] - GPL[2219] - GPL[2220] - GPL[2221] - GPL[2222] - 
         3*GPL[2223] - 3*GPL[2224] - 3*GPL[2225] - 3*GPL[2226] + 
         3*GPL[2227] + 3*GPL[2228] - 3*GPL[2229] - 3*GPL[2230] + 
         3*GPL[2231] + 3*GPL[2232] + 3*GPL[2233] + 3*GPL[2234] - 
         3*GPL[2235] - 3*GPL[2236] - 3*GPL[2237] - 3*GPL[2238] + 
         3*GPL[2239] + 3*GPL[2240] - 3*GPL[2241] - 3*GPL[2242] + 
         3*GPL[2243] + 3*GPL[2244] + 3*GPL[2245] + 3*GPL[2246] - GPL[2265] - 
         GPL[2266] - GPL[2269] - GPL[2270] - 3*GPL[2271] - 3*GPL[2272] - 
         3*GPL[2273] - 3*GPL[2274] - GPL[2277] - GPL[2278] - GPL[2281] - 
         GPL[2282] - 3*GPL[2283] - 3*GPL[2284] - 3*GPL[2285] - 3*GPL[2286] + 
         12*GPL[2290] - 8*GPL[2291] + 4*GPL[2294] - 4*GPL[2297] - 
         4*GPL[2303] + 4*GPL[2304] + 4*GPL[2305] + 8*GPL[2307] + 
         8*GPL[2319] - 8*GPL[2339] + 4*GPL[2345] + 4*GPL[2351] - 
         4*GPL[2352] - 4*GPL[2353] - 8*GPL[2354] + 4*GPL[2355] + 
         4*GPL[2356] - 4*GPL[2360] + 4*GPL[2363] - 4*GPL[2364] - 
         4*GPL[2365] - 12*GPL[2464] + 8*GPL[2465] - 4*GPL[2468] + GPL[2471] + 
         GPL[2477] - GPL[2478] - GPL[2479] - 6*GPL[2480] + 2*GPL[2486] + 
         2*GPL[2492] - 2*GPL[2493] - 2*GPL[2494] + 6*GPL[2495] - 
         9*GPL[2496] - GPL[2497] - GPL[2498] + 2*GPL[2499] + 4*GPL[2502] - 
         GPL[2505] + GPL[2506] + GPL[2507] + 3*GPL[2508] - 3*GPL[2509] - 
         3*GPL[2510] + GPL[2511] + GPL[2512] - 2*GPL[2513] + GPL[2514] - 
         GPL[2515] - GPL[2516] - GPL[2517] + GPL[2518] + GPL[2519] + 
         6*GPL[2520] - 3*GPL[2526] - 3*GPL[2532] + 3*GPL[2533] + 
         3*GPL[2534] + GPL[2535] + 4*GPL[2538] - 4*GPL[2539] - 4*GPL[2540] + 
         5*GPL[2541] - 4*GPL[2542] - 4*GPL[2543] - 4*GPL[2544] + 
         4*GPL[2545] + 4*GPL[2546] - 3*GPL[2547] + 3*GPL[2548] + 
         3*GPL[2549] - 6*GPL[2574] + 8*GPL[2575] - 3*GPL[2576] - 
         3*GPL[2577] - 6*GPL[2578] + 4*GPL[2579] + 4*GPL[2580] - GPL[2581] + 
         4*GPL[2582] + 4*GPL[2583] + GPL[2584] - GPL[2585] - GPL[2586] + 
         4*GPL[2587] - 4*GPL[2588] - 4*GPL[2589] - 6*GPL[2590] + 
         2*GPL[2591] + 2*GPL[2592] - 2*GPL[2596] + 2*GPL[2599] - 
         2*GPL[2600] - 2*GPL[2601] - 6*GPL[2605] - GPL[2606] + 3*GPL[2607] + 
         3*GPL[2608] - 2*GPL[2609] - 4*GPL[2612] + 3*GPL[2615] - 
         3*GPL[2616] - 3*GPL[2617] - GPL[2618] + GPL[2619] + GPL[2620] - 
         GPL[2621] - GPL[2622] + 2*GPL[2623] - GPL[2624] + GPL[2625] + 
         GPL[2626] + GPL[2627] - GPL[2628] - GPL[2629] + GPL[2630] + 
         GPL[2631] + GPL[2632] + 4*GPL[2633] - 4*GPL[2634] - 4*GPL[2635] + 
         3*GPL[2636] - 4*GPL[2637] - 4*GPL[2638] - 3*GPL[2639] + 
         3*GPL[2640] + 3*GPL[2641] - 4*GPL[2642] + 4*GPL[2643] + 
         4*GPL[2644] + 6*GPL[2645] - 3*GPL[2646] - 3*GPL[2647] + 
         3*GPL[2651] - 3*GPL[2654] + 3*GPL[2655] + 3*GPL[2656] + 
         2*GPL[2744] + 2*GPL[2745] + 3*GPL[2746] + 3*GPL[2747] - 
         2*GPL[2748] - 2*GPL[2749] + 3*GPL[2750] + 3*GPL[2751] + GPL[2752] + 
         GPL[2753] + GPL[2754] + GPL[2755] + 3*GPL[2758] + 3*GPL[2759] + 
         3*GPL[2762] + 3*GPL[2763] + GPL[2764] + GPL[2765] + GPL[2766] + 
         GPL[2767] - 6*GPL[2768] - 6*GPL[2769] + 6*GPL[2770] + 6*GPL[2771] + 
         2*GPL[2772] + 2*GPL[2773] - GPL[2774] - GPL[2775] - 2*GPL[2776] - 
         2*GPL[2777] - GPL[2778] - GPL[2779] - 3*GPL[2780] - 3*GPL[2781] - 
         3*GPL[2782] - 3*GPL[2783] + 3*GPL[2786] + 3*GPL[2787] + 
         3*GPL[2790] + 3*GPL[2791] + GPL[2792] + GPL[2793] + GPL[2794] + 
         GPL[2795] + 3*GPL[2796] + 3*GPL[2797] - 3*GPL[2798] - 3*GPL[2799] - 
         3*GPL[2800] - 3*GPL[2801] - 3*GPL[2802] - 3*GPL[2803] + 
         3*GPL[2804] + 3*GPL[2805] + 3*GPL[2806] + 3*GPL[2807] + 
         3*GPL[2808] + 3*GPL[2809] - 3*GPL[2810] - 3*GPL[2811] - 
         3*GPL[2812] - 3*GPL[2813] - 3*GPL[2814] - 3*GPL[2815] + 
         3*GPL[2816] + 3*GPL[2817] + 3*GPL[2818] + 3*GPL[2819] + GPL[2820] + 
         GPL[2821] + GPL[2822] + GPL[2823] - GPL[2824] - GPL[2825] + 
         GPL[2826] + GPL[2827] - GPL[2828] - GPL[2829] - GPL[2830] - 
         GPL[2831] + GPL[2832] + GPL[2833] + GPL[2834] + GPL[2835] - 
         GPL[2836] - GPL[2837] + GPL[2838] + GPL[2839] - GPL[2840] - 
         GPL[2841] - GPL[2842] - GPL[2843] - GPL[2862] - GPL[2863] - 
         GPL[2866] - GPL[2867] - 3*GPL[2868] - 3*GPL[2869] - 3*GPL[2870] - 
         3*GPL[2871] - GPL[2874] - GPL[2875] - GPL[2878] - GPL[2879] - 
         3*GPL[2880] - 3*GPL[2881] - 3*GPL[2882] - 3*GPL[2883] + 
         2*GPL[2928] + 2*GPL[2929] + 3*GPL[2930] + 3*GPL[2931] - 
         2*GPL[2932] - 2*GPL[2933] + 3*GPL[2934] + 3*GPL[2935] + GPL[2936] + 
         GPL[2937] + GPL[2938] + GPL[2939] + 3*GPL[2942] + 3*GPL[2943] + 
         3*GPL[2946] + 3*GPL[2947] + GPL[2948] + GPL[2949] + GPL[2950] + 
         GPL[2951] - 6*GPL[2952] - 6*GPL[2953] + 6*GPL[2954] + 6*GPL[2955] + 
         2*GPL[2956] + 2*GPL[2957] - GPL[2958] - GPL[2959] - 2*GPL[2960] - 
         2*GPL[2961] - GPL[2962] - GPL[2963] - 3*GPL[2964] - 3*GPL[2965] - 
         3*GPL[2966] - 3*GPL[2967] + 3*GPL[2970] + 3*GPL[2971] + 
         3*GPL[2974] + 3*GPL[2975] + GPL[2976] + GPL[2977] + GPL[2978] + 
         GPL[2979] + 3*GPL[2980] + 3*GPL[2981] - 3*GPL[2982] - 3*GPL[2983] - 
         3*GPL[2984] - 3*GPL[2985] - 3*GPL[2986] - 3*GPL[2987] + 
         3*GPL[2988] + 3*GPL[2989] + 3*GPL[2990] + 3*GPL[2991] + 
         3*GPL[2992] + 3*GPL[2993] - 3*GPL[2994] - 3*GPL[2995] - 
         3*GPL[2996] - 3*GPL[2997] - 3*GPL[2998] - 3*GPL[2999] + 
         3*GPL[3000] + 3*GPL[3001] + 3*GPL[3002] + 3*GPL[3003] + GPL[3004] + 
         GPL[3005] + GPL[3006] + GPL[3007] - GPL[3008] - GPL[3009] + 
         GPL[3010] + GPL[3011] - GPL[3012] - GPL[3013] - GPL[3014] - 
         GPL[3015] + GPL[3016] + GPL[3017] + GPL[3018] + GPL[3019] - 
         GPL[3020] - GPL[3021] + GPL[3022] + GPL[3023] - GPL[3024] - 
         GPL[3025] - GPL[3026] - GPL[3027] - GPL[3046] - GPL[3047] - 
         GPL[3050] - GPL[3051] - 3*GPL[3052] - 3*GPL[3053] - 3*GPL[3054] - 
         3*GPL[3055] - GPL[3058] - GPL[3059] - GPL[3062] - GPL[3063] - 
         3*GPL[3064] - 3*GPL[3065] - 3*GPL[3066] - 3*GPL[3067] + 
         8*GPL[3308] + 8*GPL[3309] - 4*GPL[3310] - 4*GPL[3311] - 
         8*GPL[3312] - 8*GPL[3313] - 4*GPL[3314] - 4*GPL[3315] + 
         4*GPL[3316] + 4*GPL[3317] + 4*GPL[3318] + 4*GPL[3319] - 
         4*GPL[3320] - 4*GPL[3321] - 4*GPL[3322] - 4*GPL[3323] + 
         4*GPL[3324] + 4*GPL[3325] + 4*GPL[3326] + 4*GPL[3327] - 
         8*GPL[3328] - 8*GPL[3329] - 4*GPL[3330] - 4*GPL[3331] + 
         8*GPL[3332] + 8*GPL[3333] - 4*GPL[3334] - 4*GPL[3335] + 
         4*GPL[3336] + 4*GPL[3337] + 4*GPL[3338] + 4*GPL[3339] - 
         4*GPL[3340] - 4*GPL[3341] - 4*GPL[3342] - 4*GPL[3343] + 
         4*GPL[3344] + 4*GPL[3345] + 4*GPL[3346] + 4*GPL[3347] - 
         4*GPL[3348] - 4*GPL[3349] + 4*GPL[3350] + 4*GPL[3351] + 
         4*GPL[3352] + 4*GPL[3353] + 4*GPL[3354] + 4*GPL[3355] - 
         4*GPL[3356] - 4*GPL[3357] - 4*GPL[3358] - 4*GPL[3359] - 
         4*GPL[3360] - 4*GPL[3361] + 4*GPL[3362] + 4*GPL[3363] + 
         4*GPL[3364] + 4*GPL[3365] + 4*GPL[3366] + 4*GPL[3367] - 
         4*GPL[3368] - 4*GPL[3369] - 4*GPL[3370] - 4*GPL[3371] + 
         4*GPL[3372] + 4*GPL[3373] + 4*GPL[3374] + 4*GPL[3375] - 
         4*GPL[3376] - 4*GPL[3377] + 4*GPL[3378] + 4*GPL[3379] - 
         4*GPL[3380] - 4*GPL[3381] - 4*GPL[3382] - 4*GPL[3383] + 
         4*GPL[3384] + 4*GPL[3385] + 4*GPL[3386] + 4*GPL[3387] - 
         4*GPL[3388] - 4*GPL[3389] + 4*GPL[3390] + 4*GPL[3391] - 
         4*GPL[3392] - 4*GPL[3393] - 4*GPL[3394] - 4*GPL[3395] + 
         8*GPL[3396] + 8*GPL[3397] - 4*GPL[3398] - 4*GPL[3399] - 
         8*GPL[3400] - 8*GPL[3401] - 4*GPL[3402] - 4*GPL[3403] + 
         4*GPL[3404] + 4*GPL[3405] + 4*GPL[3406] + 4*GPL[3407] - 
         4*GPL[3408] - 4*GPL[3409] - 4*GPL[3410] - 4*GPL[3411] + 
         4*GPL[3412] + 4*GPL[3413] + 4*GPL[3414] + 4*GPL[3415] - 
         8*GPL[3416] - 8*GPL[3417] - 4*GPL[3418] - 4*GPL[3419] + 
         8*GPL[3420] + 8*GPL[3421] - 4*GPL[3422] - 4*GPL[3423] + 
         4*GPL[3424] + 4*GPL[3425] + 4*GPL[3426] + 4*GPL[3427] - 
         4*GPL[3428] - 4*GPL[3429] - 4*GPL[3430] - 4*GPL[3431] + 
         4*GPL[3432] + 4*GPL[3433] + 4*GPL[3434] + 4*GPL[3435] - 
         4*GPL[3436] - 4*GPL[3437] + 4*GPL[3438] + 4*GPL[3439] + 
         4*GPL[3440] + 4*GPL[3441] + 4*GPL[3442] + 4*GPL[3443] - 
         4*GPL[3444] - 4*GPL[3445] - 4*GPL[3446] - 4*GPL[3447] - 
         4*GPL[3448] - 4*GPL[3449] + 4*GPL[3450] + 4*GPL[3451] + 
         4*GPL[3452] + 4*GPL[3453] + 4*GPL[3454] + 4*GPL[3455] - 
         4*GPL[3456] - 4*GPL[3457] - 4*GPL[3458] - 4*GPL[3459] + 
         4*GPL[3460] + 4*GPL[3461] + 4*GPL[3462] + 4*GPL[3463] - 
         4*GPL[3464] - 4*GPL[3465] + 4*GPL[3466] + 4*GPL[3467] - 
         4*GPL[3468] - 4*GPL[3469] - 4*GPL[3470] - 4*GPL[3471] + 
         4*GPL[3472] + 4*GPL[3473] + 4*GPL[3474] + 4*GPL[3475] - 
         4*GPL[3476] - 4*GPL[3477] + 4*GPL[3478] + 4*GPL[3479] - 
         4*GPL[3480] - 4*GPL[3481] - 4*GPL[3482] - 4*GPL[3483] + 
         GPL[3]*Zeta[3] - GPL[6]*Zeta[3] + 6*GPL[9]*Zeta[3] - 
         6*GPL[11]*Zeta[3] + 12*GPL[16]*Zeta[3] - 6*GPL[17]*Zeta[3] + 
         GPL[18]*Zeta[3] + GPL[19]*Zeta[3] + 6*GPL[20]*Zeta[3] - 
         5*GPL[22]*Zeta[3] - 5*GPL[23]*Zeta[3] - 5*GPL[25]*Zeta[3] - 
         5*GPL[27]*Zeta[3] + 4*GPL[32]*Zeta[3] + 4*GPL[33]*Zeta[3]), 
     k[24] -> ep^2*(-2*GPL[6]*GPL[11] + 2*GPL[6]*GPL[17] + 2*GPL[50] + 
         2*GPL[55] + 2*GPL[59] - 2*GPL[119] - 2*GPL[122]) + 
       ep^3*((2*Pi^2*GPL[3])/3 - Pi^2*GPL[6] + (Pi^2*GPL[11])/3 - 
         (Pi^2*GPL[17])/3 - (2*Pi^2*GPL[18])/3 - (2*Pi^2*GPL[19])/3 + 
         4*GPL[3]*GPL[6]*GPL[19] + (2*Pi^2*GPL[22])/3 - 
         4*GPL[3]*GPL[19]*GPL[22] + (2*Pi^2*GPL[23])/3 - 
         4*GPL[3]*GPL[18]*GPL[23] + (2*Pi^2*GPL[25])/3 - 
         4*GPL[3]*GPL[6]*GPL[25] + 4*GPL[3]*GPL[22]*GPL[25] + 
         (2*Pi^2*GPL[27])/3 + 4*GPL[3]*GPL[23]*GPL[27] - 4*GPL[6]*GPL[39] - 
         4*GPL[18]*GPL[39] + 4*GPL[22]*GPL[39] + 4*GPL[27]*GPL[39] + 
         12*GPL[11]*GPL[41] - 12*GPL[17]*GPL[41] + 4*GPL[6]*GPL[47] + 
         4*GPL[18]*GPL[47] - 4*GPL[19]*GPL[47] - 4*GPL[22]*GPL[47] + 
         4*GPL[23]*GPL[47] + 4*GPL[25]*GPL[47] - 4*GPL[27]*GPL[47] - 
         8*GPL[11]*GPL[50] - 12*GPL[15]*GPL[50] + 8*GPL[16]*GPL[50] + 
         8*GPL[17]*GPL[50] + 8*GPL[25]*GPL[50] + 8*GPL[27]*GPL[50] + 
         4*GPL[19]*GPL[53] - 4*GPL[25]*GPL[53] - 4*GPL[3]*GPL[55] - 
         4*GPL[9]*GPL[55] - 4*GPL[20]*GPL[55] - 4*GPL[3]*GPL[59] + 
         8*GPL[6]*GPL[59] - 4*GPL[9]*GPL[59] - 4*GPL[20]*GPL[59] + 
         4*GPL[19]*GPL[62] - 4*GPL[25]*GPL[62] - 4*GPL[3]*GPL[65] - 
         4*GPL[3]*GPL[71] + 4*GPL[6]*GPL[71] - 4*GPL[9]*GPL[71] - 
         4*GPL[20]*GPL[71] - 4*GPL[3]*GPL[72] + 4*GPL[6]*GPL[72] - 
         4*GPL[9]*GPL[72] - 4*GPL[20]*GPL[72] + 4*GPL[11]*GPL[77] - 
         4*GPL[17]*GPL[77] + 12*GPL[6]*GPL[111] - 12*GPL[6]*GPL[114] + 
         4*GPL[3]*GPL[119] - 8*GPL[6]*GPL[119] + 4*GPL[9]*GPL[119] + 
         4*GPL[20]*GPL[119] + 4*GPL[3]*GPL[122] + 4*GPL[9]*GPL[122] + 
         4*GPL[20]*GPL[122] + 4*GPL[3]*GPL[127] - 4*GPL[6]*GPL[127] + 
         4*GPL[9]*GPL[127] + 4*GPL[20]*GPL[127] + 4*GPL[3]*GPL[128] - 
         4*GPL[6]*GPL[128] + 4*GPL[9]*GPL[128] + 4*GPL[20]*GPL[128] + 
         4*GPL[3]*GPL[140] - 8*GPL[6]*GPL[140] + 4*GPL[9]*GPL[140] + 
         4*GPL[20]*GPL[140] + 4*GPL[3]*GPL[143] + 4*GPL[9]*GPL[143] + 
         4*GPL[20]*GPL[143] - 4*GPL[3]*GPL[150] + 4*GPL[6]*GPL[150] - 
         4*GPL[9]*GPL[150] - 4*GPL[20]*GPL[150] - 4*GPL[3]*GPL[151] + 
         4*GPL[6]*GPL[151] - 4*GPL[9]*GPL[151] - 4*GPL[20]*GPL[151] + 
         4*GPL[3]*GPL[152] - 8*GPL[6]*GPL[152] + 4*GPL[9]*GPL[152] + 
         4*GPL[20]*GPL[152] + 4*GPL[3]*GPL[155] + 4*GPL[9]*GPL[155] + 
         4*GPL[20]*GPL[155] - 4*GPL[3]*GPL[162] + 4*GPL[6]*GPL[162] - 
         4*GPL[9]*GPL[162] - 4*GPL[20]*GPL[162] - 4*GPL[3]*GPL[163] + 
         4*GPL[6]*GPL[163] - 4*GPL[9]*GPL[163] - 4*GPL[20]*GPL[163] + 
         4*GPL[18]*GPL[165] - 4*GPL[19]*GPL[165] + 4*GPL[25]*GPL[165] - 
         4*GPL[27]*GPL[165] + 4*GPL[19]*GPL[181] - 4*GPL[25]*GPL[181] - 
         4*GPL[19]*GPL[182] + 4*GPL[25]*GPL[182] - 4*GPL[19]*GPL[183] + 
         4*GPL[25]*GPL[183] + 4*GPL[3]*GPL[186] - 4*GPL[3]*GPL[190] + 
         4*GPL[18]*GPL[190] - 4*GPL[27]*GPL[190] - 4*GPL[18]*GPL[191] + 
         4*GPL[27]*GPL[191] - 4*GPL[18]*GPL[192] + 4*GPL[27]*GPL[192] + 
         4*GPL[3]*GPL[194] - 4*GPL[3]*GPL[205] - 4*GPL[9]*GPL[205] - 
         4*GPL[20]*GPL[205] - 4*GPL[3]*GPL[208] + 8*GPL[6]*GPL[208] - 
         4*GPL[9]*GPL[208] - 4*GPL[20]*GPL[208] + 4*GPL[3]*GPL[215] - 
         4*GPL[6]*GPL[215] + 4*GPL[9]*GPL[215] + 4*GPL[20]*GPL[215] + 
         4*GPL[3]*GPL[216] - 4*GPL[6]*GPL[216] + 4*GPL[9]*GPL[216] + 
         4*GPL[20]*GPL[216] - 4*GPL[3]*GPL[222] - 4*GPL[9]*GPL[222] - 
         4*GPL[20]*GPL[222] - 4*GPL[3]*GPL[225] + 8*GPL[6]*GPL[225] - 
         4*GPL[9]*GPL[225] - 4*GPL[20]*GPL[225] + 4*GPL[3]*GPL[232] - 
         4*GPL[6]*GPL[232] + 4*GPL[9]*GPL[232] + 4*GPL[20]*GPL[232] + 
         4*GPL[3]*GPL[233] - 4*GPL[6]*GPL[233] + 4*GPL[9]*GPL[233] + 
         4*GPL[20]*GPL[233] + 4*GPL[282] + 4*GPL[288] - 12*GPL[289] - 
         8*GPL[291] + 8*GPL[293] + 4*GPL[296] + 4*GPL[298] - 4*GPL[305] + 
         4*GPL[309] + 4*GPL[311] - 4*GPL[320] - 4*GPL[321] + 4*GPL[324] + 
         4*GPL[325] + 4*GPL[336] + 4*GPL[349] - 4*GPL[350] - 4*GPL[351] + 
         4*GPL[370] + 4*GPL[371] + 4*GPL[374] + 4*GPL[375] - 8*GPL[382] - 
         12*GPL[488] - 12*GPL[489] + 12*GPL[494] + 12*GPL[495] + 4*GPL[514] + 
         4*GPL[515] - 4*GPL[518] - 4*GPL[519] - 4*GPL[524] - 4*GPL[525] - 
         4*GPL[528] - 4*GPL[529] - 4*GPL[548] - 4*GPL[549] - 4*GPL[552] - 
         4*GPL[553] + 4*GPL[604] + 4*GPL[605] - 4*GPL[608] - 4*GPL[609] - 
         4*GPL[614] - 4*GPL[615] - 4*GPL[618] - 4*GPL[619] + 4*GPL[646] + 
         4*GPL[647] + 4*GPL[650] + 4*GPL[651] + 4*GPL[654] + 4*GPL[655] - 
         4*GPL[658] - 4*GPL[659] - 4*GPL[664] - 4*GPL[665] - 4*GPL[668] - 
         4*GPL[669] + 4*GPL[696] + 4*GPL[697] + 4*GPL[700] + 4*GPL[701] - 
         8*GPL[705] + 8*GPL[763] - 4*GPL[773] - 4*GPL[786] + 4*GPL[787] + 
         4*GPL[788] + 8*GPL[799] - 4*GPL[800] - 4*GPL[801] + 4*GPL[809] - 
         4*GPL[817] + 4*GPL[818] + 4*GPL[819] + 4*GPL[854] + 4*GPL[855] + 
         4*GPL[858] + 4*GPL[859] - 4*GPL[864] - 4*GPL[865] + 4*GPL[868] + 
         4*GPL[869] - 4*GPL[896] - 4*GPL[897] - 4*GPL[900] - 4*GPL[901] + 
         4*GPL[917] + 4*GPL[918] + 4*GPL[921] + 4*GPL[922] - 4*GPL[927] - 
         4*GPL[928] + 4*GPL[931] + 4*GPL[932] - 4*GPL[959] - 4*GPL[960] - 
         4*GPL[963] - 4*GPL[964] - 6*Zeta[3]) + 
       ep^4*((7*Pi^4)/60 + (8*Pi^2*GPL[3]*GPL[6])/3 - (8*Pi^2*GPL[3]*GPL[9])/
          3 - 2*Pi^2*GPL[2]*GPL[11] + (4*Pi^2*GPL[6]*GPL[11])/3 - 
         (2*Pi^2*GPL[9]*GPL[11])/3 - 4*Pi^2*GPL[3]*GPL[15] + 
         6*Pi^2*GPL[6]*GPL[15] + (8*Pi^2*GPL[3]*GPL[16])/3 - 
         4*Pi^2*GPL[6]*GPL[16] + 2*Pi^2*GPL[2]*GPL[17] - 
         (4*Pi^2*GPL[6]*GPL[17])/3 + (2*Pi^2*GPL[9]*GPL[17])/3 + 
         (8*Pi^2*GPL[3]*GPL[18])/3 - (8*Pi^2*GPL[6]*GPL[18])/3 + 
         (4*Pi^2*GPL[9]*GPL[18])/3 + 2*Pi^2*GPL[3]*GPL[19] - 
         (8*Pi^2*GPL[6]*GPL[19])/3 + (4*Pi^2*GPL[9]*GPL[19])/3 - 
         (8*Pi^2*GPL[3]*GPL[20])/3 + (2*Pi^2*GPL[18]*GPL[20])/3 + 
         2*Pi^2*GPL[19]*GPL[20] - 4*Pi^2*GPL[15]*GPL[22] + 
         (8*Pi^2*GPL[16]*GPL[22])/3 + (4*Pi^2*GPL[18]*GPL[22])/3 + 
         (2*Pi^2*GPL[19]*GPL[22])/3 + (2*Pi^2*GPL[3]*GPL[23])/3 - 
         4*Pi^2*GPL[15]*GPL[23] + (8*Pi^2*GPL[16]*GPL[23])/3 + 
         (2*Pi^2*GPL[18]*GPL[23])/3 + (4*Pi^2*GPL[19]*GPL[23])/3 + 
         (2*Pi^2*GPL[3]*GPL[25])/3 - (4*Pi^2*GPL[6]*GPL[25])/3 - 
         (4*Pi^2*GPL[9]*GPL[25])/3 - 2*Pi^2*GPL[20]*GPL[25] + 
         2*Pi^2*GPL[22]*GPL[25] + (4*Pi^2*GPL[23]*GPL[25])/3 - 
         (4*Pi^2*GPL[6]*GPL[27])/3 - (4*Pi^2*GPL[9]*GPL[27])/3 - 
         (2*Pi^2*GPL[20]*GPL[27])/3 + (4*Pi^2*GPL[22]*GPL[27])/3 + 
         2*Pi^2*GPL[23]*GPL[27] - 2*Pi^2*GPL[39] + 24*GPL[6]*GPL[15]*
          GPL[39] - 16*GPL[6]*GPL[16]*GPL[39] - 16*GPL[6]*GPL[18]*GPL[39] + 
         8*GPL[9]*GPL[18]*GPL[39] - 20*GPL[6]*GPL[19]*GPL[39] + 
         12*GPL[18]*GPL[20]*GPL[39] - 4*GPL[19]*GPL[20]*GPL[39] - 
         4*GPL[18]*GPL[21]*GPL[39] + 4*GPL[19]*GPL[21]*GPL[39] - 
         24*GPL[15]*GPL[22]*GPL[39] + 16*GPL[16]*GPL[22]*GPL[39] + 
         8*GPL[18]*GPL[22]*GPL[39] + 20*GPL[19]*GPL[22]*GPL[39] + 
         8*GPL[18]*GPL[23]*GPL[39] + 4*GPL[6]*GPL[25]*GPL[39] + 
         4*GPL[20]*GPL[25]*GPL[39] - 4*GPL[21]*GPL[25]*GPL[39] - 
         4*GPL[22]*GPL[25]*GPL[39] - 8*GPL[9]*GPL[27]*GPL[39] - 
         12*GPL[20]*GPL[27]*GPL[39] + 4*GPL[21]*GPL[27]*GPL[39] + 
         8*GPL[22]*GPL[27]*GPL[39] - 8*GPL[23]*GPL[27]*GPL[39] + 
         2*Pi^2*GPL[46] - (2*Pi^2*GPL[47])/3 - 24*GPL[6]*GPL[15]*GPL[47] + 
         16*GPL[6]*GPL[16]*GPL[47] + 16*GPL[6]*GPL[18]*GPL[47] - 
         8*GPL[9]*GPL[18]*GPL[47] + 4*GPL[6]*GPL[19]*GPL[47] + 
         8*GPL[9]*GPL[19]*GPL[47] - 16*GPL[18]*GPL[20]*GPL[47] + 
         16*GPL[19]*GPL[20]*GPL[47] + 8*GPL[18]*GPL[21]*GPL[47] - 
         8*GPL[19]*GPL[21]*GPL[47] + 24*GPL[15]*GPL[22]*GPL[47] - 
         16*GPL[16]*GPL[22]*GPL[47] - 8*GPL[18]*GPL[22]*GPL[47] - 
         12*GPL[19]*GPL[22]*GPL[47] - 24*GPL[15]*GPL[23]*GPL[47] + 
         16*GPL[16]*GPL[23]*GPL[47] + 12*GPL[18]*GPL[23]*GPL[47] + 
         8*GPL[19]*GPL[23]*GPL[47] + 12*GPL[6]*GPL[25]*GPL[47] - 
         8*GPL[9]*GPL[25]*GPL[47] - 16*GPL[20]*GPL[25]*GPL[47] + 
         8*GPL[21]*GPL[25]*GPL[47] - 4*GPL[22]*GPL[25]*GPL[47] + 
         8*GPL[23]*GPL[25]*GPL[47] + 8*GPL[9]*GPL[27]*GPL[47] + 
         16*GPL[20]*GPL[27]*GPL[47] - 8*GPL[21]*GPL[27]*GPL[47] - 
         8*GPL[22]*GPL[27]*GPL[47] + 4*GPL[23]*GPL[27]*GPL[47] - 
         4*Pi^2*GPL[50] + 16*GPL[3]*GPL[19]*GPL[50] - 16*GPL[3]*GPL[25]*
          GPL[50] - 16*GPL[39]*GPL[50] + 16*GPL[47]*GPL[50] + 
         2*Pi^2*GPL[53] - 16*GPL[3]*GPL[19]*GPL[53] + 16*GPL[3]*GPL[25]*
          GPL[53] + 8*GPL[39]*GPL[53] - 8*GPL[47]*GPL[53] + 2*Pi^2*GPL[55] - 
         16*GPL[3]*GPL[6]*GPL[55] + 16*GPL[3]*GPL[9]*GPL[55] + 
         16*GPL[3]*GPL[20]*GPL[55] + 16*GPL[39]*GPL[55] + 
         24*GPL[41]*GPL[55] - 12*GPL[50]*GPL[55] - 16*GPL[53]*GPL[55] - 
         24*GPL[50]*GPL[57] + 48*GPL[50]*GPL[58] + (2*Pi^2*GPL[59])/3 - 
         16*GPL[3]*GPL[6]*GPL[59] + 16*GPL[3]*GPL[9]*GPL[59] + 
         16*GPL[3]*GPL[20]*GPL[59] + 16*GPL[39]*GPL[59] - 
         24*GPL[41]*GPL[59] + 20*GPL[50]*GPL[59] - 16*GPL[53]*GPL[59] - 
         2*Pi^2*GPL[60] - 12*GPL[3]*GPL[23]*GPL[60] - 12*GPL[39]*GPL[60] + 
         12*GPL[47]*GPL[60] - 2*Pi^2*GPL[61] + 12*GPL[3]*GPL[6]*GPL[61] - 
         12*GPL[3]*GPL[22]*GPL[61] - 12*GPL[47]*GPL[61] + 
         12*GPL[53]*GPL[61] + (2*Pi^2*GPL[62])/3 - 16*GPL[3]*GPL[19]*
          GPL[62] + 16*GPL[3]*GPL[25]*GPL[62] + 12*GPL[39]*GPL[62] - 
         16*GPL[47]*GPL[62] - 16*GPL[55]*GPL[62] - 16*GPL[59]*GPL[62] + 
         12*GPL[61]*GPL[62] - 4*GPL[39]*GPL[63] + 8*GPL[47]*GPL[63] + 
         (4*Pi^2*GPL[64])/3 + 8*GPL[39]*GPL[64] - 8*GPL[47]*GPL[64] + 
         (2*Pi^2*GPL[65])/3 + 24*GPL[3]*GPL[15]*GPL[65] - 
         16*GPL[3]*GPL[16]*GPL[65] - 16*GPL[3]*GPL[18]*GPL[65] - 
         4*GPL[3]*GPL[19]*GPL[65] - 12*GPL[3]*GPL[25]*GPL[65] + 
         8*GPL[39]*GPL[65] + 12*GPL[47]*GPL[65] + (2*Pi^2*GPL[67])/3 - 
         4*GPL[3]*GPL[6]*GPL[67] + 4*GPL[3]*GPL[22]*GPL[67] + 
         4*GPL[47]*GPL[67] + 8*GPL[50]*GPL[67] - 4*GPL[53]*GPL[67] - 
         4*GPL[62]*GPL[67] + (2*Pi^2*GPL[68])/3 + 4*GPL[3]*GPL[23]*GPL[68] + 
         4*GPL[39]*GPL[68] - 4*GPL[47]*GPL[68] + 8*GPL[50]*GPL[68] - 
         (4*Pi^2*GPL[71])/3 - 8*GPL[3]*GPL[6]*GPL[71] + 
         16*GPL[3]*GPL[9]*GPL[71] + 16*GPL[3]*GPL[20]*GPL[71] - 
         8*GPL[3]*GPL[22]*GPL[71] - 8*GPL[3]*GPL[23]*GPL[71] + 
         8*GPL[39]*GPL[71] + 8*GPL[50]*GPL[71] - 8*GPL[53]*GPL[71] - 
         8*GPL[62]*GPL[71] - (4*Pi^2*GPL[72])/3 - 8*GPL[3]*GPL[6]*GPL[72] + 
         16*GPL[3]*GPL[9]*GPL[72] + 16*GPL[3]*GPL[20]*GPL[72] - 
         8*GPL[3]*GPL[22]*GPL[72] - 8*GPL[3]*GPL[23]*GPL[72] + 
         8*GPL[39]*GPL[72] + 8*GPL[50]*GPL[72] - 8*GPL[53]*GPL[72] - 
         8*GPL[62]*GPL[72] + 4*Pi^2*GPL[77] - 8*GPL[3]*GPL[19]*GPL[77] + 
         8*GPL[3]*GPL[25]*GPL[77] + 16*GPL[39]*GPL[77] - 16*GPL[47]*GPL[77] - 
         8*GPL[55]*GPL[77] - 24*GPL[59]*GPL[77] - 16*GPL[71]*GPL[77] - 
         16*GPL[72]*GPL[77] + 16*GPL[55]*GPL[80] + 16*GPL[59]*GPL[80] + 
         16*GPL[71]*GPL[80] + 16*GPL[72]*GPL[80] + 16*GPL[55]*GPL[90] + 
         16*GPL[59]*GPL[90] + 16*GPL[71]*GPL[90] + 16*GPL[72]*GPL[90] - 
         (8*Pi^2*GPL[92])/3 + 8*GPL[3]*GPL[19]*GPL[92] - 
         8*GPL[3]*GPL[25]*GPL[92] - 16*GPL[39]*GPL[92] + 16*GPL[47]*GPL[92] - 
         (8*Pi^2*GPL[93])/3 + 8*GPL[3]*GPL[18]*GPL[93] - 
         8*GPL[3]*GPL[27]*GPL[93] - 16*GPL[47]*GPL[93] - 2*Pi^2*GPL[111] - 
         72*GPL[41]*GPL[111] + 48*GPL[50]*GPL[111] - 24*GPL[77]*GPL[111] + 
         72*GPL[50]*GPL[112] - 48*GPL[50]*GPL[113] + 2*Pi^2*GPL[114] + 
         72*GPL[41]*GPL[114] - 48*GPL[50]*GPL[114] + 24*GPL[77]*GPL[114] + 
         4*Pi^2*GPL[115] + 24*GPL[3]*GPL[23]*GPL[115] + 24*GPL[39]*GPL[115] - 
         24*GPL[47]*GPL[115] + 4*Pi^2*GPL[116] - 24*GPL[3]*GPL[6]*GPL[116] + 
         24*GPL[3]*GPL[22]*GPL[116] + 24*GPL[47]*GPL[116] - 
         24*GPL[53]*GPL[116] - 24*GPL[62]*GPL[116] - 4*Pi^2*GPL[117] + 
         24*GPL[3]*GPL[6]*GPL[117] - 24*GPL[3]*GPL[22]*GPL[117] - 
         24*GPL[47]*GPL[117] - 48*GPL[50]*GPL[117] + 24*GPL[53]*GPL[117] + 
         24*GPL[62]*GPL[117] - 4*Pi^2*GPL[118] - 24*GPL[3]*GPL[23]*GPL[118] - 
         24*GPL[39]*GPL[118] + 24*GPL[47]*GPL[118] - 48*GPL[50]*GPL[118] - 
         (2*Pi^2*GPL[119])/3 + 16*GPL[3]*GPL[6]*GPL[119] - 
         16*GPL[3]*GPL[9]*GPL[119] - 16*GPL[3]*GPL[20]*GPL[119] - 
         16*GPL[39]*GPL[119] + 24*GPL[41]*GPL[119] - 20*GPL[50]*GPL[119] + 
         16*GPL[53]*GPL[119] + 16*GPL[62]*GPL[119] + 24*GPL[77]*GPL[119] - 
         16*GPL[80]*GPL[119] - 16*GPL[90]*GPL[119] - 24*GPL[50]*GPL[120] - 
         16*GPL[50]*GPL[121] - 2*Pi^2*GPL[122] + 16*GPL[3]*GPL[6]*GPL[122] - 
         16*GPL[3]*GPL[9]*GPL[122] - 16*GPL[3]*GPL[20]*GPL[122] - 
         16*GPL[39]*GPL[122] - 24*GPL[41]*GPL[122] + 12*GPL[50]*GPL[122] + 
         16*GPL[53]*GPL[122] + 16*GPL[62]*GPL[122] + 8*GPL[77]*GPL[122] - 
         16*GPL[80]*GPL[122] - 16*GPL[90]*GPL[122] - (2*Pi^2*GPL[123])/3 - 
         4*GPL[3]*GPL[23]*GPL[123] - 4*GPL[39]*GPL[123] + 
         4*GPL[47]*GPL[123] - (2*Pi^2*GPL[124])/3 + 4*GPL[3]*GPL[6]*
          GPL[124] - 4*GPL[3]*GPL[22]*GPL[124] - 4*GPL[47]*GPL[124] + 
         4*GPL[53]*GPL[124] + 4*GPL[62]*GPL[124] + 2*Pi^2*GPL[125] - 
         12*GPL[3]*GPL[6]*GPL[125] + 12*GPL[3]*GPL[22]*GPL[125] + 
         12*GPL[47]*GPL[125] + 24*GPL[50]*GPL[125] - 12*GPL[53]*GPL[125] - 
         12*GPL[62]*GPL[125] + 2*Pi^2*GPL[126] + 12*GPL[3]*GPL[23]*GPL[126] + 
         12*GPL[39]*GPL[126] - 12*GPL[47]*GPL[126] + 24*GPL[50]*GPL[126] + 
         (4*Pi^2*GPL[127])/3 + 8*GPL[3]*GPL[6]*GPL[127] - 
         16*GPL[3]*GPL[9]*GPL[127] - 16*GPL[3]*GPL[20]*GPL[127] + 
         8*GPL[3]*GPL[22]*GPL[127] + 8*GPL[3]*GPL[23]*GPL[127] - 
         8*GPL[39]*GPL[127] - 8*GPL[50]*GPL[127] + 8*GPL[53]*GPL[127] + 
         8*GPL[62]*GPL[127] + 16*GPL[77]*GPL[127] - 16*GPL[80]*GPL[127] - 
         16*GPL[90]*GPL[127] + (4*Pi^2*GPL[128])/3 + 8*GPL[3]*GPL[6]*
          GPL[128] - 16*GPL[3]*GPL[9]*GPL[128] - 16*GPL[3]*GPL[20]*GPL[128] + 
         8*GPL[3]*GPL[22]*GPL[128] + 8*GPL[3]*GPL[23]*GPL[128] - 
         8*GPL[39]*GPL[128] - 8*GPL[50]*GPL[128] + 8*GPL[53]*GPL[128] + 
         8*GPL[62]*GPL[128] + 16*GPL[77]*GPL[128] - 16*GPL[80]*GPL[128] - 
         16*GPL[90]*GPL[128] - (2*Pi^2*GPL[140])/3 + 16*GPL[3]*GPL[6]*
          GPL[140] - 16*GPL[3]*GPL[9]*GPL[140] - 16*GPL[3]*GPL[20]*GPL[140] - 
         16*GPL[39]*GPL[140] + 24*GPL[41]*GPL[140] - 32*GPL[50]*GPL[140] + 
         16*GPL[53]*GPL[140] + 16*GPL[62]*GPL[140] + 24*GPL[77]*GPL[140] - 
         16*GPL[80]*GPL[140] - 16*GPL[90]*GPL[140] - 24*GPL[50]*GPL[141] + 
         8*GPL[50]*GPL[142] - 2*Pi^2*GPL[143] + 16*GPL[3]*GPL[6]*GPL[143] - 
         16*GPL[3]*GPL[9]*GPL[143] - 16*GPL[3]*GPL[20]*GPL[143] - 
         16*GPL[39]*GPL[143] - 24*GPL[41]*GPL[143] + 16*GPL[53]*GPL[143] + 
         16*GPL[62]*GPL[143] + 8*GPL[77]*GPL[143] - 16*GPL[80]*GPL[143] - 
         16*GPL[90]*GPL[143] - (2*Pi^2*GPL[144])/3 - 4*GPL[3]*GPL[23]*
          GPL[144] - 4*GPL[39]*GPL[144] + 4*GPL[47]*GPL[144] - 
         (2*Pi^2*GPL[145])/3 + 4*GPL[3]*GPL[6]*GPL[145] - 
         4*GPL[3]*GPL[22]*GPL[145] - 4*GPL[47]*GPL[145] + 
         4*GPL[53]*GPL[145] + 4*GPL[62]*GPL[145] + 2*Pi^2*GPL[146] - 
         12*GPL[3]*GPL[6]*GPL[146] + 12*GPL[3]*GPL[22]*GPL[146] + 
         12*GPL[47]*GPL[146] + 24*GPL[50]*GPL[146] - 12*GPL[53]*GPL[146] - 
         12*GPL[62]*GPL[146] + 2*Pi^2*GPL[147] + 12*GPL[3]*GPL[23]*GPL[147] + 
         12*GPL[39]*GPL[147] - 12*GPL[47]*GPL[147] + 24*GPL[50]*GPL[147] - 
         (4*Pi^2*GPL[150])/3 - 8*GPL[3]*GPL[6]*GPL[150] + 
         16*GPL[3]*GPL[9]*GPL[150] + 16*GPL[3]*GPL[20]*GPL[150] - 
         8*GPL[3]*GPL[22]*GPL[150] - 8*GPL[3]*GPL[23]*GPL[150] + 
         8*GPL[39]*GPL[150] + 8*GPL[50]*GPL[150] - 8*GPL[53]*GPL[150] - 
         8*GPL[62]*GPL[150] - 16*GPL[77]*GPL[150] + 16*GPL[80]*GPL[150] + 
         16*GPL[90]*GPL[150] - (4*Pi^2*GPL[151])/3 - 8*GPL[3]*GPL[6]*
          GPL[151] + 16*GPL[3]*GPL[9]*GPL[151] + 16*GPL[3]*GPL[20]*GPL[151] - 
         8*GPL[3]*GPL[22]*GPL[151] - 8*GPL[3]*GPL[23]*GPL[151] + 
         8*GPL[39]*GPL[151] + 8*GPL[50]*GPL[151] - 8*GPL[53]*GPL[151] - 
         8*GPL[62]*GPL[151] - 16*GPL[77]*GPL[151] + 16*GPL[80]*GPL[151] + 
         16*GPL[90]*GPL[151] - (2*Pi^2*GPL[152])/3 + 16*GPL[3]*GPL[6]*
          GPL[152] - 16*GPL[3]*GPL[9]*GPL[152] - 16*GPL[3]*GPL[20]*GPL[152] - 
         16*GPL[39]*GPL[152] + 24*GPL[41]*GPL[152] - 32*GPL[50]*GPL[152] + 
         16*GPL[53]*GPL[152] + 16*GPL[62]*GPL[152] + 24*GPL[77]*GPL[152] - 
         16*GPL[80]*GPL[152] - 16*GPL[90]*GPL[152] - 24*GPL[50]*GPL[153] + 
         8*GPL[50]*GPL[154] - 2*Pi^2*GPL[155] + 16*GPL[3]*GPL[6]*GPL[155] - 
         16*GPL[3]*GPL[9]*GPL[155] - 16*GPL[3]*GPL[20]*GPL[155] - 
         16*GPL[39]*GPL[155] - 24*GPL[41]*GPL[155] + 16*GPL[53]*GPL[155] + 
         16*GPL[62]*GPL[155] + 8*GPL[77]*GPL[155] - 16*GPL[80]*GPL[155] - 
         16*GPL[90]*GPL[155] - (2*Pi^2*GPL[156])/3 - 4*GPL[3]*GPL[23]*
          GPL[156] - 4*GPL[39]*GPL[156] + 4*GPL[47]*GPL[156] - 
         (2*Pi^2*GPL[157])/3 + 4*GPL[3]*GPL[6]*GPL[157] - 
         4*GPL[3]*GPL[22]*GPL[157] - 4*GPL[47]*GPL[157] + 
         4*GPL[53]*GPL[157] + 4*GPL[62]*GPL[157] + 2*Pi^2*GPL[158] - 
         12*GPL[3]*GPL[6]*GPL[158] + 12*GPL[3]*GPL[22]*GPL[158] + 
         12*GPL[47]*GPL[158] + 24*GPL[50]*GPL[158] - 12*GPL[53]*GPL[158] - 
         12*GPL[62]*GPL[158] + 2*Pi^2*GPL[159] + 12*GPL[3]*GPL[23]*GPL[159] + 
         12*GPL[39]*GPL[159] - 12*GPL[47]*GPL[159] + 24*GPL[50]*GPL[159] - 
         (4*Pi^2*GPL[162])/3 - 8*GPL[3]*GPL[6]*GPL[162] + 
         16*GPL[3]*GPL[9]*GPL[162] + 16*GPL[3]*GPL[20]*GPL[162] - 
         8*GPL[3]*GPL[22]*GPL[162] - 8*GPL[3]*GPL[23]*GPL[162] + 
         8*GPL[39]*GPL[162] + 8*GPL[50]*GPL[162] - 8*GPL[53]*GPL[162] - 
         8*GPL[62]*GPL[162] - 16*GPL[77]*GPL[162] + 16*GPL[80]*GPL[162] + 
         16*GPL[90]*GPL[162] - (4*Pi^2*GPL[163])/3 - 8*GPL[3]*GPL[6]*
          GPL[163] + 16*GPL[3]*GPL[9]*GPL[163] + 16*GPL[3]*GPL[20]*GPL[163] - 
         8*GPL[3]*GPL[22]*GPL[163] - 8*GPL[3]*GPL[23]*GPL[163] + 
         8*GPL[39]*GPL[163] + 8*GPL[50]*GPL[163] - 8*GPL[53]*GPL[163] - 
         8*GPL[62]*GPL[163] - 16*GPL[77]*GPL[163] + 16*GPL[80]*GPL[163] + 
         16*GPL[90]*GPL[163] + 4*Pi^2*GPL[165] + 4*GPL[3]*GPL[18]*GPL[165] - 
         12*GPL[3]*GPL[19]*GPL[165] + 12*GPL[3]*GPL[25]*GPL[165] - 
         4*GPL[3]*GPL[27]*GPL[165] + 16*GPL[39]*GPL[165] - 
         16*GPL[47]*GPL[165] - 16*GPL[55]*GPL[165] - 16*GPL[59]*GPL[165] + 
         12*GPL[60]*GPL[165] - 12*GPL[61]*GPL[165] + 4*GPL[67]*GPL[165] - 
         4*GPL[68]*GPL[165] - 16*GPL[71]*GPL[165] - 16*GPL[72]*GPL[165] - 
         24*GPL[115]*GPL[165] + 24*GPL[116]*GPL[165] - 24*GPL[117]*GPL[165] + 
         24*GPL[118]*GPL[165] + 16*GPL[119]*GPL[165] + 16*GPL[122]*GPL[165] + 
         4*GPL[123]*GPL[165] - 4*GPL[124]*GPL[165] + 12*GPL[125]*GPL[165] - 
         12*GPL[126]*GPL[165] + 16*GPL[127]*GPL[165] + 16*GPL[128]*GPL[165] + 
         16*GPL[140]*GPL[165] + 16*GPL[143]*GPL[165] + 4*GPL[144]*GPL[165] - 
         4*GPL[145]*GPL[165] + 12*GPL[146]*GPL[165] - 12*GPL[147]*GPL[165] - 
         16*GPL[150]*GPL[165] - 16*GPL[151]*GPL[165] + 16*GPL[152]*GPL[165] + 
         16*GPL[155]*GPL[165] + 4*GPL[156]*GPL[165] - 4*GPL[157]*GPL[165] + 
         12*GPL[158]*GPL[165] - 12*GPL[159]*GPL[165] - 16*GPL[162]*GPL[165] - 
         16*GPL[163]*GPL[165] + 16*GPL[55]*GPL[166] + 16*GPL[59]*GPL[166] + 
         16*GPL[71]*GPL[166] + 16*GPL[72]*GPL[166] - 16*GPL[119]*GPL[166] - 
         16*GPL[122]*GPL[166] - 16*GPL[127]*GPL[166] - 16*GPL[128]*GPL[166] - 
         16*GPL[140]*GPL[166] - 16*GPL[143]*GPL[166] + 16*GPL[150]*GPL[166] + 
         16*GPL[151]*GPL[166] - 16*GPL[152]*GPL[166] - 16*GPL[155]*GPL[166] + 
         16*GPL[162]*GPL[166] + 16*GPL[163]*GPL[166] + 16*GPL[55]*GPL[167] + 
         16*GPL[59]*GPL[167] + 16*GPL[71]*GPL[167] + 16*GPL[72]*GPL[167] - 
         16*GPL[119]*GPL[167] - 16*GPL[122]*GPL[167] - 16*GPL[127]*GPL[167] - 
         16*GPL[128]*GPL[167] - 16*GPL[140]*GPL[167] - 16*GPL[143]*GPL[167] + 
         16*GPL[150]*GPL[167] + 16*GPL[151]*GPL[167] - 16*GPL[152]*GPL[167] - 
         16*GPL[155]*GPL[167] + 16*GPL[162]*GPL[167] + 16*GPL[163]*GPL[167] - 
         (8*Pi^2*GPL[169])/3 - 4*GPL[3]*GPL[18]*GPL[169] + 
         12*GPL[3]*GPL[19]*GPL[169] - 12*GPL[3]*GPL[25]*GPL[169] + 
         4*GPL[3]*GPL[27]*GPL[169] - 16*GPL[39]*GPL[169] + 
         16*GPL[47]*GPL[169] - (8*Pi^2*GPL[170])/3 + 12*GPL[3]*GPL[18]*
          GPL[170] - 4*GPL[3]*GPL[19]*GPL[170] + 4*GPL[3]*GPL[25]*GPL[170] - 
         12*GPL[3]*GPL[27]*GPL[170] - 16*GPL[47]*GPL[170] - 
         4*GPL[3]*GPL[18]*GPL[173] + 4*GPL[3]*GPL[19]*GPL[173] - 
         4*GPL[3]*GPL[25]*GPL[173] + 4*GPL[3]*GPL[27]*GPL[173] + 
         4*GPL[3]*GPL[18]*GPL[177] - 4*GPL[3]*GPL[19]*GPL[177] + 
         4*GPL[3]*GPL[25]*GPL[177] - 4*GPL[3]*GPL[27]*GPL[177] - 
         4*GPL[3]*GPL[18]*GPL[178] + 4*GPL[3]*GPL[19]*GPL[178] - 
         4*GPL[3]*GPL[25]*GPL[178] + 4*GPL[3]*GPL[27]*GPL[178] - 
         (4*Pi^2*GPL[181])/3 - 8*GPL[3]*GPL[19]*GPL[181] + 
         8*GPL[3]*GPL[25]*GPL[181] + 12*GPL[61]*GPL[181] - 
         4*GPL[67]*GPL[181] + 8*GPL[71]*GPL[181] + 8*GPL[72]*GPL[181] - 
         24*GPL[116]*GPL[181] + 24*GPL[117]*GPL[181] + 4*GPL[124]*GPL[181] - 
         12*GPL[125]*GPL[181] - 8*GPL[127]*GPL[181] - 8*GPL[128]*GPL[181] + 
         4*GPL[145]*GPL[181] - 12*GPL[146]*GPL[181] + 8*GPL[150]*GPL[181] + 
         8*GPL[151]*GPL[181] + 4*GPL[157]*GPL[181] - 12*GPL[158]*GPL[181] + 
         8*GPL[162]*GPL[181] + 8*GPL[163]*GPL[181] - (4*Pi^2*GPL[182])/3 + 
         16*GPL[3]*GPL[19]*GPL[182] - 16*GPL[3]*GPL[25]*GPL[182] - 
         8*GPL[39]*GPL[182] + 8*GPL[47]*GPL[182] - 12*GPL[61]*GPL[182] + 
         4*GPL[67]*GPL[182] - 8*GPL[71]*GPL[182] - 8*GPL[72]*GPL[182] + 
         24*GPL[116]*GPL[182] - 24*GPL[117]*GPL[182] - 4*GPL[124]*GPL[182] + 
         12*GPL[125]*GPL[182] + 8*GPL[127]*GPL[182] + 8*GPL[128]*GPL[182] - 
         4*GPL[145]*GPL[182] + 12*GPL[146]*GPL[182] - 8*GPL[150]*GPL[182] - 
         8*GPL[151]*GPL[182] - 4*GPL[157]*GPL[182] + 12*GPL[158]*GPL[182] - 
         8*GPL[162]*GPL[182] - 8*GPL[163]*GPL[182] - (2*Pi^2*GPL[183])/3 + 
         16*GPL[3]*GPL[19]*GPL[183] - 16*GPL[3]*GPL[25]*GPL[183] - 
         12*GPL[39]*GPL[183] + 16*GPL[47]*GPL[183] - 12*GPL[61]*GPL[183] + 
         4*GPL[67]*GPL[183] - 8*GPL[71]*GPL[183] - 8*GPL[72]*GPL[183] + 
         24*GPL[116]*GPL[183] - 24*GPL[117]*GPL[183] - 4*GPL[124]*GPL[183] + 
         12*GPL[125]*GPL[183] + 8*GPL[127]*GPL[183] + 8*GPL[128]*GPL[183] - 
         4*GPL[145]*GPL[183] + 12*GPL[146]*GPL[183] - 8*GPL[150]*GPL[183] - 
         8*GPL[151]*GPL[183] - 4*GPL[157]*GPL[183] + 12*GPL[158]*GPL[183] - 
         8*GPL[162]*GPL[183] - 8*GPL[163]*GPL[183] + 4*GPL[39]*GPL[184] - 
         8*GPL[47]*GPL[184] + (4*Pi^2*GPL[185])/3 - 8*GPL[3]*GPL[19]*
          GPL[185] + 8*GPL[3]*GPL[25]*GPL[185] + 8*GPL[39]*GPL[185] - 
         8*GPL[47]*GPL[185] + 2*Pi^2*GPL[186] - 24*GPL[3]*GPL[15]*GPL[186] + 
         16*GPL[3]*GPL[16]*GPL[186] + 8*GPL[3]*GPL[18]*GPL[186] + 
         4*GPL[3]*GPL[19]*GPL[186] + 12*GPL[3]*GPL[25]*GPL[186] + 
         8*GPL[3]*GPL[27]*GPL[186] - 8*GPL[39]*GPL[186] + 
         4*GPL[47]*GPL[186] - (4*Pi^2*GPL[190])/3 + 24*GPL[3]*GPL[15]*
          GPL[190] - 16*GPL[3]*GPL[16]*GPL[190] - 20*GPL[3]*GPL[18]*
          GPL[190] - 8*GPL[3]*GPL[19]*GPL[190] - 8*GPL[3]*GPL[25]*GPL[190] + 
         4*GPL[3]*GPL[27]*GPL[190] + 4*GPL[39]*GPL[190] + 
         12*GPL[47]*GPL[190] + 12*GPL[60]*GPL[190] - 4*GPL[68]*GPL[190] + 
         8*GPL[71]*GPL[190] + 8*GPL[72]*GPL[190] - 24*GPL[115]*GPL[190] + 
         24*GPL[118]*GPL[190] + 4*GPL[123]*GPL[190] - 12*GPL[126]*GPL[190] - 
         8*GPL[127]*GPL[190] - 8*GPL[128]*GPL[190] + 4*GPL[144]*GPL[190] - 
         12*GPL[147]*GPL[190] + 8*GPL[150]*GPL[190] + 8*GPL[151]*GPL[190] + 
         4*GPL[156]*GPL[190] - 12*GPL[159]*GPL[190] + 8*GPL[162]*GPL[190] + 
         8*GPL[163]*GPL[190] - (4*Pi^2*GPL[191])/3 + 16*GPL[3]*GPL[18]*
          GPL[191] - 16*GPL[3]*GPL[27]*GPL[191] - 8*GPL[47]*GPL[191] - 
         12*GPL[60]*GPL[191] + 4*GPL[68]*GPL[191] - 8*GPL[71]*GPL[191] - 
         8*GPL[72]*GPL[191] + 24*GPL[115]*GPL[191] - 24*GPL[118]*GPL[191] - 
         4*GPL[123]*GPL[191] + 12*GPL[126]*GPL[191] + 8*GPL[127]*GPL[191] + 
         8*GPL[128]*GPL[191] - 4*GPL[144]*GPL[191] + 12*GPL[147]*GPL[191] - 
         8*GPL[150]*GPL[191] - 8*GPL[151]*GPL[191] - 4*GPL[156]*GPL[191] + 
         12*GPL[159]*GPL[191] - 8*GPL[162]*GPL[191] - 8*GPL[163]*GPL[191] - 
         2*Pi^2*GPL[192] + 16*GPL[3]*GPL[18]*GPL[192] - 
         16*GPL[3]*GPL[27]*GPL[192] + 4*GPL[39]*GPL[192] - 
         16*GPL[47]*GPL[192] - 12*GPL[60]*GPL[192] + 4*GPL[68]*GPL[192] - 
         8*GPL[71]*GPL[192] - 8*GPL[72]*GPL[192] + 24*GPL[115]*GPL[192] - 
         24*GPL[118]*GPL[192] - 4*GPL[123]*GPL[192] + 12*GPL[126]*GPL[192] + 
         8*GPL[127]*GPL[192] + 8*GPL[128]*GPL[192] - 4*GPL[144]*GPL[192] + 
         12*GPL[147]*GPL[192] - 8*GPL[150]*GPL[192] - 8*GPL[151]*GPL[192] - 
         4*GPL[156]*GPL[192] + 12*GPL[159]*GPL[192] - 8*GPL[162]*GPL[192] - 
         8*GPL[163]*GPL[192] - 4*GPL[39]*GPL[193] + 8*GPL[47]*GPL[193] + 
         2*Pi^2*GPL[194] - 24*GPL[3]*GPL[15]*GPL[194] + 
         16*GPL[3]*GPL[16]*GPL[194] + 4*GPL[3]*GPL[18]*GPL[194] + 
         8*GPL[3]*GPL[19]*GPL[194] + 8*GPL[3]*GPL[25]*GPL[194] + 
         12*GPL[3]*GPL[27]*GPL[194] - 4*GPL[39]*GPL[194] - 
         4*GPL[47]*GPL[194] + (4*Pi^2*GPL[195])/3 - 8*GPL[3]*GPL[18]*
          GPL[195] + 8*GPL[3]*GPL[27]*GPL[195] + 8*GPL[47]*GPL[195] + 
         2*Pi^2*GPL[205] - 16*GPL[3]*GPL[6]*GPL[205] + 16*GPL[3]*GPL[9]*
          GPL[205] + 16*GPL[3]*GPL[20]*GPL[205] + 16*GPL[39]*GPL[205] + 
         24*GPL[41]*GPL[205] - 16*GPL[53]*GPL[205] - 16*GPL[62]*GPL[205] - 
         8*GPL[77]*GPL[205] + 16*GPL[80]*GPL[205] + 16*GPL[90]*GPL[205] - 
         16*GPL[165]*GPL[205] + 16*GPL[166]*GPL[205] + 16*GPL[167]*GPL[205] - 
         24*GPL[50]*GPL[206] + 24*GPL[50]*GPL[207] + (2*Pi^2*GPL[208])/3 - 
         16*GPL[3]*GPL[6]*GPL[208] + 16*GPL[3]*GPL[9]*GPL[208] + 
         16*GPL[3]*GPL[20]*GPL[208] + 16*GPL[39]*GPL[208] - 
         24*GPL[41]*GPL[208] + 32*GPL[50]*GPL[208] - 16*GPL[53]*GPL[208] - 
         16*GPL[62]*GPL[208] - 24*GPL[77]*GPL[208] + 16*GPL[80]*GPL[208] + 
         16*GPL[90]*GPL[208] - 16*GPL[165]*GPL[208] + 16*GPL[166]*GPL[208] + 
         16*GPL[167]*GPL[208] - 2*Pi^2*GPL[209] - 12*GPL[3]*GPL[23]*
          GPL[209] - 12*GPL[39]*GPL[209] + 12*GPL[47]*GPL[209] + 
         12*GPL[165]*GPL[209] + 12*GPL[190]*GPL[209] - 12*GPL[191]*GPL[209] - 
         12*GPL[192]*GPL[209] - 2*Pi^2*GPL[210] + 12*GPL[3]*GPL[6]*GPL[210] - 
         12*GPL[3]*GPL[22]*GPL[210] - 12*GPL[47]*GPL[210] + 
         12*GPL[53]*GPL[210] + 12*GPL[62]*GPL[210] - 12*GPL[165]*GPL[210] + 
         12*GPL[181]*GPL[210] - 12*GPL[182]*GPL[210] - 12*GPL[183]*GPL[210] + 
         (2*Pi^2*GPL[211])/3 - 4*GPL[3]*GPL[6]*GPL[211] + 
         4*GPL[3]*GPL[22]*GPL[211] + 4*GPL[47]*GPL[211] + 
         8*GPL[50]*GPL[211] - 4*GPL[53]*GPL[211] - 4*GPL[62]*GPL[211] + 
         4*GPL[165]*GPL[211] - 4*GPL[181]*GPL[211] + 4*GPL[182]*GPL[211] + 
         4*GPL[183]*GPL[211] + (2*Pi^2*GPL[212])/3 + 4*GPL[3]*GPL[23]*
          GPL[212] + 4*GPL[39]*GPL[212] - 4*GPL[47]*GPL[212] + 
         8*GPL[50]*GPL[212] - 4*GPL[165]*GPL[212] - 4*GPL[190]*GPL[212] + 
         4*GPL[191]*GPL[212] + 4*GPL[192]*GPL[212] + (4*Pi^2*GPL[215])/3 + 
         8*GPL[3]*GPL[6]*GPL[215] - 16*GPL[3]*GPL[9]*GPL[215] - 
         16*GPL[3]*GPL[20]*GPL[215] + 8*GPL[3]*GPL[22]*GPL[215] + 
         8*GPL[3]*GPL[23]*GPL[215] - 8*GPL[39]*GPL[215] - 
         8*GPL[50]*GPL[215] + 8*GPL[53]*GPL[215] + 8*GPL[62]*GPL[215] + 
         16*GPL[77]*GPL[215] - 16*GPL[80]*GPL[215] - 16*GPL[90]*GPL[215] + 
         16*GPL[165]*GPL[215] - 16*GPL[166]*GPL[215] - 16*GPL[167]*GPL[215] - 
         8*GPL[181]*GPL[215] + 8*GPL[182]*GPL[215] + 8*GPL[183]*GPL[215] - 
         8*GPL[190]*GPL[215] + 8*GPL[191]*GPL[215] + 8*GPL[192]*GPL[215] + 
         (4*Pi^2*GPL[216])/3 + 8*GPL[3]*GPL[6]*GPL[216] - 
         16*GPL[3]*GPL[9]*GPL[216] - 16*GPL[3]*GPL[20]*GPL[216] + 
         8*GPL[3]*GPL[22]*GPL[216] + 8*GPL[3]*GPL[23]*GPL[216] - 
         8*GPL[39]*GPL[216] - 8*GPL[50]*GPL[216] + 8*GPL[53]*GPL[216] + 
         8*GPL[62]*GPL[216] + 16*GPL[77]*GPL[216] - 16*GPL[80]*GPL[216] - 
         16*GPL[90]*GPL[216] + 16*GPL[165]*GPL[216] - 16*GPL[166]*GPL[216] - 
         16*GPL[167]*GPL[216] - 8*GPL[181]*GPL[216] + 8*GPL[182]*GPL[216] + 
         8*GPL[183]*GPL[216] - 8*GPL[190]*GPL[216] + 8*GPL[191]*GPL[216] + 
         8*GPL[192]*GPL[216] + 2*Pi^2*GPL[222] - 16*GPL[3]*GPL[6]*GPL[222] + 
         16*GPL[3]*GPL[9]*GPL[222] + 16*GPL[3]*GPL[20]*GPL[222] + 
         16*GPL[39]*GPL[222] + 24*GPL[41]*GPL[222] - 16*GPL[53]*GPL[222] - 
         16*GPL[62]*GPL[222] - 8*GPL[77]*GPL[222] + 16*GPL[80]*GPL[222] + 
         16*GPL[90]*GPL[222] - 16*GPL[165]*GPL[222] + 16*GPL[166]*GPL[222] + 
         16*GPL[167]*GPL[222] - 24*GPL[50]*GPL[223] + 24*GPL[50]*GPL[224] + 
         (2*Pi^2*GPL[225])/3 - 16*GPL[3]*GPL[6]*GPL[225] + 
         16*GPL[3]*GPL[9]*GPL[225] + 16*GPL[3]*GPL[20]*GPL[225] + 
         16*GPL[39]*GPL[225] - 24*GPL[41]*GPL[225] + 32*GPL[50]*GPL[225] - 
         16*GPL[53]*GPL[225] - 16*GPL[62]*GPL[225] - 24*GPL[77]*GPL[225] + 
         16*GPL[80]*GPL[225] + 16*GPL[90]*GPL[225] - 16*GPL[165]*GPL[225] + 
         16*GPL[166]*GPL[225] + 16*GPL[167]*GPL[225] - 2*Pi^2*GPL[226] - 
         12*GPL[3]*GPL[23]*GPL[226] - 12*GPL[39]*GPL[226] + 
         12*GPL[47]*GPL[226] + 12*GPL[165]*GPL[226] + 12*GPL[190]*GPL[226] - 
         12*GPL[191]*GPL[226] - 12*GPL[192]*GPL[226] - 2*Pi^2*GPL[227] + 
         12*GPL[3]*GPL[6]*GPL[227] - 12*GPL[3]*GPL[22]*GPL[227] - 
         12*GPL[47]*GPL[227] + 12*GPL[53]*GPL[227] + 12*GPL[62]*GPL[227] - 
         12*GPL[165]*GPL[227] + 12*GPL[181]*GPL[227] - 12*GPL[182]*GPL[227] - 
         12*GPL[183]*GPL[227] + (2*Pi^2*GPL[228])/3 - 4*GPL[3]*GPL[6]*
          GPL[228] + 4*GPL[3]*GPL[22]*GPL[228] + 4*GPL[47]*GPL[228] + 
         8*GPL[50]*GPL[228] - 4*GPL[53]*GPL[228] - 4*GPL[62]*GPL[228] + 
         4*GPL[165]*GPL[228] - 4*GPL[181]*GPL[228] + 4*GPL[182]*GPL[228] + 
         4*GPL[183]*GPL[228] + (2*Pi^2*GPL[229])/3 + 4*GPL[3]*GPL[23]*
          GPL[229] + 4*GPL[39]*GPL[229] - 4*GPL[47]*GPL[229] + 
         8*GPL[50]*GPL[229] - 4*GPL[165]*GPL[229] - 4*GPL[190]*GPL[229] + 
         4*GPL[191]*GPL[229] + 4*GPL[192]*GPL[229] + (4*Pi^2*GPL[232])/3 + 
         8*GPL[3]*GPL[6]*GPL[232] - 16*GPL[3]*GPL[9]*GPL[232] - 
         16*GPL[3]*GPL[20]*GPL[232] + 8*GPL[3]*GPL[22]*GPL[232] + 
         8*GPL[3]*GPL[23]*GPL[232] - 8*GPL[39]*GPL[232] - 
         8*GPL[50]*GPL[232] + 8*GPL[53]*GPL[232] + 8*GPL[62]*GPL[232] + 
         16*GPL[77]*GPL[232] - 16*GPL[80]*GPL[232] - 16*GPL[90]*GPL[232] + 
         16*GPL[165]*GPL[232] - 16*GPL[166]*GPL[232] - 16*GPL[167]*GPL[232] - 
         8*GPL[181]*GPL[232] + 8*GPL[182]*GPL[232] + 8*GPL[183]*GPL[232] - 
         8*GPL[190]*GPL[232] + 8*GPL[191]*GPL[232] + 8*GPL[192]*GPL[232] + 
         (4*Pi^2*GPL[233])/3 + 8*GPL[3]*GPL[6]*GPL[233] - 
         16*GPL[3]*GPL[9]*GPL[233] - 16*GPL[3]*GPL[20]*GPL[233] + 
         8*GPL[3]*GPL[22]*GPL[233] + 8*GPL[3]*GPL[23]*GPL[233] - 
         8*GPL[39]*GPL[233] - 8*GPL[50]*GPL[233] + 8*GPL[53]*GPL[233] + 
         8*GPL[62]*GPL[233] + 16*GPL[77]*GPL[233] - 16*GPL[80]*GPL[233] - 
         16*GPL[90]*GPL[233] + 16*GPL[165]*GPL[233] - 16*GPL[166]*GPL[233] - 
         16*GPL[167]*GPL[233] - 8*GPL[181]*GPL[233] + 8*GPL[182]*GPL[233] + 
         8*GPL[183]*GPL[233] - 8*GPL[190]*GPL[233] + 8*GPL[191]*GPL[233] + 
         8*GPL[192]*GPL[233] + 20*GPL[6]*GPL[279] + 20*GPL[18]*GPL[279] - 
         4*GPL[19]*GPL[279] - 20*GPL[22]*GPL[279] + 4*GPL[23]*GPL[279] + 
         4*GPL[25]*GPL[279] - 20*GPL[27]*GPL[279] - 72*GPL[11]*GPL[280] + 
         72*GPL[17]*GPL[280] - 4*GPL[6]*GPL[282] - 16*GPL[9]*GPL[282] - 
         24*GPL[15]*GPL[282] + 16*GPL[16]*GPL[282] - 4*GPL[18]*GPL[282] + 
         24*GPL[19]*GPL[282] - 16*GPL[20]*GPL[282] + 20*GPL[22]*GPL[282] - 
         8*GPL[23]*GPL[282] - 8*GPL[25]*GPL[282] + 20*GPL[27]*GPL[282] + 
         48*GPL[11]*GPL[283] - 48*GPL[17]*GPL[283] - 24*GPL[11]*GPL[284] + 
         24*GPL[17]*GPL[284] - 4*GPL[6]*GPL[288] - 16*GPL[9]*GPL[288] - 
         24*GPL[15]*GPL[288] + 16*GPL[16]*GPL[288] - 4*GPL[18]*GPL[288] + 
         24*GPL[19]*GPL[288] - 16*GPL[20]*GPL[288] + 20*GPL[22]*GPL[288] - 
         8*GPL[23]*GPL[288] - 8*GPL[25]*GPL[288] + 20*GPL[27]*GPL[288] + 
         48*GPL[11]*GPL[289] + 72*GPL[15]*GPL[289] - 48*GPL[16]*GPL[289] - 
         48*GPL[17]*GPL[289] - 24*GPL[19]*GPL[289] - 24*GPL[25]*GPL[289] - 
         48*GPL[27]*GPL[289] - 12*GPL[6]*GPL[291] + 32*GPL[9]*GPL[291] + 
         48*GPL[15]*GPL[291] - 32*GPL[16]*GPL[291] - 12*GPL[18]*GPL[291] - 
         28*GPL[19]*GPL[291] + 32*GPL[20]*GPL[291] - 20*GPL[22]*GPL[291] - 
         4*GPL[23]*GPL[291] - 4*GPL[25]*GPL[291] - 20*GPL[27]*GPL[291] - 
         20*GPL[11]*GPL[293] - 48*GPL[15]*GPL[293] + 32*GPL[16]*GPL[293] + 
         20*GPL[17]*GPL[293] + 32*GPL[25]*GPL[293] + 32*GPL[27]*GPL[293] + 
         16*GPL[19]*GPL[295] - 16*GPL[25]*GPL[295] - 12*GPL[3]*GPL[296] + 
         20*GPL[6]*GPL[296] - 12*GPL[9]*GPL[296] - 12*GPL[20]*GPL[296] - 
         12*GPL[3]*GPL[298] + 4*GPL[6]*GPL[298] - 12*GPL[9]*GPL[298] - 
         12*GPL[20]*GPL[298] + 16*GPL[19]*GPL[299] - 16*GPL[25]*GPL[299] - 
         16*GPL[3]*GPL[301] - 4*GPL[3]*GPL[302] + 4*GPL[6]*GPL[302] - 
         4*GPL[9]*GPL[302] - 4*GPL[20]*GPL[302] - 4*GPL[3]*GPL[303] + 
         4*GPL[6]*GPL[303] - 4*GPL[9]*GPL[303] - 4*GPL[20]*GPL[303] + 
         16*GPL[11]*GPL[305] + 24*GPL[15]*GPL[305] - 16*GPL[16]*GPL[305] - 
         16*GPL[17]*GPL[305] + 8*GPL[19]*GPL[305] - 24*GPL[25]*GPL[305] - 
         16*GPL[27]*GPL[305] - 16*GPL[19]*GPL[307] + 16*GPL[25]*GPL[307] - 
         16*GPL[3]*GPL[309] + 16*GPL[6]*GPL[309] - 16*GPL[9]*GPL[309] - 
         16*GPL[20]*GPL[309] - 16*GPL[3]*GPL[311] + 16*GPL[6]*GPL[311] - 
         16*GPL[9]*GPL[311] - 16*GPL[20]*GPL[311] - 16*GPL[19]*GPL[312] + 
         16*GPL[25]*GPL[312] + 8*GPL[3]*GPL[314] + 24*GPL[6]*GPL[318] - 
         24*GPL[6]*GPL[319] + 4*GPL[3]*GPL[320] - 28*GPL[6]*GPL[320] + 
         4*GPL[9]*GPL[320] + 4*GPL[20]*GPL[320] + 4*GPL[3]*GPL[321] + 
         20*GPL[6]*GPL[321] + 4*GPL[9]*GPL[321] + 4*GPL[20]*GPL[321] + 
         12*GPL[3]*GPL[322] - 12*GPL[6]*GPL[322] + 12*GPL[9]*GPL[322] + 
         12*GPL[20]*GPL[322] + 12*GPL[3]*GPL[323] - 12*GPL[6]*GPL[323] + 
         12*GPL[9]*GPL[323] + 12*GPL[20]*GPL[323] - 16*GPL[3]*GPL[324] + 
         16*GPL[6]*GPL[324] - 16*GPL[9]*GPL[324] - 16*GPL[20]*GPL[324] - 
         16*GPL[3]*GPL[325] + 16*GPL[6]*GPL[325] - 16*GPL[9]*GPL[325] - 
         16*GPL[20]*GPL[325] + 12*GPL[3]*GPL[328] - 24*GPL[6]*GPL[328] + 
         12*GPL[9]*GPL[328] + 12*GPL[20]*GPL[328] + 12*GPL[3]*GPL[329] + 
         12*GPL[9]*GPL[329] + 12*GPL[20]*GPL[329] - 12*GPL[3]*GPL[330] + 
         12*GPL[6]*GPL[330] - 12*GPL[9]*GPL[330] - 12*GPL[20]*GPL[330] - 
         12*GPL[3]*GPL[331] + 12*GPL[6]*GPL[331] - 12*GPL[9]*GPL[331] - 
         12*GPL[20]*GPL[331] + 12*GPL[3]*GPL[332] - 24*GPL[6]*GPL[332] + 
         12*GPL[9]*GPL[332] + 12*GPL[20]*GPL[332] + 12*GPL[3]*GPL[333] + 
         12*GPL[9]*GPL[333] + 12*GPL[20]*GPL[333] - 12*GPL[3]*GPL[334] + 
         12*GPL[6]*GPL[334] - 12*GPL[9]*GPL[334] - 12*GPL[20]*GPL[334] - 
         12*GPL[3]*GPL[335] + 12*GPL[6]*GPL[335] - 12*GPL[9]*GPL[335] - 
         12*GPL[20]*GPL[335] + 4*GPL[3]*GPL[336] - 24*GPL[15]*GPL[336] + 
         16*GPL[16]*GPL[336] + 16*GPL[18]*GPL[336] + 20*GPL[19]*GPL[336] - 
         4*GPL[25]*GPL[336] - 16*GPL[19]*GPL[337] + 16*GPL[25]*GPL[337] - 
         16*GPL[19]*GPL[338] + 16*GPL[25]*GPL[338] - 4*GPL[3]*GPL[339] + 
         12*GPL[3]*GPL[340] - 4*GPL[3]*GPL[341] + 4*GPL[3]*GPL[342] - 
         4*GPL[3]*GPL[343] + 8*GPL[3]*GPL[348] - 20*GPL[3]*GPL[349] - 
         24*GPL[15]*GPL[349] + 16*GPL[16]*GPL[349] + 16*GPL[18]*GPL[349] + 
         4*GPL[19]*GPL[349] + 12*GPL[25]*GPL[349] + 16*GPL[3]*GPL[350] + 
         24*GPL[15]*GPL[350] - 16*GPL[16]*GPL[350] - 16*GPL[18]*GPL[350] - 
         4*GPL[19]*GPL[350] - 12*GPL[25]*GPL[350] + 16*GPL[3]*GPL[351] + 
         24*GPL[15]*GPL[351] - 16*GPL[16]*GPL[351] - 16*GPL[18]*GPL[351] - 
         4*GPL[19]*GPL[351] - 12*GPL[25]*GPL[351] + 4*GPL[3]*GPL[352] - 
         8*GPL[3]*GPL[353] - 4*GPL[3]*GPL[356] - 4*GPL[9]*GPL[356] - 
         4*GPL[20]*GPL[356] - 4*GPL[3]*GPL[357] + 8*GPL[6]*GPL[357] - 
         4*GPL[9]*GPL[357] - 4*GPL[20]*GPL[357] + 4*GPL[3]*GPL[358] - 
         4*GPL[6]*GPL[358] + 4*GPL[9]*GPL[358] + 4*GPL[20]*GPL[358] + 
         4*GPL[3]*GPL[359] - 4*GPL[6]*GPL[359] + 4*GPL[9]*GPL[359] + 
         4*GPL[20]*GPL[359] - 4*GPL[3]*GPL[360] - 4*GPL[9]*GPL[360] - 
         4*GPL[20]*GPL[360] - 4*GPL[3]*GPL[361] + 8*GPL[6]*GPL[361] - 
         4*GPL[9]*GPL[361] - 4*GPL[20]*GPL[361] + 4*GPL[3]*GPL[362] - 
         4*GPL[6]*GPL[362] + 4*GPL[9]*GPL[362] + 4*GPL[20]*GPL[362] + 
         4*GPL[3]*GPL[363] - 4*GPL[6]*GPL[363] + 4*GPL[9]*GPL[363] + 
         4*GPL[20]*GPL[363] - 8*GPL[3]*GPL[370] + 8*GPL[6]*GPL[370] - 
         8*GPL[9]*GPL[370] - 8*GPL[20]*GPL[370] - 8*GPL[3]*GPL[371] + 
         8*GPL[6]*GPL[371] - 8*GPL[9]*GPL[371] - 8*GPL[20]*GPL[371] - 
         8*GPL[3]*GPL[372] + 8*GPL[6]*GPL[372] - 8*GPL[9]*GPL[372] - 
         8*GPL[20]*GPL[372] - 8*GPL[3]*GPL[373] + 8*GPL[6]*GPL[373] - 
         8*GPL[9]*GPL[373] - 8*GPL[20]*GPL[373] - 8*GPL[3]*GPL[374] + 
         8*GPL[6]*GPL[374] - 8*GPL[9]*GPL[374] - 8*GPL[20]*GPL[374] - 
         8*GPL[3]*GPL[375] + 8*GPL[6]*GPL[375] - 8*GPL[9]*GPL[375] - 
         8*GPL[20]*GPL[375] - 8*GPL[3]*GPL[376] + 8*GPL[6]*GPL[376] - 
         8*GPL[9]*GPL[376] - 8*GPL[20]*GPL[376] - 8*GPL[3]*GPL[377] + 
         8*GPL[6]*GPL[377] - 8*GPL[9]*GPL[377] - 8*GPL[20]*GPL[377] - 
         24*GPL[11]*GPL[380] + 24*GPL[17]*GPL[380] + 16*GPL[11]*GPL[382] + 
         48*GPL[15]*GPL[382] - 32*GPL[16]*GPL[382] - 16*GPL[17]*GPL[382] - 
         16*GPL[18]*GPL[382] - 16*GPL[19]*GPL[382] - 16*GPL[25]*GPL[382] - 
         16*GPL[27]*GPL[382] - 8*GPL[19]*GPL[384] + 8*GPL[25]*GPL[384] - 
         8*GPL[19]*GPL[389] + 8*GPL[25]*GPL[389] + 16*GPL[3]*GPL[391] - 
         8*GPL[11]*GPL[395] + 8*GPL[17]*GPL[395] - 8*GPL[18]*GPL[428] + 
         8*GPL[19]*GPL[428] - 8*GPL[25]*GPL[428] + 8*GPL[27]*GPL[428] - 
         8*GPL[19]*GPL[436] + 8*GPL[25]*GPL[436] + 8*GPL[19]*GPL[437] - 
         8*GPL[25]*GPL[437] + 8*GPL[19]*GPL[438] - 8*GPL[25]*GPL[438] - 
         16*GPL[3]*GPL[440] + 16*GPL[3]*GPL[441] - 8*GPL[18]*GPL[441] + 
         8*GPL[27]*GPL[441] + 8*GPL[18]*GPL[442] - 8*GPL[27]*GPL[442] + 
         8*GPL[18]*GPL[443] - 8*GPL[27]*GPL[443] - 16*GPL[3]*GPL[444] + 
         24*GPL[3]*GPL[488] + 24*GPL[9]*GPL[488] + 24*GPL[20]*GPL[488] + 
         24*GPL[3]*GPL[489] - 48*GPL[6]*GPL[489] + 24*GPL[9]*GPL[489] + 
         24*GPL[20]*GPL[489] + 24*GPL[3]*GPL[490] - 24*GPL[6]*GPL[490] + 
         24*GPL[9]*GPL[490] + 24*GPL[20]*GPL[490] + 24*GPL[3]*GPL[491] - 
         24*GPL[6]*GPL[491] + 24*GPL[9]*GPL[491] + 24*GPL[20]*GPL[491] - 
         72*GPL[6]*GPL[492] + 72*GPL[6]*GPL[493] - 24*GPL[3]*GPL[494] + 
         48*GPL[6]*GPL[494] - 24*GPL[9]*GPL[494] - 24*GPL[20]*GPL[494] - 
         24*GPL[3]*GPL[495] - 24*GPL[9]*GPL[495] - 24*GPL[20]*GPL[495] - 
         24*GPL[3]*GPL[496] + 24*GPL[6]*GPL[496] - 24*GPL[9]*GPL[496] - 
         24*GPL[20]*GPL[496] - 24*GPL[3]*GPL[497] + 24*GPL[6]*GPL[497] - 
         24*GPL[9]*GPL[497] - 24*GPL[20]*GPL[497] - 24*GPL[3]*GPL[498] + 
         48*GPL[6]*GPL[498] - 24*GPL[9]*GPL[498] - 24*GPL[20]*GPL[498] - 
         24*GPL[3]*GPL[499] - 24*GPL[9]*GPL[499] - 24*GPL[20]*GPL[499] + 
         24*GPL[3]*GPL[500] - 24*GPL[6]*GPL[500] + 24*GPL[9]*GPL[500] + 
         24*GPL[20]*GPL[500] + 24*GPL[3]*GPL[501] - 24*GPL[6]*GPL[501] + 
         24*GPL[9]*GPL[501] + 24*GPL[20]*GPL[501] - 24*GPL[3]*GPL[502] + 
         48*GPL[6]*GPL[502] - 24*GPL[9]*GPL[502] - 24*GPL[20]*GPL[502] - 
         24*GPL[3]*GPL[503] - 24*GPL[9]*GPL[503] - 24*GPL[20]*GPL[503] + 
         24*GPL[3]*GPL[504] - 24*GPL[6]*GPL[504] + 24*GPL[9]*GPL[504] + 
         24*GPL[20]*GPL[504] + 24*GPL[3]*GPL[505] - 24*GPL[6]*GPL[505] + 
         24*GPL[9]*GPL[505] + 24*GPL[20]*GPL[505] + 24*GPL[3]*GPL[506] + 
         24*GPL[9]*GPL[506] + 24*GPL[20]*GPL[506] + 24*GPL[3]*GPL[507] - 
         48*GPL[6]*GPL[507] + 24*GPL[9]*GPL[507] + 24*GPL[20]*GPL[507] - 
         24*GPL[3]*GPL[508] + 24*GPL[6]*GPL[508] - 24*GPL[9]*GPL[508] - 
         24*GPL[20]*GPL[508] - 24*GPL[3]*GPL[509] + 24*GPL[6]*GPL[509] - 
         24*GPL[9]*GPL[509] - 24*GPL[20]*GPL[509] + 24*GPL[3]*GPL[510] + 
         24*GPL[9]*GPL[510] + 24*GPL[20]*GPL[510] + 24*GPL[3]*GPL[511] - 
         48*GPL[6]*GPL[511] + 24*GPL[9]*GPL[511] + 24*GPL[20]*GPL[511] - 
         24*GPL[3]*GPL[512] + 24*GPL[6]*GPL[512] - 24*GPL[9]*GPL[512] - 
         24*GPL[20]*GPL[512] - 24*GPL[3]*GPL[513] + 24*GPL[6]*GPL[513] - 
         24*GPL[9]*GPL[513] - 24*GPL[20]*GPL[513] - 4*GPL[3]*GPL[514] - 
         20*GPL[6]*GPL[514] - 4*GPL[9]*GPL[514] - 4*GPL[20]*GPL[514] - 
         4*GPL[3]*GPL[515] + 28*GPL[6]*GPL[515] - 4*GPL[9]*GPL[515] - 
         4*GPL[20]*GPL[515] - 12*GPL[3]*GPL[516] + 12*GPL[6]*GPL[516] - 
         12*GPL[9]*GPL[516] - 12*GPL[20]*GPL[516] - 12*GPL[3]*GPL[517] + 
         12*GPL[6]*GPL[517] - 12*GPL[9]*GPL[517] - 12*GPL[20]*GPL[517] + 
         16*GPL[3]*GPL[518] - 16*GPL[6]*GPL[518] + 16*GPL[9]*GPL[518] + 
         16*GPL[20]*GPL[518] + 16*GPL[3]*GPL[519] - 16*GPL[6]*GPL[519] + 
         16*GPL[9]*GPL[519] + 16*GPL[20]*GPL[519] + 24*GPL[6]*GPL[522] - 
         24*GPL[6]*GPL[523] + 12*GPL[3]*GPL[524] - 4*GPL[6]*GPL[524] + 
         12*GPL[9]*GPL[524] + 12*GPL[20]*GPL[524] + 12*GPL[3]*GPL[525] - 
         20*GPL[6]*GPL[525] + 12*GPL[9]*GPL[525] + 12*GPL[20]*GPL[525] + 
         4*GPL[3]*GPL[526] - 4*GPL[6]*GPL[526] + 4*GPL[9]*GPL[526] + 
         4*GPL[20]*GPL[526] + 4*GPL[3]*GPL[527] - 4*GPL[6]*GPL[527] + 
         4*GPL[9]*GPL[527] + 4*GPL[20]*GPL[527] + 16*GPL[3]*GPL[528] - 
         16*GPL[6]*GPL[528] + 16*GPL[9]*GPL[528] + 16*GPL[20]*GPL[528] + 
         16*GPL[3]*GPL[529] - 16*GPL[6]*GPL[529] + 16*GPL[9]*GPL[529] + 
         16*GPL[20]*GPL[529] + 4*GPL[3]*GPL[532] - 8*GPL[6]*GPL[532] + 
         4*GPL[9]*GPL[532] + 4*GPL[20]*GPL[532] + 4*GPL[3]*GPL[533] + 
         4*GPL[9]*GPL[533] + 4*GPL[20]*GPL[533] - 4*GPL[3]*GPL[534] + 
         4*GPL[6]*GPL[534] - 4*GPL[9]*GPL[534] - 4*GPL[20]*GPL[534] - 
         4*GPL[3]*GPL[535] + 4*GPL[6]*GPL[535] - 4*GPL[9]*GPL[535] - 
         4*GPL[20]*GPL[535] + 4*GPL[3]*GPL[536] - 8*GPL[6]*GPL[536] + 
         4*GPL[9]*GPL[536] + 4*GPL[20]*GPL[536] + 4*GPL[3]*GPL[537] + 
         4*GPL[9]*GPL[537] + 4*GPL[20]*GPL[537] - 4*GPL[3]*GPL[538] + 
         4*GPL[6]*GPL[538] - 4*GPL[9]*GPL[538] - 4*GPL[20]*GPL[538] - 
         4*GPL[3]*GPL[539] + 4*GPL[6]*GPL[539] - 4*GPL[9]*GPL[539] - 
         4*GPL[20]*GPL[539] - 12*GPL[3]*GPL[540] - 12*GPL[9]*GPL[540] - 
         12*GPL[20]*GPL[540] - 12*GPL[3]*GPL[541] + 24*GPL[6]*GPL[541] - 
         12*GPL[9]*GPL[541] - 12*GPL[20]*GPL[541] + 12*GPL[3]*GPL[542] - 
         12*GPL[6]*GPL[542] + 12*GPL[9]*GPL[542] + 12*GPL[20]*GPL[542] + 
         12*GPL[3]*GPL[543] - 12*GPL[6]*GPL[543] + 12*GPL[9]*GPL[543] + 
         12*GPL[20]*GPL[543] - 12*GPL[3]*GPL[544] - 12*GPL[9]*GPL[544] - 
         12*GPL[20]*GPL[544] - 12*GPL[3]*GPL[545] + 24*GPL[6]*GPL[545] - 
         12*GPL[9]*GPL[545] - 12*GPL[20]*GPL[545] + 12*GPL[3]*GPL[546] - 
         12*GPL[6]*GPL[546] + 12*GPL[9]*GPL[546] + 12*GPL[20]*GPL[546] + 
         12*GPL[3]*GPL[547] - 12*GPL[6]*GPL[547] + 12*GPL[9]*GPL[547] + 
         12*GPL[20]*GPL[547] + 8*GPL[3]*GPL[548] - 8*GPL[6]*GPL[548] + 
         8*GPL[9]*GPL[548] + 8*GPL[20]*GPL[548] + 8*GPL[3]*GPL[549] - 
         8*GPL[6]*GPL[549] + 8*GPL[9]*GPL[549] + 8*GPL[20]*GPL[549] + 
         8*GPL[3]*GPL[550] - 8*GPL[6]*GPL[550] + 8*GPL[9]*GPL[550] + 
         8*GPL[20]*GPL[550] + 8*GPL[3]*GPL[551] - 8*GPL[6]*GPL[551] + 
         8*GPL[9]*GPL[551] + 8*GPL[20]*GPL[551] + 8*GPL[3]*GPL[552] - 
         8*GPL[6]*GPL[552] + 8*GPL[9]*GPL[552] + 8*GPL[20]*GPL[552] + 
         8*GPL[3]*GPL[553] - 8*GPL[6]*GPL[553] + 8*GPL[9]*GPL[553] + 
         8*GPL[20]*GPL[553] + 8*GPL[3]*GPL[554] - 8*GPL[6]*GPL[554] + 
         8*GPL[9]*GPL[554] + 8*GPL[20]*GPL[554] + 8*GPL[3]*GPL[555] - 
         8*GPL[6]*GPL[555] + 8*GPL[9]*GPL[555] + 8*GPL[20]*GPL[555] - 
         4*GPL[3]*GPL[604] - 8*GPL[6]*GPL[604] - 4*GPL[9]*GPL[604] - 
         4*GPL[20]*GPL[604] - 4*GPL[3]*GPL[605] + 16*GPL[6]*GPL[605] - 
         4*GPL[9]*GPL[605] - 4*GPL[20]*GPL[605] - 12*GPL[3]*GPL[606] + 
         12*GPL[6]*GPL[606] - 12*GPL[9]*GPL[606] - 12*GPL[20]*GPL[606] - 
         12*GPL[3]*GPL[607] + 12*GPL[6]*GPL[607] - 12*GPL[9]*GPL[607] - 
         12*GPL[20]*GPL[607] + 16*GPL[3]*GPL[608] - 16*GPL[6]*GPL[608] + 
         16*GPL[9]*GPL[608] + 16*GPL[20]*GPL[608] + 16*GPL[3]*GPL[609] - 
         16*GPL[6]*GPL[609] + 16*GPL[9]*GPL[609] + 16*GPL[20]*GPL[609] + 
         24*GPL[6]*GPL[612] - 24*GPL[6]*GPL[613] + 12*GPL[3]*GPL[614] - 
         16*GPL[6]*GPL[614] + 12*GPL[9]*GPL[614] + 12*GPL[20]*GPL[614] + 
         12*GPL[3]*GPL[615] - 8*GPL[6]*GPL[615] + 12*GPL[9]*GPL[615] + 
         12*GPL[20]*GPL[615] + 4*GPL[3]*GPL[616] - 4*GPL[6]*GPL[616] + 
         4*GPL[9]*GPL[616] + 4*GPL[20]*GPL[616] + 4*GPL[3]*GPL[617] - 
         4*GPL[6]*GPL[617] + 4*GPL[9]*GPL[617] + 4*GPL[20]*GPL[617] + 
         16*GPL[3]*GPL[618] - 16*GPL[6]*GPL[618] + 16*GPL[9]*GPL[618] + 
         16*GPL[20]*GPL[618] + 16*GPL[3]*GPL[619] - 16*GPL[6]*GPL[619] + 
         16*GPL[9]*GPL[619] + 16*GPL[20]*GPL[619] + 4*GPL[3]*GPL[622] - 
         8*GPL[6]*GPL[622] + 4*GPL[9]*GPL[622] + 4*GPL[20]*GPL[622] + 
         4*GPL[3]*GPL[623] + 4*GPL[9]*GPL[623] + 4*GPL[20]*GPL[623] - 
         4*GPL[3]*GPL[624] + 4*GPL[6]*GPL[624] - 4*GPL[9]*GPL[624] - 
         4*GPL[20]*GPL[624] - 4*GPL[3]*GPL[625] + 4*GPL[6]*GPL[625] - 
         4*GPL[9]*GPL[625] - 4*GPL[20]*GPL[625] + 4*GPL[3]*GPL[626] - 
         8*GPL[6]*GPL[626] + 4*GPL[9]*GPL[626] + 4*GPL[20]*GPL[626] + 
         4*GPL[3]*GPL[627] + 4*GPL[9]*GPL[627] + 4*GPL[20]*GPL[627] - 
         4*GPL[3]*GPL[628] + 4*GPL[6]*GPL[628] - 4*GPL[9]*GPL[628] - 
         4*GPL[20]*GPL[628] - 4*GPL[3]*GPL[629] + 4*GPL[6]*GPL[629] - 
         4*GPL[9]*GPL[629] - 4*GPL[20]*GPL[629] - 12*GPL[3]*GPL[630] - 
         12*GPL[9]*GPL[630] - 12*GPL[20]*GPL[630] - 12*GPL[3]*GPL[631] + 
         24*GPL[6]*GPL[631] - 12*GPL[9]*GPL[631] - 12*GPL[20]*GPL[631] + 
         12*GPL[3]*GPL[632] - 12*GPL[6]*GPL[632] + 12*GPL[9]*GPL[632] + 
         12*GPL[20]*GPL[632] + 12*GPL[3]*GPL[633] - 12*GPL[6]*GPL[633] + 
         12*GPL[9]*GPL[633] + 12*GPL[20]*GPL[633] - 12*GPL[3]*GPL[634] - 
         12*GPL[9]*GPL[634] - 12*GPL[20]*GPL[634] - 12*GPL[3]*GPL[635] + 
         24*GPL[6]*GPL[635] - 12*GPL[9]*GPL[635] - 12*GPL[20]*GPL[635] + 
         12*GPL[3]*GPL[636] - 12*GPL[6]*GPL[636] + 12*GPL[9]*GPL[636] + 
         12*GPL[20]*GPL[636] + 12*GPL[3]*GPL[637] - 12*GPL[6]*GPL[637] + 
         12*GPL[9]*GPL[637] + 12*GPL[20]*GPL[637] - 8*GPL[3]*GPL[646] + 
         8*GPL[6]*GPL[646] - 8*GPL[9]*GPL[646] - 8*GPL[20]*GPL[646] - 
         8*GPL[3]*GPL[647] + 8*GPL[6]*GPL[647] - 8*GPL[9]*GPL[647] - 
         8*GPL[20]*GPL[647] - 8*GPL[3]*GPL[648] + 8*GPL[6]*GPL[648] - 
         8*GPL[9]*GPL[648] - 8*GPL[20]*GPL[648] - 8*GPL[3]*GPL[649] + 
         8*GPL[6]*GPL[649] - 8*GPL[9]*GPL[649] - 8*GPL[20]*GPL[649] - 
         8*GPL[3]*GPL[650] + 8*GPL[6]*GPL[650] - 8*GPL[9]*GPL[650] - 
         8*GPL[20]*GPL[650] - 8*GPL[3]*GPL[651] + 8*GPL[6]*GPL[651] - 
         8*GPL[9]*GPL[651] - 8*GPL[20]*GPL[651] - 8*GPL[3]*GPL[652] + 
         8*GPL[6]*GPL[652] - 8*GPL[9]*GPL[652] - 8*GPL[20]*GPL[652] - 
         8*GPL[3]*GPL[653] + 8*GPL[6]*GPL[653] - 8*GPL[9]*GPL[653] - 
         8*GPL[20]*GPL[653] - 4*GPL[3]*GPL[654] - 8*GPL[6]*GPL[654] - 
         4*GPL[9]*GPL[654] - 4*GPL[20]*GPL[654] - 4*GPL[3]*GPL[655] + 
         16*GPL[6]*GPL[655] - 4*GPL[9]*GPL[655] - 4*GPL[20]*GPL[655] - 
         12*GPL[3]*GPL[656] + 12*GPL[6]*GPL[656] - 12*GPL[9]*GPL[656] - 
         12*GPL[20]*GPL[656] - 12*GPL[3]*GPL[657] + 12*GPL[6]*GPL[657] - 
         12*GPL[9]*GPL[657] - 12*GPL[20]*GPL[657] + 16*GPL[3]*GPL[658] - 
         16*GPL[6]*GPL[658] + 16*GPL[9]*GPL[658] + 16*GPL[20]*GPL[658] + 
         16*GPL[3]*GPL[659] - 16*GPL[6]*GPL[659] + 16*GPL[9]*GPL[659] + 
         16*GPL[20]*GPL[659] + 24*GPL[6]*GPL[662] - 24*GPL[6]*GPL[663] + 
         12*GPL[3]*GPL[664] - 16*GPL[6]*GPL[664] + 12*GPL[9]*GPL[664] + 
         12*GPL[20]*GPL[664] + 12*GPL[3]*GPL[665] - 8*GPL[6]*GPL[665] + 
         12*GPL[9]*GPL[665] + 12*GPL[20]*GPL[665] + 4*GPL[3]*GPL[666] - 
         4*GPL[6]*GPL[666] + 4*GPL[9]*GPL[666] + 4*GPL[20]*GPL[666] + 
         4*GPL[3]*GPL[667] - 4*GPL[6]*GPL[667] + 4*GPL[9]*GPL[667] + 
         4*GPL[20]*GPL[667] + 16*GPL[3]*GPL[668] - 16*GPL[6]*GPL[668] + 
         16*GPL[9]*GPL[668] + 16*GPL[20]*GPL[668] + 16*GPL[3]*GPL[669] - 
         16*GPL[6]*GPL[669] + 16*GPL[9]*GPL[669] + 16*GPL[20]*GPL[669] + 
         4*GPL[3]*GPL[672] - 8*GPL[6]*GPL[672] + 4*GPL[9]*GPL[672] + 
         4*GPL[20]*GPL[672] + 4*GPL[3]*GPL[673] + 4*GPL[9]*GPL[673] + 
         4*GPL[20]*GPL[673] - 4*GPL[3]*GPL[674] + 4*GPL[6]*GPL[674] - 
         4*GPL[9]*GPL[674] - 4*GPL[20]*GPL[674] - 4*GPL[3]*GPL[675] + 
         4*GPL[6]*GPL[675] - 4*GPL[9]*GPL[675] - 4*GPL[20]*GPL[675] + 
         4*GPL[3]*GPL[676] - 8*GPL[6]*GPL[676] + 4*GPL[9]*GPL[676] + 
         4*GPL[20]*GPL[676] + 4*GPL[3]*GPL[677] + 4*GPL[9]*GPL[677] + 
         4*GPL[20]*GPL[677] - 4*GPL[3]*GPL[678] + 4*GPL[6]*GPL[678] - 
         4*GPL[9]*GPL[678] - 4*GPL[20]*GPL[678] - 4*GPL[3]*GPL[679] + 
         4*GPL[6]*GPL[679] - 4*GPL[9]*GPL[679] - 4*GPL[20]*GPL[679] - 
         12*GPL[3]*GPL[680] - 12*GPL[9]*GPL[680] - 12*GPL[20]*GPL[680] - 
         12*GPL[3]*GPL[681] + 24*GPL[6]*GPL[681] - 12*GPL[9]*GPL[681] - 
         12*GPL[20]*GPL[681] + 12*GPL[3]*GPL[682] - 12*GPL[6]*GPL[682] + 
         12*GPL[9]*GPL[682] + 12*GPL[20]*GPL[682] + 12*GPL[3]*GPL[683] - 
         12*GPL[6]*GPL[683] + 12*GPL[9]*GPL[683] + 12*GPL[20]*GPL[683] - 
         12*GPL[3]*GPL[684] - 12*GPL[9]*GPL[684] - 12*GPL[20]*GPL[684] - 
         12*GPL[3]*GPL[685] + 24*GPL[6]*GPL[685] - 12*GPL[9]*GPL[685] - 
         12*GPL[20]*GPL[685] + 12*GPL[3]*GPL[686] - 12*GPL[6]*GPL[686] + 
         12*GPL[9]*GPL[686] + 12*GPL[20]*GPL[686] + 12*GPL[3]*GPL[687] - 
         12*GPL[6]*GPL[687] + 12*GPL[9]*GPL[687] + 12*GPL[20]*GPL[687] - 
         8*GPL[3]*GPL[696] + 8*GPL[6]*GPL[696] - 8*GPL[9]*GPL[696] - 
         8*GPL[20]*GPL[696] - 8*GPL[3]*GPL[697] + 8*GPL[6]*GPL[697] - 
         8*GPL[9]*GPL[697] - 8*GPL[20]*GPL[697] - 8*GPL[3]*GPL[698] + 
         8*GPL[6]*GPL[698] - 8*GPL[9]*GPL[698] - 8*GPL[20]*GPL[698] - 
         8*GPL[3]*GPL[699] + 8*GPL[6]*GPL[699] - 8*GPL[9]*GPL[699] - 
         8*GPL[20]*GPL[699] - 8*GPL[3]*GPL[700] + 8*GPL[6]*GPL[700] - 
         8*GPL[9]*GPL[700] - 8*GPL[20]*GPL[700] - 8*GPL[3]*GPL[701] + 
         8*GPL[6]*GPL[701] - 8*GPL[9]*GPL[701] - 8*GPL[20]*GPL[701] - 
         8*GPL[3]*GPL[702] + 8*GPL[6]*GPL[702] - 8*GPL[9]*GPL[702] - 
         8*GPL[20]*GPL[702] - 8*GPL[3]*GPL[703] + 8*GPL[6]*GPL[703] - 
         8*GPL[9]*GPL[703] - 8*GPL[20]*GPL[703] - 24*GPL[18]*GPL[704] + 
         24*GPL[19]*GPL[704] - 24*GPL[25]*GPL[704] + 24*GPL[27]*GPL[704] + 
         48*GPL[15]*GPL[705] - 32*GPL[16]*GPL[705] - 32*GPL[19]*GPL[705] - 
         32*GPL[27]*GPL[705] + 4*GPL[18]*GPL[706] - 12*GPL[19]*GPL[706] + 
         12*GPL[25]*GPL[706] - 4*GPL[27]*GPL[706] + 4*GPL[18]*GPL[707] - 
         12*GPL[19]*GPL[707] + 12*GPL[25]*GPL[707] - 4*GPL[27]*GPL[707] + 
         16*GPL[3]*GPL[709] - 8*GPL[18]*GPL[710] + 8*GPL[19]*GPL[710] - 
         8*GPL[25]*GPL[710] + 8*GPL[27]*GPL[710] - 16*GPL[18]*GPL[715] + 
         16*GPL[19]*GPL[715] - 16*GPL[25]*GPL[715] + 16*GPL[27]*GPL[715] + 
         4*GPL[18]*GPL[723] - 12*GPL[19]*GPL[723] + 12*GPL[25]*GPL[723] - 
         4*GPL[27]*GPL[723] - 4*GPL[18]*GPL[724] + 12*GPL[19]*GPL[724] - 
         12*GPL[25]*GPL[724] + 4*GPL[27]*GPL[724] - 4*GPL[18]*GPL[725] + 
         12*GPL[19]*GPL[725] - 12*GPL[25]*GPL[725] + 4*GPL[27]*GPL[725] - 
         16*GPL[3]*GPL[727] + 16*GPL[3]*GPL[728] - 12*GPL[18]*GPL[728] + 
         4*GPL[19]*GPL[728] - 4*GPL[25]*GPL[728] + 12*GPL[27]*GPL[728] + 
         12*GPL[18]*GPL[729] - 4*GPL[19]*GPL[729] + 4*GPL[25]*GPL[729] - 
         12*GPL[27]*GPL[729] + 12*GPL[18]*GPL[730] - 4*GPL[19]*GPL[730] + 
         4*GPL[25]*GPL[730] - 12*GPL[27]*GPL[730] - 16*GPL[3]*GPL[731] - 
         4*GPL[18]*GPL[737] + 4*GPL[19]*GPL[737] - 4*GPL[25]*GPL[737] + 
         4*GPL[27]*GPL[737] - 4*GPL[18]*GPL[738] + 4*GPL[19]*GPL[738] - 
         4*GPL[25]*GPL[738] + 4*GPL[27]*GPL[738] + 8*GPL[18]*GPL[744] - 
         8*GPL[19]*GPL[744] + 8*GPL[25]*GPL[744] - 8*GPL[27]*GPL[744] - 
         4*GPL[18]*GPL[750] + 4*GPL[19]*GPL[750] - 4*GPL[25]*GPL[750] + 
         4*GPL[27]*GPL[750] + 4*GPL[18]*GPL[751] - 4*GPL[19]*GPL[751] + 
         4*GPL[25]*GPL[751] - 4*GPL[27]*GPL[751] + 4*GPL[18]*GPL[752] - 
         4*GPL[19]*GPL[752] + 4*GPL[25]*GPL[752] - 4*GPL[27]*GPL[752] + 
         4*GPL[18]*GPL[755] - 4*GPL[19]*GPL[755] + 4*GPL[25]*GPL[755] - 
         4*GPL[27]*GPL[755] - 4*GPL[18]*GPL[756] + 4*GPL[19]*GPL[756] - 
         4*GPL[25]*GPL[756] + 4*GPL[27]*GPL[756] - 4*GPL[18]*GPL[757] + 
         4*GPL[19]*GPL[757] - 4*GPL[25]*GPL[757] + 4*GPL[27]*GPL[757] - 
         48*GPL[15]*GPL[763] + 32*GPL[16]*GPL[763] + 16*GPL[18]*GPL[763] + 
         32*GPL[19]*GPL[763] + 16*GPL[27]*GPL[763] - 8*GPL[19]*GPL[764] + 
         8*GPL[25]*GPL[764] - 8*GPL[19]*GPL[765] + 8*GPL[25]*GPL[765] - 
         16*GPL[19]*GPL[768] + 16*GPL[25]*GPL[768] + 16*GPL[19]*GPL[769] - 
         16*GPL[25]*GPL[769] + 16*GPL[19]*GPL[770] - 16*GPL[25]*GPL[770] - 
         8*GPL[3]*GPL[772] - 4*GPL[3]*GPL[773] + 24*GPL[15]*GPL[773] - 
         16*GPL[16]*GPL[773] - 8*GPL[18]*GPL[773] - 28*GPL[19]*GPL[773] + 
         12*GPL[25]*GPL[773] - 8*GPL[27]*GPL[773] + 16*GPL[19]*GPL[774] - 
         16*GPL[25]*GPL[774] + 16*GPL[19]*GPL[775] - 16*GPL[25]*GPL[775] + 
         4*GPL[3]*GPL[776] - 12*GPL[3]*GPL[777] + 4*GPL[3]*GPL[778] - 
         4*GPL[3]*GPL[779] + 4*GPL[3]*GPL[780] + 8*GPL[19]*GPL[781] - 
         8*GPL[25]*GPL[781] - 8*GPL[19]*GPL[782] + 8*GPL[25]*GPL[782] - 
         8*GPL[19]*GPL[783] + 8*GPL[25]*GPL[783] + 8*GPL[3]*GPL[785] + 
         4*GPL[3]*GPL[786] + 24*GPL[15]*GPL[786] - 16*GPL[16]*GPL[786] - 
         8*GPL[18]*GPL[786] - 4*GPL[19]*GPL[786] - 12*GPL[25]*GPL[786] - 
         8*GPL[27]*GPL[786] - 16*GPL[3]*GPL[787] - 24*GPL[15]*GPL[787] + 
         16*GPL[16]*GPL[787] + 8*GPL[18]*GPL[787] + 4*GPL[19]*GPL[787] + 
         12*GPL[25]*GPL[787] + 8*GPL[27]*GPL[787] - 16*GPL[3]*GPL[788] - 
         24*GPL[15]*GPL[788] + 16*GPL[16]*GPL[788] + 8*GPL[18]*GPL[788] + 
         4*GPL[19]*GPL[788] + 12*GPL[25]*GPL[788] + 8*GPL[27]*GPL[788] + 
         12*GPL[3]*GPL[789] + 8*GPL[3]*GPL[790] - 16*GPL[3]*GPL[799] - 
         48*GPL[15]*GPL[799] + 32*GPL[16]*GPL[799] + 32*GPL[18]*GPL[799] + 
         16*GPL[19]*GPL[799] + 16*GPL[25]*GPL[799] + 16*GPL[3]*GPL[800] + 
         24*GPL[15]*GPL[800] - 16*GPL[16]*GPL[800] - 20*GPL[18]*GPL[800] - 
         8*GPL[19]*GPL[800] - 8*GPL[25]*GPL[800] + 4*GPL[27]*GPL[800] + 
         16*GPL[3]*GPL[801] + 24*GPL[15]*GPL[801] - 16*GPL[16]*GPL[801] - 
         20*GPL[18]*GPL[801] - 8*GPL[19]*GPL[801] - 8*GPL[25]*GPL[801] + 
         4*GPL[27]*GPL[801] - 12*GPL[3]*GPL[803] + 8*GPL[3]*GPL[804] - 
         16*GPL[18]*GPL[804] + 16*GPL[27]*GPL[804] + 16*GPL[18]*GPL[805] - 
         16*GPL[27]*GPL[805] + 16*GPL[18]*GPL[806] - 16*GPL[27]*GPL[806] - 
         8*GPL[3]*GPL[807] + 12*GPL[3]*GPL[809] - 24*GPL[15]*GPL[809] + 
         16*GPL[16]*GPL[809] - 4*GPL[18]*GPL[809] + 8*GPL[19]*GPL[809] + 
         8*GPL[25]*GPL[809] + 20*GPL[27]*GPL[809] + 16*GPL[18]*GPL[810] - 
         16*GPL[27]*GPL[810] + 16*GPL[18]*GPL[811] - 16*GPL[27]*GPL[811] - 
         12*GPL[3]*GPL[812] + 4*GPL[3]*GPL[813] - 4*GPL[3]*GPL[814] + 
         4*GPL[3]*GPL[815] - 4*GPL[3]*GPL[816] + 8*GPL[3]*GPL[817] + 
         24*GPL[15]*GPL[817] - 16*GPL[16]*GPL[817] - 4*GPL[18]*GPL[817] - 
         8*GPL[19]*GPL[817] - 8*GPL[25]*GPL[817] - 12*GPL[27]*GPL[817] - 
         16*GPL[3]*GPL[818] - 24*GPL[15]*GPL[818] + 16*GPL[16]*GPL[818] + 
         4*GPL[18]*GPL[818] + 8*GPL[19]*GPL[818] + 8*GPL[25]*GPL[818] + 
         12*GPL[27]*GPL[818] - 16*GPL[3]*GPL[819] - 24*GPL[15]*GPL[819] + 
         16*GPL[16]*GPL[819] + 4*GPL[18]*GPL[819] + 8*GPL[19]*GPL[819] + 
         8*GPL[25]*GPL[819] + 12*GPL[27]*GPL[819] + 8*GPL[3]*GPL[820] + 
         12*GPL[3]*GPL[821] - 8*GPL[3]*GPL[822] + 8*GPL[18]*GPL[822] - 
         8*GPL[27]*GPL[822] - 8*GPL[18]*GPL[823] + 8*GPL[27]*GPL[823] - 
         8*GPL[18]*GPL[824] + 8*GPL[27]*GPL[824] + 8*GPL[3]*GPL[825] - 
         12*GPL[3]*GPL[854] + 8*GPL[6]*GPL[854] - 12*GPL[9]*GPL[854] - 
         12*GPL[20]*GPL[854] - 12*GPL[3]*GPL[855] + 16*GPL[6]*GPL[855] - 
         12*GPL[9]*GPL[855] - 12*GPL[20]*GPL[855] - 4*GPL[3]*GPL[856] + 
         4*GPL[6]*GPL[856] - 4*GPL[9]*GPL[856] - 4*GPL[20]*GPL[856] - 
         4*GPL[3]*GPL[857] + 4*GPL[6]*GPL[857] - 4*GPL[9]*GPL[857] - 
         4*GPL[20]*GPL[857] - 16*GPL[3]*GPL[858] + 16*GPL[6]*GPL[858] - 
         16*GPL[9]*GPL[858] - 16*GPL[20]*GPL[858] - 16*GPL[3]*GPL[859] + 
         16*GPL[6]*GPL[859] - 16*GPL[9]*GPL[859] - 16*GPL[20]*GPL[859] + 
         24*GPL[6]*GPL[862] - 24*GPL[6]*GPL[863] + 4*GPL[3]*GPL[864] - 
         16*GPL[6]*GPL[864] + 4*GPL[9]*GPL[864] + 4*GPL[20]*GPL[864] + 
         4*GPL[3]*GPL[865] + 8*GPL[6]*GPL[865] + 4*GPL[9]*GPL[865] + 
         4*GPL[20]*GPL[865] + 12*GPL[3]*GPL[866] - 12*GPL[6]*GPL[866] + 
         12*GPL[9]*GPL[866] + 12*GPL[20]*GPL[866] + 12*GPL[3]*GPL[867] - 
         12*GPL[6]*GPL[867] + 12*GPL[9]*GPL[867] + 12*GPL[20]*GPL[867] - 
         16*GPL[3]*GPL[868] + 16*GPL[6]*GPL[868] - 16*GPL[9]*GPL[868] - 
         16*GPL[20]*GPL[868] - 16*GPL[3]*GPL[869] + 16*GPL[6]*GPL[869] - 
         16*GPL[9]*GPL[869] - 16*GPL[20]*GPL[869] + 12*GPL[3]*GPL[872] - 
         24*GPL[6]*GPL[872] + 12*GPL[9]*GPL[872] + 12*GPL[20]*GPL[872] + 
         12*GPL[3]*GPL[873] + 12*GPL[9]*GPL[873] + 12*GPL[20]*GPL[873] - 
         12*GPL[3]*GPL[874] + 12*GPL[6]*GPL[874] - 12*GPL[9]*GPL[874] - 
         12*GPL[20]*GPL[874] - 12*GPL[3]*GPL[875] + 12*GPL[6]*GPL[875] - 
         12*GPL[9]*GPL[875] - 12*GPL[20]*GPL[875] + 12*GPL[3]*GPL[876] - 
         24*GPL[6]*GPL[876] + 12*GPL[9]*GPL[876] + 12*GPL[20]*GPL[876] + 
         12*GPL[3]*GPL[877] + 12*GPL[9]*GPL[877] + 12*GPL[20]*GPL[877] - 
         12*GPL[3]*GPL[878] + 12*GPL[6]*GPL[878] - 12*GPL[9]*GPL[878] - 
         12*GPL[20]*GPL[878] - 12*GPL[3]*GPL[879] + 12*GPL[6]*GPL[879] - 
         12*GPL[9]*GPL[879] - 12*GPL[20]*GPL[879] - 4*GPL[3]*GPL[880] - 
         4*GPL[9]*GPL[880] - 4*GPL[20]*GPL[880] - 4*GPL[3]*GPL[881] + 
         8*GPL[6]*GPL[881] - 4*GPL[9]*GPL[881] - 4*GPL[20]*GPL[881] + 
         4*GPL[3]*GPL[882] - 4*GPL[6]*GPL[882] + 4*GPL[9]*GPL[882] + 
         4*GPL[20]*GPL[882] + 4*GPL[3]*GPL[883] - 4*GPL[6]*GPL[883] + 
         4*GPL[9]*GPL[883] + 4*GPL[20]*GPL[883] - 4*GPL[3]*GPL[884] - 
         4*GPL[9]*GPL[884] - 4*GPL[20]*GPL[884] - 4*GPL[3]*GPL[885] + 
         8*GPL[6]*GPL[885] - 4*GPL[9]*GPL[885] - 4*GPL[20]*GPL[885] + 
         4*GPL[3]*GPL[886] - 4*GPL[6]*GPL[886] + 4*GPL[9]*GPL[886] + 
         4*GPL[20]*GPL[886] + 4*GPL[3]*GPL[887] - 4*GPL[6]*GPL[887] + 
         4*GPL[9]*GPL[887] + 4*GPL[20]*GPL[887] + 8*GPL[3]*GPL[896] - 
         8*GPL[6]*GPL[896] + 8*GPL[9]*GPL[896] + 8*GPL[20]*GPL[896] + 
         8*GPL[3]*GPL[897] - 8*GPL[6]*GPL[897] + 8*GPL[9]*GPL[897] + 
         8*GPL[20]*GPL[897] + 8*GPL[3]*GPL[898] - 8*GPL[6]*GPL[898] + 
         8*GPL[9]*GPL[898] + 8*GPL[20]*GPL[898] + 8*GPL[3]*GPL[899] - 
         8*GPL[6]*GPL[899] + 8*GPL[9]*GPL[899] + 8*GPL[20]*GPL[899] + 
         8*GPL[3]*GPL[900] - 8*GPL[6]*GPL[900] + 8*GPL[9]*GPL[900] + 
         8*GPL[20]*GPL[900] + 8*GPL[3]*GPL[901] - 8*GPL[6]*GPL[901] + 
         8*GPL[9]*GPL[901] + 8*GPL[20]*GPL[901] + 8*GPL[3]*GPL[902] - 
         8*GPL[6]*GPL[902] + 8*GPL[9]*GPL[902] + 8*GPL[20]*GPL[902] + 
         8*GPL[3]*GPL[903] - 8*GPL[6]*GPL[903] + 8*GPL[9]*GPL[903] + 
         8*GPL[20]*GPL[903] - 12*GPL[3]*GPL[917] + 8*GPL[6]*GPL[917] - 
         12*GPL[9]*GPL[917] - 12*GPL[20]*GPL[917] - 12*GPL[3]*GPL[918] + 
         16*GPL[6]*GPL[918] - 12*GPL[9]*GPL[918] - 12*GPL[20]*GPL[918] - 
         4*GPL[3]*GPL[919] + 4*GPL[6]*GPL[919] - 4*GPL[9]*GPL[919] - 
         4*GPL[20]*GPL[919] - 4*GPL[3]*GPL[920] + 4*GPL[6]*GPL[920] - 
         4*GPL[9]*GPL[920] - 4*GPL[20]*GPL[920] - 16*GPL[3]*GPL[921] + 
         16*GPL[6]*GPL[921] - 16*GPL[9]*GPL[921] - 16*GPL[20]*GPL[921] - 
         16*GPL[3]*GPL[922] + 16*GPL[6]*GPL[922] - 16*GPL[9]*GPL[922] - 
         16*GPL[20]*GPL[922] + 24*GPL[6]*GPL[925] - 24*GPL[6]*GPL[926] + 
         4*GPL[3]*GPL[927] - 16*GPL[6]*GPL[927] + 4*GPL[9]*GPL[927] + 
         4*GPL[20]*GPL[927] + 4*GPL[3]*GPL[928] + 8*GPL[6]*GPL[928] + 
         4*GPL[9]*GPL[928] + 4*GPL[20]*GPL[928] + 12*GPL[3]*GPL[929] - 
         12*GPL[6]*GPL[929] + 12*GPL[9]*GPL[929] + 12*GPL[20]*GPL[929] + 
         12*GPL[3]*GPL[930] - 12*GPL[6]*GPL[930] + 12*GPL[9]*GPL[930] + 
         12*GPL[20]*GPL[930] - 16*GPL[3]*GPL[931] + 16*GPL[6]*GPL[931] - 
         16*GPL[9]*GPL[931] - 16*GPL[20]*GPL[931] - 16*GPL[3]*GPL[932] + 
         16*GPL[6]*GPL[932] - 16*GPL[9]*GPL[932] - 16*GPL[20]*GPL[932] + 
         12*GPL[3]*GPL[935] - 24*GPL[6]*GPL[935] + 12*GPL[9]*GPL[935] + 
         12*GPL[20]*GPL[935] + 12*GPL[3]*GPL[936] + 12*GPL[9]*GPL[936] + 
         12*GPL[20]*GPL[936] - 12*GPL[3]*GPL[937] + 12*GPL[6]*GPL[937] - 
         12*GPL[9]*GPL[937] - 12*GPL[20]*GPL[937] - 12*GPL[3]*GPL[938] + 
         12*GPL[6]*GPL[938] - 12*GPL[9]*GPL[938] - 12*GPL[20]*GPL[938] + 
         12*GPL[3]*GPL[939] - 24*GPL[6]*GPL[939] + 12*GPL[9]*GPL[939] + 
         12*GPL[20]*GPL[939] + 12*GPL[3]*GPL[940] + 12*GPL[9]*GPL[940] + 
         12*GPL[20]*GPL[940] - 12*GPL[3]*GPL[941] + 12*GPL[6]*GPL[941] - 
         12*GPL[9]*GPL[941] - 12*GPL[20]*GPL[941] - 12*GPL[3]*GPL[942] + 
         12*GPL[6]*GPL[942] - 12*GPL[9]*GPL[942] - 12*GPL[20]*GPL[942] - 
         4*GPL[3]*GPL[943] - 4*GPL[9]*GPL[943] - 4*GPL[20]*GPL[943] - 
         4*GPL[3]*GPL[944] + 8*GPL[6]*GPL[944] - 4*GPL[9]*GPL[944] - 
         4*GPL[20]*GPL[944] + 4*GPL[3]*GPL[945] - 4*GPL[6]*GPL[945] + 
         4*GPL[9]*GPL[945] + 4*GPL[20]*GPL[945] + 4*GPL[3]*GPL[946] - 
         4*GPL[6]*GPL[946] + 4*GPL[9]*GPL[946] + 4*GPL[20]*GPL[946] - 
         4*GPL[3]*GPL[947] - 4*GPL[9]*GPL[947] - 4*GPL[20]*GPL[947] - 
         4*GPL[3]*GPL[948] + 8*GPL[6]*GPL[948] - 4*GPL[9]*GPL[948] - 
         4*GPL[20]*GPL[948] + 4*GPL[3]*GPL[949] - 4*GPL[6]*GPL[949] + 
         4*GPL[9]*GPL[949] + 4*GPL[20]*GPL[949] + 4*GPL[3]*GPL[950] - 
         4*GPL[6]*GPL[950] + 4*GPL[9]*GPL[950] + 4*GPL[20]*GPL[950] + 
         8*GPL[3]*GPL[959] - 8*GPL[6]*GPL[959] + 8*GPL[9]*GPL[959] + 
         8*GPL[20]*GPL[959] + 8*GPL[3]*GPL[960] - 8*GPL[6]*GPL[960] + 
         8*GPL[9]*GPL[960] + 8*GPL[20]*GPL[960] + 8*GPL[3]*GPL[961] - 
         8*GPL[6]*GPL[961] + 8*GPL[9]*GPL[961] + 8*GPL[20]*GPL[961] + 
         8*GPL[3]*GPL[962] - 8*GPL[6]*GPL[962] + 8*GPL[9]*GPL[962] + 
         8*GPL[20]*GPL[962] + 8*GPL[3]*GPL[963] - 8*GPL[6]*GPL[963] + 
         8*GPL[9]*GPL[963] + 8*GPL[20]*GPL[963] + 8*GPL[3]*GPL[964] - 
         8*GPL[6]*GPL[964] + 8*GPL[9]*GPL[964] + 8*GPL[20]*GPL[964] + 
         8*GPL[3]*GPL[965] - 8*GPL[6]*GPL[965] + 8*GPL[9]*GPL[965] + 
         8*GPL[20]*GPL[965] + 8*GPL[3]*GPL[966] - 8*GPL[6]*GPL[966] + 
         8*GPL[9]*GPL[966] + 8*GPL[20]*GPL[966] + 4*GPL[1147] - 
         24*GPL[1150] - 24*GPL[1156] + 28*GPL[1159] - 24*GPL[1173] + 
         72*GPL[1174] + 28*GPL[1176] - 48*GPL[1177] + 24*GPL[1178] + 
         28*GPL[1182] - 48*GPL[1183] - 16*GPL[1185] + 20*GPL[1187] - 
         8*GPL[1190] - 8*GPL[1191] - 16*GPL[1194] + 12*GPL[1197] + 
         12*GPL[1199] + 8*GPL[1201] + 8*GPL[1202] + 12*GPL[1203] + 
         12*GPL[1204] + 16*GPL[1205] + 16*GPL[1211] - 16*GPL[1212] - 
         16*GPL[1213] + 4*GPL[1214] + 4*GPL[1215] + 4*GPL[1216] + 
         4*GPL[1217] + 24*GPL[1219] - 32*GPL[1221] + 8*GPL[1226] + 
         16*GPL[1230] + 16*GPL[1232] + 16*GPL[1235] + 16*GPL[1236] - 
         8*GPL[1237] - 8*GPL[1243] + 8*GPL[1244] + 8*GPL[1245] - 
         24*GPL[1251] - 24*GPL[1252] + 24*GPL[1253] + 24*GPL[1254] + 
         24*GPL[1255] + 24*GPL[1256] - 4*GPL[1257] - 4*GPL[1258] - 
         24*GPL[1259] - 24*GPL[1260] - 4*GPL[1261] - 4*GPL[1262] - 
         12*GPL[1263] - 12*GPL[1264] - 12*GPL[1265] - 12*GPL[1266] + 
         16*GPL[1267] + 16*GPL[1268] + 16*GPL[1269] + 16*GPL[1270] + 
         12*GPL[1275] + 12*GPL[1276] - 12*GPL[1277] - 12*GPL[1278] - 
         12*GPL[1279] - 12*GPL[1280] - 12*GPL[1281] - 12*GPL[1282] + 
         12*GPL[1283] + 12*GPL[1284] + 12*GPL[1285] + 12*GPL[1286] + 
         12*GPL[1287] + 12*GPL[1288] - 12*GPL[1289] - 12*GPL[1290] - 
         12*GPL[1291] - 12*GPL[1292] - 12*GPL[1293] - 12*GPL[1294] + 
         12*GPL[1295] + 12*GPL[1296] + 12*GPL[1297] + 12*GPL[1298] - 
         24*GPL[1299] + 4*GPL[1301] + 4*GPL[1302] - 8*GPL[1303] - 
         16*GPL[1306] + 4*GPL[1309] - 4*GPL[1310] - 4*GPL[1311] - 
         12*GPL[1312] + 12*GPL[1313] + 12*GPL[1314] - 4*GPL[1315] - 
         4*GPL[1316] + 8*GPL[1317] - 4*GPL[1318] + 4*GPL[1319] + 
         4*GPL[1320] + 4*GPL[1321] - 4*GPL[1322] - 4*GPL[1323] + 
         16*GPL[1324] - 8*GPL[1330] - 8*GPL[1336] + 8*GPL[1337] + 
         8*GPL[1338] + 32*GPL[1339] - 20*GPL[1340] - 20*GPL[1341] - 
         16*GPL[1342] + 16*GPL[1343] + 16*GPL[1344] - 4*GPL[1345] + 
         16*GPL[1346] + 16*GPL[1347] - 4*GPL[1348] + 4*GPL[1349] + 
         4*GPL[1350] + 8*GPL[1351] - 8*GPL[1352] - 8*GPL[1353] + 
         4*GPL[1360] + 4*GPL[1361] + 4*GPL[1362] + 4*GPL[1363] - 
         4*GPL[1364] - 4*GPL[1365] + 4*GPL[1366] + 4*GPL[1367] - 
         4*GPL[1368] - 4*GPL[1369] - 4*GPL[1370] - 4*GPL[1371] + 
         4*GPL[1372] + 4*GPL[1373] + 4*GPL[1374] + 4*GPL[1375] - 
         4*GPL[1376] - 4*GPL[1377] + 4*GPL[1378] + 4*GPL[1379] - 
         4*GPL[1380] - 4*GPL[1381] - 4*GPL[1382] - 4*GPL[1383] + 
         8*GPL[1402] + 8*GPL[1403] + 8*GPL[1404] + 8*GPL[1405] + 
         8*GPL[1406] + 8*GPL[1407] + 8*GPL[1408] + 8*GPL[1409] + 
         8*GPL[1410] + 8*GPL[1411] + 8*GPL[1412] + 8*GPL[1413] + 
         8*GPL[1414] + 8*GPL[1415] + 8*GPL[1416] + 8*GPL[1417] + 
         48*GPL[1428] - 32*GPL[1430] + 16*GPL[1437] - 16*GPL[1446] - 
         16*GPL[1452] + 16*GPL[1453] + 16*GPL[1454] + 32*GPL[1462] + 
         32*GPL[1543] - 32*GPL[1563] + 16*GPL[1569] + 16*GPL[1575] - 
         16*GPL[1576] - 16*GPL[1577] - 32*GPL[1578] + 16*GPL[1579] + 
         16*GPL[1580] - 16*GPL[1584] + 16*GPL[1587] - 16*GPL[1588] - 
         16*GPL[1589] - 24*GPL[1695] - 24*GPL[1696] - 24*GPL[1697] - 
         24*GPL[1698] + 24*GPL[1699] + 24*GPL[1700] - 24*GPL[1701] - 
         24*GPL[1702] - 24*GPL[1703] - 24*GPL[1704] - 24*GPL[1705] - 
         24*GPL[1706] + 72*GPL[1707] + 72*GPL[1708] - 72*GPL[1709] - 
         72*GPL[1710] - 24*GPL[1711] - 24*GPL[1712] + 24*GPL[1713] + 
         24*GPL[1714] + 24*GPL[1715] + 24*GPL[1716] + 24*GPL[1717] + 
         24*GPL[1718] + 24*GPL[1719] + 24*GPL[1720] + 24*GPL[1721] + 
         24*GPL[1722] - 24*GPL[1723] - 24*GPL[1724] + 24*GPL[1725] + 
         24*GPL[1726] + 24*GPL[1727] + 24*GPL[1728] + 24*GPL[1729] + 
         24*GPL[1730] - 24*GPL[1731] - 24*GPL[1732] - 24*GPL[1733] - 
         24*GPL[1734] - 24*GPL[1735] - 24*GPL[1736] + 24*GPL[1737] + 
         24*GPL[1738] + 24*GPL[1739] + 24*GPL[1740] + 24*GPL[1741] + 
         24*GPL[1742] - 24*GPL[1743] - 24*GPL[1744] - 24*GPL[1745] - 
         24*GPL[1746] - 24*GPL[1747] - 24*GPL[1748] - 24*GPL[1749] - 
         24*GPL[1750] + 24*GPL[1751] + 24*GPL[1752] - 24*GPL[1753] - 
         24*GPL[1754] + 24*GPL[1755] + 24*GPL[1756] + 24*GPL[1757] + 
         24*GPL[1758] - 24*GPL[1759] - 24*GPL[1760] - 24*GPL[1761] - 
         24*GPL[1762] + 24*GPL[1763] + 24*GPL[1764] - 24*GPL[1765] - 
         24*GPL[1766] + 24*GPL[1767] + 24*GPL[1768] + 24*GPL[1769] + 
         24*GPL[1770] + 24*GPL[1771] + 24*GPL[1772] + 4*GPL[1773] + 
         4*GPL[1774] - 24*GPL[1775] - 24*GPL[1776] + 4*GPL[1777] + 
         4*GPL[1778] + 12*GPL[1779] + 12*GPL[1780] + 12*GPL[1781] + 
         12*GPL[1782] - 16*GPL[1783] - 16*GPL[1784] - 16*GPL[1785] - 
         16*GPL[1786] - 24*GPL[1791] - 24*GPL[1792] + 24*GPL[1793] + 
         24*GPL[1794] - 8*GPL[1795] - 8*GPL[1796] - 12*GPL[1797] - 
         12*GPL[1798] + 8*GPL[1799] + 8*GPL[1800] - 12*GPL[1801] - 
         12*GPL[1802] - 4*GPL[1803] - 4*GPL[1804] - 4*GPL[1805] - 
         4*GPL[1806] - 16*GPL[1807] - 16*GPL[1808] - 16*GPL[1809] - 
         16*GPL[1810] + 4*GPL[1815] + 4*GPL[1816] - 4*GPL[1817] - 
         4*GPL[1818] - 4*GPL[1819] - 4*GPL[1820] - 4*GPL[1821] - 
         4*GPL[1822] + 4*GPL[1823] + 4*GPL[1824] + 4*GPL[1825] + 
         4*GPL[1826] + 4*GPL[1827] + 4*GPL[1828] - 4*GPL[1829] - 
         4*GPL[1830] - 4*GPL[1831] - 4*GPL[1832] - 4*GPL[1833] - 
         4*GPL[1834] + 4*GPL[1835] + 4*GPL[1836] + 4*GPL[1837] + 
         4*GPL[1838] + 12*GPL[1839] + 12*GPL[1840] + 12*GPL[1841] + 
         12*GPL[1842] - 12*GPL[1843] - 12*GPL[1844] + 12*GPL[1845] + 
         12*GPL[1846] - 12*GPL[1847] - 12*GPL[1848] - 12*GPL[1849] - 
         12*GPL[1850] + 12*GPL[1851] + 12*GPL[1852] + 12*GPL[1853] + 
         12*GPL[1854] - 12*GPL[1855] - 12*GPL[1856] + 12*GPL[1857] + 
         12*GPL[1858] - 12*GPL[1859] - 12*GPL[1860] - 12*GPL[1861] - 
         12*GPL[1862] - 8*GPL[1863] - 8*GPL[1864] - 8*GPL[1865] - 
         8*GPL[1866] - 8*GPL[1867] - 8*GPL[1868] - 8*GPL[1869] - 
         8*GPL[1870] - 8*GPL[1871] - 8*GPL[1872] - 8*GPL[1873] - 
         8*GPL[1874] - 8*GPL[1875] - 8*GPL[1876] - 8*GPL[1877] - 
         8*GPL[1878] + 12*GPL[2007] + 12*GPL[2008] + 4*GPL[2009] + 
         4*GPL[2010] - 12*GPL[2011] - 12*GPL[2012] + 4*GPL[2013] + 
         4*GPL[2014] + 12*GPL[2015] + 12*GPL[2016] + 12*GPL[2017] + 
         12*GPL[2018] - 16*GPL[2021] - 16*GPL[2022] - 16*GPL[2025] - 
         16*GPL[2026] - 24*GPL[2031] - 24*GPL[2032] + 24*GPL[2033] + 
         24*GPL[2034] + 4*GPL[2035] + 4*GPL[2036] - 12*GPL[2037] - 
         12*GPL[2038] - 4*GPL[2039] - 4*GPL[2040] - 12*GPL[2041] - 
         12*GPL[2042] - 4*GPL[2043] - 4*GPL[2044] - 4*GPL[2045] - 
         4*GPL[2046] - 16*GPL[2049] - 16*GPL[2050] - 16*GPL[2053] - 
         16*GPL[2054] + 4*GPL[2059] + 4*GPL[2060] - 4*GPL[2061] - 
         4*GPL[2062] - 4*GPL[2063] - 4*GPL[2064] - 4*GPL[2065] - 
         4*GPL[2066] + 4*GPL[2067] + 4*GPL[2068] + 4*GPL[2069] + 
         4*GPL[2070] + 4*GPL[2071] + 4*GPL[2072] - 4*GPL[2073] - 
         4*GPL[2074] - 4*GPL[2075] - 4*GPL[2076] - 4*GPL[2077] - 
         4*GPL[2078] + 4*GPL[2079] + 4*GPL[2080] + 4*GPL[2081] + 
         4*GPL[2082] + 12*GPL[2083] + 12*GPL[2084] + 12*GPL[2085] + 
         12*GPL[2086] - 12*GPL[2087] - 12*GPL[2088] + 12*GPL[2089] + 
         12*GPL[2090] - 12*GPL[2091] - 12*GPL[2092] - 12*GPL[2093] - 
         12*GPL[2094] + 12*GPL[2095] + 12*GPL[2096] + 12*GPL[2097] + 
         12*GPL[2098] - 12*GPL[2099] - 12*GPL[2100] + 12*GPL[2101] + 
         12*GPL[2102] - 12*GPL[2103] - 12*GPL[2104] - 12*GPL[2105] - 
         12*GPL[2106] + 8*GPL[2125] + 8*GPL[2126] + 8*GPL[2129] + 
         8*GPL[2130] + 8*GPL[2131] + 8*GPL[2132] + 8*GPL[2133] + 
         8*GPL[2134] + 8*GPL[2137] + 8*GPL[2138] + 8*GPL[2141] + 
         8*GPL[2142] + 8*GPL[2143] + 8*GPL[2144] + 8*GPL[2145] + 
         8*GPL[2146] + 12*GPL[2147] + 12*GPL[2148] + 4*GPL[2149] + 
         4*GPL[2150] - 12*GPL[2151] - 12*GPL[2152] + 4*GPL[2153] + 
         4*GPL[2154] + 12*GPL[2155] + 12*GPL[2156] + 12*GPL[2157] + 
         12*GPL[2158] - 16*GPL[2161] - 16*GPL[2162] - 16*GPL[2165] - 
         16*GPL[2166] - 24*GPL[2171] - 24*GPL[2172] + 24*GPL[2173] + 
         24*GPL[2174] + 4*GPL[2175] + 4*GPL[2176] - 12*GPL[2177] - 
         12*GPL[2178] - 4*GPL[2179] - 4*GPL[2180] - 12*GPL[2181] - 
         12*GPL[2182] - 4*GPL[2183] - 4*GPL[2184] - 4*GPL[2185] - 
         4*GPL[2186] - 16*GPL[2189] - 16*GPL[2190] - 16*GPL[2193] - 
         16*GPL[2194] + 4*GPL[2199] + 4*GPL[2200] - 4*GPL[2201] - 
         4*GPL[2202] - 4*GPL[2203] - 4*GPL[2204] - 4*GPL[2205] - 
         4*GPL[2206] + 4*GPL[2207] + 4*GPL[2208] + 4*GPL[2209] + 
         4*GPL[2210] + 4*GPL[2211] + 4*GPL[2212] - 4*GPL[2213] - 
         4*GPL[2214] - 4*GPL[2215] - 4*GPL[2216] - 4*GPL[2217] - 
         4*GPL[2218] + 4*GPL[2219] + 4*GPL[2220] + 4*GPL[2221] + 
         4*GPL[2222] + 12*GPL[2223] + 12*GPL[2224] + 12*GPL[2225] + 
         12*GPL[2226] - 12*GPL[2227] - 12*GPL[2228] + 12*GPL[2229] + 
         12*GPL[2230] - 12*GPL[2231] - 12*GPL[2232] - 12*GPL[2233] - 
         12*GPL[2234] + 12*GPL[2235] + 12*GPL[2236] + 12*GPL[2237] + 
         12*GPL[2238] - 12*GPL[2239] - 12*GPL[2240] + 12*GPL[2241] + 
         12*GPL[2242] - 12*GPL[2243] - 12*GPL[2244] - 12*GPL[2245] - 
         12*GPL[2246] + 8*GPL[2265] + 8*GPL[2266] + 8*GPL[2269] + 
         8*GPL[2270] + 8*GPL[2271] + 8*GPL[2272] + 8*GPL[2273] + 
         8*GPL[2274] + 8*GPL[2277] + 8*GPL[2278] + 8*GPL[2281] + 
         8*GPL[2282] + 8*GPL[2283] + 8*GPL[2284] + 8*GPL[2285] + 
         8*GPL[2286] + 48*GPL[2290] - 32*GPL[2291] + 16*GPL[2294] - 
         16*GPL[2297] - 16*GPL[2303] + 16*GPL[2304] + 16*GPL[2305] + 
         32*GPL[2307] + 32*GPL[2319] - 32*GPL[2339] + 16*GPL[2345] + 
         16*GPL[2351] - 16*GPL[2352] - 16*GPL[2353] - 32*GPL[2354] + 
         16*GPL[2355] + 16*GPL[2356] - 16*GPL[2360] + 16*GPL[2363] - 
         16*GPL[2364] - 16*GPL[2365] - 48*GPL[2464] + 32*GPL[2465] - 
         16*GPL[2468] - 16*GPL[2480] + 8*GPL[2486] + 8*GPL[2492] - 
         8*GPL[2493] - 8*GPL[2494] + 24*GPL[2495] - 32*GPL[2496] - 
         4*GPL[2497] - 4*GPL[2498] + 8*GPL[2499] + 16*GPL[2502] - 
         4*GPL[2505] + 4*GPL[2506] + 4*GPL[2507] + 12*GPL[2508] - 
         12*GPL[2509] - 12*GPL[2510] + 4*GPL[2511] + 4*GPL[2512] - 
         8*GPL[2513] + 4*GPL[2514] - 4*GPL[2515] - 4*GPL[2516] - 
         4*GPL[2517] + 4*GPL[2518] + 4*GPL[2519] + 16*GPL[2520] - 
         8*GPL[2526] - 8*GPL[2532] + 8*GPL[2533] + 8*GPL[2534] + 
         4*GPL[2536] + 4*GPL[2537] + 16*GPL[2538] - 16*GPL[2539] - 
         16*GPL[2540] + 20*GPL[2541] - 16*GPL[2542] - 16*GPL[2543] - 
         12*GPL[2544] + 12*GPL[2545] + 12*GPL[2546] - 8*GPL[2547] + 
         8*GPL[2548] + 8*GPL[2549] - 24*GPL[2574] + 32*GPL[2575] - 
         16*GPL[2576] - 16*GPL[2577] - 24*GPL[2578] + 16*GPL[2579] + 
         16*GPL[2580] - 4*GPL[2581] + 16*GPL[2582] + 16*GPL[2583] + 
         12*GPL[2587] - 12*GPL[2588] - 12*GPL[2589] - 16*GPL[2590] + 
         8*GPL[2591] + 8*GPL[2592] - 8*GPL[2596] + 8*GPL[2599] - 
         8*GPL[2600] - 8*GPL[2601] - 24*GPL[2605] + 12*GPL[2607] + 
         12*GPL[2608] - 8*GPL[2609] - 16*GPL[2612] + 12*GPL[2615] - 
         12*GPL[2616] - 12*GPL[2617] - 4*GPL[2618] + 4*GPL[2619] + 
         4*GPL[2620] - 4*GPL[2621] - 4*GPL[2622] + 8*GPL[2623] - 
         4*GPL[2624] + 4*GPL[2625] + 4*GPL[2626] + 4*GPL[2627] - 
         4*GPL[2628] - 4*GPL[2629] + 8*GPL[2631] + 8*GPL[2632] + 
         16*GPL[2633] - 16*GPL[2634] - 16*GPL[2635] + 12*GPL[2636] - 
         16*GPL[2637] - 16*GPL[2638] - 8*GPL[2639] + 8*GPL[2640] + 
         8*GPL[2641] - 12*GPL[2642] + 12*GPL[2643] + 12*GPL[2644] + 
         16*GPL[2645] - 8*GPL[2646] - 8*GPL[2647] + 8*GPL[2651] - 
         8*GPL[2654] + 8*GPL[2655] + 8*GPL[2656] + 4*GPL[2744] + 
         4*GPL[2745] + 12*GPL[2746] + 12*GPL[2747] - 4*GPL[2748] - 
         4*GPL[2749] + 12*GPL[2750] + 12*GPL[2751] + 4*GPL[2752] + 
         4*GPL[2753] + 4*GPL[2754] + 4*GPL[2755] + 16*GPL[2758] + 
         16*GPL[2759] + 16*GPL[2762] + 16*GPL[2763] - 24*GPL[2768] - 
         24*GPL[2769] + 24*GPL[2770] + 24*GPL[2771] + 12*GPL[2772] + 
         12*GPL[2773] - 4*GPL[2774] - 4*GPL[2775] - 12*GPL[2776] - 
         12*GPL[2777] - 4*GPL[2778] - 4*GPL[2779] - 12*GPL[2780] - 
         12*GPL[2781] - 12*GPL[2782] - 12*GPL[2783] + 16*GPL[2786] + 
         16*GPL[2787] + 16*GPL[2790] + 16*GPL[2791] + 12*GPL[2796] + 
         12*GPL[2797] - 12*GPL[2798] - 12*GPL[2799] - 12*GPL[2800] - 
         12*GPL[2801] - 12*GPL[2802] - 12*GPL[2803] + 12*GPL[2804] + 
         12*GPL[2805] + 12*GPL[2806] + 12*GPL[2807] + 12*GPL[2808] + 
         12*GPL[2809] - 12*GPL[2810] - 12*GPL[2811] - 12*GPL[2812] - 
         12*GPL[2813] - 12*GPL[2814] - 12*GPL[2815] + 12*GPL[2816] + 
         12*GPL[2817] + 12*GPL[2818] + 12*GPL[2819] + 4*GPL[2820] + 
         4*GPL[2821] + 4*GPL[2822] + 4*GPL[2823] - 4*GPL[2824] - 
         4*GPL[2825] + 4*GPL[2826] + 4*GPL[2827] - 4*GPL[2828] - 
         4*GPL[2829] - 4*GPL[2830] - 4*GPL[2831] + 4*GPL[2832] + 
         4*GPL[2833] + 4*GPL[2834] + 4*GPL[2835] - 4*GPL[2836] - 
         4*GPL[2837] + 4*GPL[2838] + 4*GPL[2839] - 4*GPL[2840] - 
         4*GPL[2841] - 4*GPL[2842] - 4*GPL[2843] - 8*GPL[2862] - 
         8*GPL[2863] - 8*GPL[2866] - 8*GPL[2867] - 8*GPL[2868] - 
         8*GPL[2869] - 8*GPL[2870] - 8*GPL[2871] - 8*GPL[2874] - 
         8*GPL[2875] - 8*GPL[2878] - 8*GPL[2879] - 8*GPL[2880] - 
         8*GPL[2881] - 8*GPL[2882] - 8*GPL[2883] + 4*GPL[2928] + 
         4*GPL[2929] + 12*GPL[2930] + 12*GPL[2931] - 4*GPL[2932] - 
         4*GPL[2933] + 12*GPL[2934] + 12*GPL[2935] + 4*GPL[2936] + 
         4*GPL[2937] + 4*GPL[2938] + 4*GPL[2939] + 16*GPL[2942] + 
         16*GPL[2943] + 16*GPL[2946] + 16*GPL[2947] - 24*GPL[2952] - 
         24*GPL[2953] + 24*GPL[2954] + 24*GPL[2955] + 12*GPL[2956] + 
         12*GPL[2957] - 4*GPL[2958] - 4*GPL[2959] - 12*GPL[2960] - 
         12*GPL[2961] - 4*GPL[2962] - 4*GPL[2963] - 12*GPL[2964] - 
         12*GPL[2965] - 12*GPL[2966] - 12*GPL[2967] + 16*GPL[2970] + 
         16*GPL[2971] + 16*GPL[2974] + 16*GPL[2975] + 12*GPL[2980] + 
         12*GPL[2981] - 12*GPL[2982] - 12*GPL[2983] - 12*GPL[2984] - 
         12*GPL[2985] - 12*GPL[2986] - 12*GPL[2987] + 12*GPL[2988] + 
         12*GPL[2989] + 12*GPL[2990] + 12*GPL[2991] + 12*GPL[2992] + 
         12*GPL[2993] - 12*GPL[2994] - 12*GPL[2995] - 12*GPL[2996] - 
         12*GPL[2997] - 12*GPL[2998] - 12*GPL[2999] + 12*GPL[3000] + 
         12*GPL[3001] + 12*GPL[3002] + 12*GPL[3003] + 4*GPL[3004] + 
         4*GPL[3005] + 4*GPL[3006] + 4*GPL[3007] - 4*GPL[3008] - 
         4*GPL[3009] + 4*GPL[3010] + 4*GPL[3011] - 4*GPL[3012] - 
         4*GPL[3013] - 4*GPL[3014] - 4*GPL[3015] + 4*GPL[3016] + 
         4*GPL[3017] + 4*GPL[3018] + 4*GPL[3019] - 4*GPL[3020] - 
         4*GPL[3021] + 4*GPL[3022] + 4*GPL[3023] - 4*GPL[3024] - 
         4*GPL[3025] - 4*GPL[3026] - 4*GPL[3027] - 8*GPL[3046] - 
         8*GPL[3047] - 8*GPL[3050] - 8*GPL[3051] - 8*GPL[3052] - 
         8*GPL[3053] - 8*GPL[3054] - 8*GPL[3055] - 8*GPL[3058] - 
         8*GPL[3059] - 8*GPL[3062] - 8*GPL[3063] - 8*GPL[3064] - 
         8*GPL[3065] - 8*GPL[3066] - 8*GPL[3067] + 4*GPL[3]*Zeta[3] - 
         26*GPL[6]*Zeta[3] + 24*GPL[9]*Zeta[3] + 22*GPL[11]*Zeta[3] + 
         36*GPL[15]*Zeta[3] - 24*GPL[16]*Zeta[3] - 22*GPL[17]*Zeta[3] - 
         4*GPL[18]*Zeta[3] - 4*GPL[19]*Zeta[3] + 24*GPL[20]*Zeta[3] - 
         20*GPL[22]*Zeta[3] - 20*GPL[23]*Zeta[3] - 20*GPL[25]*Zeta[3] - 
         20*GPL[27]*Zeta[3]), k[25] -> ep*(-1/2*GPL[11] - GPL[17]/2) + 
       ep^2*((3*GPL[3]*GPL[11])/2 - (3*GPL[6]*GPL[11])/2 + 
         (3*GPL[9]*GPL[11])/2 + (3*GPL[3]*GPL[17])/2 - (3*GPL[6]*GPL[17])/2 + 
         (3*GPL[9]*GPL[17])/2 + (3*GPL[11]*GPL[20])/2 + (3*GPL[17]*GPL[20])/
          2 + (GPL[3]*GPL[30])/2 - (GPL[6]*GPL[30])/2 + (GPL[9]*GPL[30])/2 + 
         (GPL[20]*GPL[30])/2 + (GPL[3]*GPL[31])/2 - (GPL[6]*GPL[31])/2 + 
         (GPL[9]*GPL[31])/2 + (GPL[20]*GPL[31])/2 - GPL[50] - (3*GPL[82])/2 - 
         (3*GPL[87])/2 - (3*GPL[129])/2 - (3*GPL[131])/2 - GPL[240]/2 - 
         GPL[241]/2 - GPL[250]/2 - GPL[251]/2) + 
       ep^3*(-1/3*(Pi^2*GPL[3]) + (Pi^2*GPL[6])/2 + (3*Pi^2*GPL[11])/4 + 
         (3*GPL[3]*GPL[6]*GPL[11])/2 - 6*GPL[3]*GPL[9]*GPL[11] + 
         (3*Pi^2*GPL[17])/4 + (3*GPL[3]*GPL[6]*GPL[17])/2 - 
         6*GPL[3]*GPL[9]*GPL[17] - (Pi^2*GPL[18])/6 - (Pi^2*GPL[19])/6 + 
         GPL[3]*GPL[6]*GPL[19] - 6*GPL[3]*GPL[11]*GPL[20] - 
         6*GPL[3]*GPL[17]*GPL[20] - (Pi^2*GPL[22])/3 + 
         (9*GPL[3]*GPL[11]*GPL[22])/2 + (9*GPL[3]*GPL[17]*GPL[22])/2 - 
         GPL[3]*GPL[19]*GPL[22] - (Pi^2*GPL[23])/3 + 
         (9*GPL[3]*GPL[11]*GPL[23])/2 + (9*GPL[3]*GPL[17]*GPL[23])/2 - 
         GPL[3]*GPL[18]*GPL[23] - (Pi^2*GPL[25])/6 + GPL[3]*GPL[6]*GPL[25] - 
         GPL[3]*GPL[22]*GPL[25] - (Pi^2*GPL[27])/6 - GPL[3]*GPL[23]*GPL[27] - 
         (Pi^2*GPL[30])/12 + (5*GPL[3]*GPL[6]*GPL[30])/2 - 
         2*GPL[3]*GPL[9]*GPL[30] - 2*GPL[3]*GPL[20]*GPL[30] - 
         (GPL[3]*GPL[22]*GPL[30])/2 - (GPL[3]*GPL[23]*GPL[30])/2 - 
         (Pi^2*GPL[31])/12 + (5*GPL[3]*GPL[6]*GPL[31])/2 - 
         2*GPL[3]*GPL[9]*GPL[31] - 2*GPL[3]*GPL[20]*GPL[31] - 
         (GPL[3]*GPL[22]*GPL[31])/2 - (GPL[3]*GPL[23]*GPL[31])/2 + 
         2*GPL[6]*GPL[39] - (3*GPL[11]*GPL[39])/2 - (3*GPL[17]*GPL[39])/2 - 
         GPL[18]*GPL[39] - 2*GPL[22]*GPL[39] - GPL[27]*GPL[39] - 
         (5*GPL[30]*GPL[39])/2 - (5*GPL[31]*GPL[39])/2 - 2*GPL[6]*GPL[47] + 
         GPL[18]*GPL[47] - GPL[19]*GPL[47] + 2*GPL[22]*GPL[47] - 
         2*GPL[23]*GPL[47] - GPL[25]*GPL[47] + GPL[27]*GPL[47] - 
         (9*GPL[11]*GPL[50])/2 + 8*GPL[16]*GPL[50] - (9*GPL[17]*GPL[50])/2 - 
         2*GPL[25]*GPL[50] - 2*GPL[27]*GPL[50] - (5*GPL[30]*GPL[50])/2 - 
         (5*GPL[31]*GPL[50])/2 + (3*GPL[11]*GPL[53])/2 + 
         (3*GPL[17]*GPL[53])/2 + GPL[19]*GPL[53] + GPL[25]*GPL[53] + 
         (5*GPL[30]*GPL[53])/2 + (5*GPL[31]*GPL[53])/2 - GPL[3]*GPL[55] + 
         5*GPL[6]*GPL[55] - GPL[9]*GPL[55] - GPL[20]*GPL[55] - 
         GPL[3]*GPL[59] - 3*GPL[6]*GPL[59] - GPL[9]*GPL[59] - 
         GPL[20]*GPL[59] + (3*GPL[11]*GPL[62])/2 + (3*GPL[17]*GPL[62])/2 + 
         GPL[19]*GPL[62] + GPL[25]*GPL[62] + (5*GPL[30]*GPL[62])/2 + 
         (5*GPL[31]*GPL[62])/2 + 2*GPL[3]*GPL[65] + GPL[3]*GPL[71] - 
         GPL[6]*GPL[71] + GPL[9]*GPL[71] + GPL[20]*GPL[71] + GPL[3]*GPL[72] - 
         GPL[6]*GPL[72] + GPL[9]*GPL[72] + GPL[20]*GPL[72] + 
         6*GPL[11]*GPL[77] + 6*GPL[17]*GPL[77] + 2*GPL[30]*GPL[77] + 
         2*GPL[31]*GPL[77] - 6*GPL[11]*GPL[80] - 6*GPL[17]*GPL[80] - 
         2*GPL[30]*GPL[80] - 2*GPL[31]*GPL[80] + (3*GPL[3]*GPL[82])/2 - 
         (3*GPL[6]*GPL[82])/2 + (3*GPL[9]*GPL[82])/2 + (3*GPL[20]*GPL[82])/
          2 + (3*GPL[3]*GPL[87])/2 - (3*GPL[6]*GPL[87])/2 + 
         (3*GPL[9]*GPL[87])/2 + (3*GPL[20]*GPL[87])/2 - 6*GPL[11]*GPL[90] - 
         6*GPL[17]*GPL[90] - 2*GPL[30]*GPL[90] - 2*GPL[31]*GPL[90] + 
         (9*GPL[3]*GPL[100])/2 - (9*GPL[6]*GPL[100])/2 + 
         (9*GPL[9]*GPL[100])/2 + (9*GPL[20]*GPL[100])/2 + 
         (9*GPL[3]*GPL[101])/2 - (9*GPL[6]*GPL[101])/2 + 
         (9*GPL[9]*GPL[101])/2 + (9*GPL[20]*GPL[101])/2 - GPL[3]*GPL[119] - 
         3*GPL[6]*GPL[119] - GPL[9]*GPL[119] - GPL[20]*GPL[119] - 
         GPL[3]*GPL[122] + 5*GPL[6]*GPL[122] - GPL[9]*GPL[122] - 
         GPL[20]*GPL[122] + GPL[3]*GPL[127] - GPL[6]*GPL[127] + 
         GPL[9]*GPL[127] + GPL[20]*GPL[127] + GPL[3]*GPL[128] - 
         GPL[6]*GPL[128] + GPL[9]*GPL[128] + GPL[20]*GPL[128] + 
         (3*GPL[3]*GPL[129])/2 - (3*GPL[6]*GPL[129])/2 + 
         (3*GPL[9]*GPL[129])/2 + (3*GPL[20]*GPL[129])/2 + 
         (3*GPL[3]*GPL[131])/2 - (3*GPL[6]*GPL[131])/2 + 
         (3*GPL[9]*GPL[131])/2 + (3*GPL[20]*GPL[131])/2 + 
         (9*GPL[3]*GPL[138])/2 - (9*GPL[6]*GPL[138])/2 + 
         (9*GPL[9]*GPL[138])/2 + (9*GPL[20]*GPL[138])/2 + 
         (9*GPL[3]*GPL[139])/2 - (9*GPL[6]*GPL[139])/2 + 
         (9*GPL[9]*GPL[139])/2 + (9*GPL[20]*GPL[139])/2 + GPL[3]*GPL[140] - 
         2*GPL[6]*GPL[140] + GPL[9]*GPL[140] + GPL[20]*GPL[140] + 
         GPL[3]*GPL[143] + GPL[9]*GPL[143] + GPL[20]*GPL[143] - 
         GPL[3]*GPL[150] + GPL[6]*GPL[150] - GPL[9]*GPL[150] - 
         GPL[20]*GPL[150] - GPL[3]*GPL[151] + GPL[6]*GPL[151] - 
         GPL[9]*GPL[151] - GPL[20]*GPL[151] + GPL[3]*GPL[152] - 
         2*GPL[6]*GPL[152] + GPL[9]*GPL[152] + GPL[20]*GPL[152] + 
         GPL[3]*GPL[155] + GPL[9]*GPL[155] + GPL[20]*GPL[155] - 
         GPL[3]*GPL[162] + GPL[6]*GPL[162] - GPL[9]*GPL[162] - 
         GPL[20]*GPL[162] - GPL[3]*GPL[163] + GPL[6]*GPL[163] - 
         GPL[9]*GPL[163] - GPL[20]*GPL[163] + 6*GPL[11]*GPL[165] + 
         6*GPL[17]*GPL[165] + GPL[18]*GPL[165] - GPL[19]*GPL[165] - 
         GPL[25]*GPL[165] + GPL[27]*GPL[165] + 2*GPL[30]*GPL[165] + 
         2*GPL[31]*GPL[165] - 6*GPL[11]*GPL[166] - 6*GPL[17]*GPL[166] - 
         2*GPL[30]*GPL[166] - 2*GPL[31]*GPL[166] - 6*GPL[11]*GPL[167] - 
         6*GPL[17]*GPL[167] - 2*GPL[30]*GPL[167] - 2*GPL[31]*GPL[167] - 
         (9*GPL[11]*GPL[181])/2 - (9*GPL[17]*GPL[181])/2 + GPL[19]*GPL[181] + 
         GPL[25]*GPL[181] + (GPL[30]*GPL[181])/2 + (GPL[31]*GPL[181])/2 + 
         (9*GPL[11]*GPL[182])/2 + (9*GPL[17]*GPL[182])/2 - GPL[19]*GPL[182] - 
         GPL[25]*GPL[182] - (GPL[30]*GPL[182])/2 - (GPL[31]*GPL[182])/2 + 
         (9*GPL[11]*GPL[183])/2 + (9*GPL[17]*GPL[183])/2 - GPL[19]*GPL[183] - 
         GPL[25]*GPL[183] - (GPL[30]*GPL[183])/2 - (GPL[31]*GPL[183])/2 - 
         2*GPL[3]*GPL[186] + 2*GPL[3]*GPL[190] - (9*GPL[11]*GPL[190])/2 - 
         (9*GPL[17]*GPL[190])/2 + GPL[18]*GPL[190] + GPL[27]*GPL[190] + 
         (GPL[30]*GPL[190])/2 + (GPL[31]*GPL[190])/2 + (9*GPL[11]*GPL[191])/
          2 + (9*GPL[17]*GPL[191])/2 - GPL[18]*GPL[191] - GPL[27]*GPL[191] - 
         (GPL[30]*GPL[191])/2 - (GPL[31]*GPL[191])/2 + (9*GPL[11]*GPL[192])/
          2 + (9*GPL[17]*GPL[192])/2 - GPL[18]*GPL[192] - GPL[27]*GPL[192] - 
         (GPL[30]*GPL[192])/2 - (GPL[31]*GPL[192])/2 - 2*GPL[3]*GPL[194] + 
         GPL[3]*GPL[205] + GPL[9]*GPL[205] + GPL[20]*GPL[205] + 
         GPL[3]*GPL[208] - 2*GPL[6]*GPL[208] + GPL[9]*GPL[208] + 
         GPL[20]*GPL[208] - GPL[3]*GPL[215] + GPL[6]*GPL[215] - 
         GPL[9]*GPL[215] - GPL[20]*GPL[215] - GPL[3]*GPL[216] + 
         GPL[6]*GPL[216] - GPL[9]*GPL[216] - GPL[20]*GPL[216] + 
         GPL[3]*GPL[222] + GPL[9]*GPL[222] + GPL[20]*GPL[222] + 
         GPL[3]*GPL[225] - 2*GPL[6]*GPL[225] + GPL[9]*GPL[225] + 
         GPL[20]*GPL[225] - GPL[3]*GPL[232] + GPL[6]*GPL[232] - 
         GPL[9]*GPL[232] - GPL[20]*GPL[232] - GPL[3]*GPL[233] + 
         GPL[6]*GPL[233] - GPL[9]*GPL[233] - GPL[20]*GPL[233] + 
         (5*GPL[3]*GPL[240])/2 - (5*GPL[6]*GPL[240])/2 + 
         (5*GPL[9]*GPL[240])/2 + (5*GPL[20]*GPL[240])/2 + 
         (5*GPL[3]*GPL[241])/2 - (5*GPL[6]*GPL[241])/2 + 
         (5*GPL[9]*GPL[241])/2 + (5*GPL[20]*GPL[241])/2 - 
         (GPL[3]*GPL[248])/2 + (GPL[6]*GPL[248])/2 - (GPL[9]*GPL[248])/2 - 
         (GPL[20]*GPL[248])/2 - (GPL[3]*GPL[249])/2 + (GPL[6]*GPL[249])/2 - 
         (GPL[9]*GPL[249])/2 - (GPL[20]*GPL[249])/2 + (5*GPL[3]*GPL[250])/2 - 
         (5*GPL[6]*GPL[250])/2 + (5*GPL[9]*GPL[250])/2 + 
         (5*GPL[20]*GPL[250])/2 + (5*GPL[3]*GPL[251])/2 - 
         (5*GPL[6]*GPL[251])/2 + (5*GPL[9]*GPL[251])/2 + 
         (5*GPL[20]*GPL[251])/2 - (GPL[3]*GPL[258])/2 + (GPL[6]*GPL[258])/2 - 
         (GPL[9]*GPL[258])/2 - (GPL[20]*GPL[258])/2 - (GPL[3]*GPL[259])/2 + 
         (GPL[6]*GPL[259])/2 - (GPL[9]*GPL[259])/2 - (GPL[20]*GPL[259])/2 - 
         2*GPL[282] - 2*GPL[288] + 6*GPL[289] + 4*GPL[291] - 4*GPL[293] - 
         4*GPL[296] - 4*GPL[298] + 2*GPL[305] + GPL[309] + GPL[311] + 
         4*GPL[320] + 4*GPL[321] + GPL[324] + GPL[325] - 2*GPL[336] - 
         2*GPL[349] + 2*GPL[350] + 2*GPL[351] - GPL[370] - GPL[371] - 
         GPL[374] - GPL[375] + 4*GPL[382] - (3*GPL[399])/2 - (3*GPL[401])/2 - 
         (3*GPL[416])/2 - (3*GPL[417])/2 - (9*GPL[465])/2 - (9*GPL[466])/2 - 
         (9*GPL[469])/2 - (9*GPL[470])/2 + 4*GPL[514] + 4*GPL[515] + 
         GPL[518] + GPL[519] - 4*GPL[524] - 4*GPL[525] + GPL[528] + 
         GPL[529] - GPL[548] - GPL[549] - GPL[552] - GPL[553] - 
         (3*GPL[560])/2 - (3*GPL[561])/2 - (3*GPL[568])/2 - (3*GPL[569])/2 - 
         (9*GPL[596])/2 - (9*GPL[597])/2 - (9*GPL[600])/2 - (9*GPL[601])/2 + 
         GPL[604] + GPL[605] - GPL[608] - GPL[609] - GPL[614] - GPL[615] - 
         GPL[618] - GPL[619] + GPL[646] + GPL[647] + GPL[650] + GPL[651] + 
         GPL[654] + GPL[655] - GPL[658] - GPL[659] - GPL[664] - GPL[665] - 
         GPL[668] - GPL[669] + GPL[696] + GPL[697] + GPL[700] + GPL[701] + 
         4*GPL[705] - 4*GPL[763] + 2*GPL[773] + 2*GPL[786] - 2*GPL[787] - 
         2*GPL[788] - 4*GPL[799] + 2*GPL[800] + 2*GPL[801] - 2*GPL[809] + 
         2*GPL[817] - 2*GPL[818] - 2*GPL[819] - GPL[854] - GPL[855] - 
         GPL[858] - GPL[859] + GPL[864] + GPL[865] - GPL[868] - GPL[869] + 
         GPL[896] + GPL[897] + GPL[900] + GPL[901] - GPL[917] - GPL[918] - 
         GPL[921] - GPL[922] + GPL[927] + GPL[928] - GPL[931] - GPL[932] + 
         GPL[959] + GPL[960] + GPL[963] + GPL[964] - (5*GPL[987])/2 - 
         (5*GPL[988])/2 - (5*GPL[993])/2 - (5*GPL[994])/2 + GPL[1021]/2 + 
         GPL[1022]/2 + GPL[1025]/2 + GPL[1026]/2 - (5*GPL[1031])/2 - 
         (5*GPL[1032])/2 - (5*GPL[1037])/2 - (5*GPL[1038])/2 + GPL[1065]/2 + 
         GPL[1066]/2 + GPL[1069]/2 + GPL[1070]/2 + 3*Zeta[3]) + 
       ep^4*((-7*Pi^4)/120 - (4*Pi^2*GPL[3]*GPL[6])/3 + 
         (4*Pi^2*GPL[3]*GPL[9])/3 - (3*Pi^2*GPL[3]*GPL[11])/4 + 
         (5*Pi^2*GPL[6]*GPL[11])/4 - 2*Pi^2*GPL[9]*GPL[11] + 
         (8*Pi^2*GPL[3]*GPL[16])/3 - 4*Pi^2*GPL[6]*GPL[16] - 
         (3*Pi^2*GPL[3]*GPL[17])/4 + (5*Pi^2*GPL[6]*GPL[17])/4 - 
         2*Pi^2*GPL[9]*GPL[17] + (Pi^2*GPL[3]*GPL[18])/6 - 
         (Pi^2*GPL[6]*GPL[18])/6 + (Pi^2*GPL[9]*GPL[18])/3 - 
         (Pi^2*GPL[6]*GPL[19])/6 + (Pi^2*GPL[9]*GPL[19])/3 + 
         (4*Pi^2*GPL[3]*GPL[20])/3 - 2*Pi^2*GPL[11]*GPL[20] - 
         2*Pi^2*GPL[17]*GPL[20] + (Pi^2*GPL[18]*GPL[20])/6 + 
         (Pi^2*GPL[19]*GPL[20])/2 + (5*Pi^2*GPL[11]*GPL[22])/4 + 
         (8*Pi^2*GPL[16]*GPL[22])/3 + (5*Pi^2*GPL[17]*GPL[22])/4 - 
         (Pi^2*GPL[18]*GPL[22])/6 - (Pi^2*GPL[19]*GPL[22])/3 - 
         (Pi^2*GPL[3]*GPL[23])/3 + (5*Pi^2*GPL[11]*GPL[23])/4 + 
         (8*Pi^2*GPL[16]*GPL[23])/3 + (5*Pi^2*GPL[17]*GPL[23])/4 - 
         (Pi^2*GPL[18]*GPL[23])/3 - (Pi^2*GPL[19]*GPL[23])/6 - 
         (2*Pi^2*GPL[3]*GPL[25])/3 + (5*Pi^2*GPL[6]*GPL[25])/6 + 
         (Pi^2*GPL[9]*GPL[25])/3 + (Pi^2*GPL[20]*GPL[25])/2 - 
         Pi^2*GPL[22]*GPL[25] - (5*Pi^2*GPL[23]*GPL[25])/6 - 
         (Pi^2*GPL[3]*GPL[27])/2 + (5*Pi^2*GPL[6]*GPL[27])/6 + 
         (Pi^2*GPL[9]*GPL[27])/3 + (Pi^2*GPL[20]*GPL[27])/6 - 
         (5*Pi^2*GPL[22]*GPL[27])/6 - Pi^2*GPL[23]*GPL[27] + 
         (Pi^2*GPL[3]*GPL[30])/12 - (Pi^2*GPL[6]*GPL[30])/12 + 
         (Pi^2*GPL[22]*GPL[30])/12 + (Pi^2*GPL[23]*GPL[30])/12 + 
         (Pi^2*GPL[3]*GPL[31])/12 - (Pi^2*GPL[6]*GPL[31])/12 + 
         (Pi^2*GPL[22]*GPL[31])/12 + (Pi^2*GPL[23]*GPL[31])/12 - 
         Pi^2*GPL[3]*GPL[32] + Pi^2*GPL[6]*GPL[32] - Pi^2*GPL[22]*GPL[32] - 
         Pi^2*GPL[23]*GPL[32] - Pi^2*GPL[3]*GPL[33] + Pi^2*GPL[6]*GPL[33] - 
         Pi^2*GPL[22]*GPL[33] - Pi^2*GPL[23]*GPL[33] + Pi^2*GPL[39] - 
         (3*GPL[6]*GPL[11]*GPL[39])/2 + 12*GPL[9]*GPL[11]*GPL[39] - 
         16*GPL[6]*GPL[16]*GPL[39] - (3*GPL[6]*GPL[17]*GPL[39])/2 + 
         12*GPL[9]*GPL[17]*GPL[39] - GPL[6]*GPL[18]*GPL[39] + 
         2*GPL[9]*GPL[18]*GPL[39] - 2*GPL[6]*GPL[19]*GPL[39] + 
         12*GPL[11]*GPL[20]*GPL[39] + 12*GPL[17]*GPL[20]*GPL[39] + 
         3*GPL[18]*GPL[20]*GPL[39] - GPL[19]*GPL[20]*GPL[39] - 
         GPL[18]*GPL[21]*GPL[39] + GPL[19]*GPL[21]*GPL[39] - 
         (21*GPL[11]*GPL[22]*GPL[39])/2 + 16*GPL[16]*GPL[22]*GPL[39] - 
         (21*GPL[17]*GPL[22]*GPL[39])/2 - GPL[18]*GPL[22]*GPL[39] + 
         2*GPL[19]*GPL[22]*GPL[39] - (21*GPL[11]*GPL[23]*GPL[39])/2 - 
         (21*GPL[17]*GPL[23]*GPL[39])/2 - GPL[18]*GPL[23]*GPL[39] + 
         2*GPL[6]*GPL[25]*GPL[39] - GPL[20]*GPL[25]*GPL[39] + 
         GPL[21]*GPL[25]*GPL[39] - 2*GPL[22]*GPL[25]*GPL[39] + 
         3*GPL[6]*GPL[27]*GPL[39] + 2*GPL[9]*GPL[27]*GPL[39] + 
         3*GPL[20]*GPL[27]*GPL[39] - GPL[21]*GPL[27]*GPL[39] - 
         5*GPL[22]*GPL[27]*GPL[39] - GPL[23]*GPL[27]*GPL[39] - 
         (17*GPL[6]*GPL[30]*GPL[39])/2 + 6*GPL[9]*GPL[30]*GPL[39] + 
         6*GPL[20]*GPL[30]*GPL[39] + (5*GPL[22]*GPL[30]*GPL[39])/2 + 
         (5*GPL[23]*GPL[30]*GPL[39])/2 - (17*GPL[6]*GPL[31]*GPL[39])/2 + 
         6*GPL[9]*GPL[31]*GPL[39] + 6*GPL[20]*GPL[31]*GPL[39] + 
         (5*GPL[22]*GPL[31]*GPL[39])/2 + (5*GPL[23]*GPL[31]*GPL[39])/2 + 
         6*GPL[6]*GPL[32]*GPL[39] - 6*GPL[22]*GPL[32]*GPL[39] + 
         6*GPL[6]*GPL[33]*GPL[39] - 6*GPL[22]*GPL[33]*GPL[39] - 
         Pi^2*GPL[46] + (Pi^2*GPL[47])/3 + 16*GPL[6]*GPL[16]*GPL[47] + 
         GPL[6]*GPL[18]*GPL[47] - 2*GPL[9]*GPL[18]*GPL[47] + 
         GPL[6]*GPL[19]*GPL[47] + 2*GPL[9]*GPL[19]*GPL[47] - 
         4*GPL[18]*GPL[20]*GPL[47] + 4*GPL[19]*GPL[20]*GPL[47] + 
         2*GPL[18]*GPL[21]*GPL[47] - 2*GPL[19]*GPL[21]*GPL[47] - 
         16*GPL[16]*GPL[22]*GPL[47] + GPL[18]*GPL[22]*GPL[47] - 
         3*GPL[19]*GPL[22]*GPL[47] + 16*GPL[16]*GPL[23]*GPL[47] + 
         3*GPL[18]*GPL[23]*GPL[47] - GPL[19]*GPL[23]*GPL[47] - 
         3*GPL[6]*GPL[25]*GPL[47] + 2*GPL[9]*GPL[25]*GPL[47] + 
         4*GPL[20]*GPL[25]*GPL[47] - 2*GPL[21]*GPL[25]*GPL[47] + 
         GPL[22]*GPL[25]*GPL[47] - 5*GPL[23]*GPL[25]*GPL[47] - 
         3*GPL[6]*GPL[27]*GPL[47] - 2*GPL[9]*GPL[27]*GPL[47] - 
         4*GPL[20]*GPL[27]*GPL[47] + 2*GPL[21]*GPL[27]*GPL[47] + 
         5*GPL[22]*GPL[27]*GPL[47] - GPL[23]*GPL[27]*GPL[47] - 
         6*GPL[6]*GPL[32]*GPL[47] + 6*GPL[22]*GPL[32]*GPL[47] - 
         6*GPL[23]*GPL[32]*GPL[47] - 6*GPL[6]*GPL[33]*GPL[47] + 
         6*GPL[22]*GPL[33]*GPL[47] - 6*GPL[23]*GPL[33]*GPL[47] + 
         2*Pi^2*GPL[50] + (3*GPL[3]*GPL[11]*GPL[50])/2 + 
         (3*GPL[3]*GPL[17]*GPL[50])/2 + GPL[3]*GPL[19]*GPL[50] + 
         GPL[3]*GPL[25]*GPL[50] + (17*GPL[3]*GPL[30]*GPL[50])/2 + 
         (17*GPL[3]*GPL[31]*GPL[50])/2 + 8*GPL[39]*GPL[50] - 
         8*GPL[47]*GPL[50] - Pi^2*GPL[53] - 6*GPL[3]*GPL[11]*GPL[53] - 
         6*GPL[3]*GPL[17]*GPL[53] - 4*GPL[3]*GPL[19]*GPL[53] - 
         4*GPL[3]*GPL[25]*GPL[53] - 10*GPL[3]*GPL[30]*GPL[53] - 
         10*GPL[3]*GPL[31]*GPL[53] - 4*GPL[39]*GPL[53] + 4*GPL[47]*GPL[53] - 
         (17*Pi^2*GPL[55])/6 + 5*GPL[3]*GPL[6]*GPL[55] + 
         4*GPL[3]*GPL[9]*GPL[55] + 4*GPL[3]*GPL[20]*GPL[55] - 
         9*GPL[3]*GPL[22]*GPL[55] - 9*GPL[3]*GPL[23]*GPL[55] - 
         5*GPL[39]*GPL[55] - 24*GPL[41]*GPL[55] + 23*GPL[50]*GPL[55] + 
         5*GPL[53]*GPL[55] + 24*GPL[50]*GPL[57] - 48*GPL[50]*GPL[58] - 
         (3*Pi^2*GPL[59])/2 + 5*GPL[3]*GPL[6]*GPL[59] + 
         4*GPL[3]*GPL[9]*GPL[59] + 4*GPL[3]*GPL[20]*GPL[59] - 
         9*GPL[3]*GPL[22]*GPL[59] - 9*GPL[3]*GPL[23]*GPL[59] - 
         5*GPL[39]*GPL[59] + 24*GPL[41]*GPL[59] - 9*GPL[50]*GPL[59] + 
         5*GPL[53]*GPL[59] + 2*Pi^2*GPL[60] + 12*GPL[3]*GPL[23]*GPL[60] + 
         12*GPL[39]*GPL[60] - 12*GPL[47]*GPL[60] + 2*Pi^2*GPL[61] - 
         12*GPL[3]*GPL[6]*GPL[61] + 12*GPL[3]*GPL[22]*GPL[61] + 
         12*GPL[47]*GPL[61] - 12*GPL[53]*GPL[61] - (Pi^2*GPL[62])/3 - 
         6*GPL[3]*GPL[11]*GPL[62] - 6*GPL[3]*GPL[17]*GPL[62] - 
         4*GPL[3]*GPL[19]*GPL[62] - 4*GPL[3]*GPL[25]*GPL[62] - 
         10*GPL[3]*GPL[30]*GPL[62] - 10*GPL[3]*GPL[31]*GPL[62] - 
         6*GPL[39]*GPL[62] + 8*GPL[47]*GPL[62] + 5*GPL[55]*GPL[62] + 
         5*GPL[59]*GPL[62] - 12*GPL[61]*GPL[62] + 2*GPL[39]*GPL[63] - 
         4*GPL[47]*GPL[63] - (2*Pi^2*GPL[64])/3 + (9*GPL[3]*GPL[11]*GPL[64])/
          2 + (9*GPL[3]*GPL[17]*GPL[64])/2 + 3*GPL[3]*GPL[19]*GPL[64] + 
         3*GPL[3]*GPL[25]*GPL[64] + (3*GPL[3]*GPL[30]*GPL[64])/2 + 
         (3*GPL[3]*GPL[31]*GPL[64])/2 - 4*GPL[39]*GPL[64] + 
         4*GPL[47]*GPL[64] - (Pi^2*GPL[65])/3 + (9*GPL[3]*GPL[11]*GPL[65])/
          2 - 16*GPL[3]*GPL[16]*GPL[65] + (9*GPL[3]*GPL[17]*GPL[65])/2 - 
         GPL[3]*GPL[18]*GPL[65] + 2*GPL[3]*GPL[19]*GPL[65] + 
         6*GPL[3]*GPL[25]*GPL[65] + 3*GPL[3]*GPL[27]*GPL[65] + 
         (3*GPL[3]*GPL[30]*GPL[65])/2 + (3*GPL[3]*GPL[31]*GPL[65])/2 + 
         6*GPL[3]*GPL[32]*GPL[65] + 6*GPL[3]*GPL[33]*GPL[65] - 
         4*GPL[39]*GPL[65] - 6*GPL[47]*GPL[65] - (2*Pi^2*GPL[67])/3 + 
         4*GPL[3]*GPL[6]*GPL[67] - 4*GPL[3]*GPL[22]*GPL[67] - 
         4*GPL[47]*GPL[67] - 8*GPL[50]*GPL[67] + 4*GPL[53]*GPL[67] + 
         4*GPL[62]*GPL[67] - (2*Pi^2*GPL[68])/3 - 4*GPL[3]*GPL[23]*GPL[68] - 
         4*GPL[39]*GPL[68] + 4*GPL[47]*GPL[68] - 8*GPL[50]*GPL[68] + 
         (5*Pi^2*GPL[71])/6 - GPL[3]*GPL[6]*GPL[71] - 4*GPL[3]*GPL[9]*
          GPL[71] - 4*GPL[3]*GPL[20]*GPL[71] + 5*GPL[3]*GPL[22]*GPL[71] + 
         5*GPL[3]*GPL[23]*GPL[71] + GPL[39]*GPL[71] + GPL[50]*GPL[71] - 
         GPL[53]*GPL[71] - GPL[62]*GPL[71] + (5*Pi^2*GPL[72])/6 - 
         GPL[3]*GPL[6]*GPL[72] - 4*GPL[3]*GPL[9]*GPL[72] - 
         4*GPL[3]*GPL[20]*GPL[72] + 5*GPL[3]*GPL[22]*GPL[72] + 
         5*GPL[3]*GPL[23]*GPL[72] + GPL[39]*GPL[72] + GPL[50]*GPL[72] - 
         GPL[53]*GPL[72] - GPL[62]*GPL[72] - 2*Pi^2*GPL[77] - 
         12*GPL[3]*GPL[11]*GPL[77] - 12*GPL[3]*GPL[17]*GPL[77] - 
         2*GPL[3]*GPL[19]*GPL[77] - 2*GPL[3]*GPL[25]*GPL[77] - 
         6*GPL[3]*GPL[30]*GPL[77] - 6*GPL[3]*GPL[31]*GPL[77] - 
         8*GPL[39]*GPL[77] + 8*GPL[47]*GPL[77] - 12*GPL[55]*GPL[77] + 
         4*GPL[59]*GPL[77] + 4*GPL[71]*GPL[77] + 4*GPL[72]*GPL[77] + 
         24*GPL[3]*GPL[11]*GPL[80] + 24*GPL[3]*GPL[17]*GPL[80] + 
         8*GPL[3]*GPL[30]*GPL[80] + 8*GPL[3]*GPL[31]*GPL[80] + 
         4*GPL[55]*GPL[80] + 4*GPL[59]*GPL[80] - 4*GPL[71]*GPL[80] - 
         4*GPL[72]*GPL[80] + (3*Pi^2*GPL[82])/4 + (3*GPL[3]*GPL[6]*GPL[82])/
          2 - 6*GPL[3]*GPL[9]*GPL[82] - 6*GPL[3]*GPL[20]*GPL[82] + 
         (9*GPL[3]*GPL[22]*GPL[82])/2 + (9*GPL[3]*GPL[23]*GPL[82])/2 - 
         (3*GPL[39]*GPL[82])/2 - (3*GPL[50]*GPL[82])/2 + 
         (3*GPL[53]*GPL[82])/2 + (3*GPL[62]*GPL[82])/2 + 6*GPL[77]*GPL[82] - 
         6*GPL[80]*GPL[82] + (3*Pi^2*GPL[87])/4 + (3*GPL[3]*GPL[6]*GPL[87])/
          2 - 6*GPL[3]*GPL[9]*GPL[87] - 6*GPL[3]*GPL[20]*GPL[87] + 
         (9*GPL[3]*GPL[22]*GPL[87])/2 + (9*GPL[3]*GPL[23]*GPL[87])/2 - 
         (3*GPL[39]*GPL[87])/2 - (3*GPL[50]*GPL[87])/2 + 
         (3*GPL[53]*GPL[87])/2 + (3*GPL[62]*GPL[87])/2 + 6*GPL[77]*GPL[87] - 
         6*GPL[80]*GPL[87] + 24*GPL[3]*GPL[11]*GPL[90] + 
         24*GPL[3]*GPL[17]*GPL[90] + 8*GPL[3]*GPL[30]*GPL[90] + 
         8*GPL[3]*GPL[31]*GPL[90] + 4*GPL[55]*GPL[90] + 4*GPL[59]*GPL[90] - 
         4*GPL[71]*GPL[90] - 4*GPL[72]*GPL[90] - 6*GPL[82]*GPL[90] - 
         6*GPL[87]*GPL[90] + (4*Pi^2*GPL[92])/3 - 12*GPL[3]*GPL[11]*GPL[92] - 
         12*GPL[3]*GPL[17]*GPL[92] + 2*GPL[3]*GPL[19]*GPL[92] + 
         2*GPL[3]*GPL[25]*GPL[92] - 2*GPL[3]*GPL[30]*GPL[92] - 
         2*GPL[3]*GPL[31]*GPL[92] + 8*GPL[39]*GPL[92] - 8*GPL[47]*GPL[92] + 
         (4*Pi^2*GPL[93])/3 - 12*GPL[3]*GPL[11]*GPL[93] - 
         12*GPL[3]*GPL[17]*GPL[93] + 2*GPL[3]*GPL[18]*GPL[93] + 
         2*GPL[3]*GPL[27]*GPL[93] - 2*GPL[3]*GPL[30]*GPL[93] - 
         2*GPL[3]*GPL[31]*GPL[93] + 8*GPL[47]*GPL[93] + (5*Pi^2*GPL[100])/4 + 
         (21*GPL[3]*GPL[6]*GPL[100])/2 - 18*GPL[3]*GPL[9]*GPL[100] - 
         18*GPL[3]*GPL[20]*GPL[100] + (15*GPL[3]*GPL[22]*GPL[100])/2 + 
         (15*GPL[3]*GPL[23]*GPL[100])/2 - (21*GPL[39]*GPL[100])/2 - 
         (21*GPL[50]*GPL[100])/2 + (21*GPL[53]*GPL[100])/2 + 
         (21*GPL[62]*GPL[100])/2 + 18*GPL[77]*GPL[100] - 
         18*GPL[80]*GPL[100] - 18*GPL[90]*GPL[100] + (5*Pi^2*GPL[101])/4 + 
         (21*GPL[3]*GPL[6]*GPL[101])/2 - 18*GPL[3]*GPL[9]*GPL[101] - 
         18*GPL[3]*GPL[20]*GPL[101] + (15*GPL[3]*GPL[22]*GPL[101])/2 + 
         (15*GPL[3]*GPL[23]*GPL[101])/2 - (21*GPL[39]*GPL[101])/2 - 
         (21*GPL[50]*GPL[101])/2 + (21*GPL[53]*GPL[101])/2 + 
         (21*GPL[62]*GPL[101])/2 + 18*GPL[77]*GPL[101] - 
         18*GPL[80]*GPL[101] - 18*GPL[90]*GPL[101] - (3*Pi^2*GPL[119])/2 + 
         5*GPL[3]*GPL[6]*GPL[119] + 4*GPL[3]*GPL[9]*GPL[119] + 
         4*GPL[3]*GPL[20]*GPL[119] - 9*GPL[3]*GPL[22]*GPL[119] - 
         9*GPL[3]*GPL[23]*GPL[119] - 5*GPL[39]*GPL[119] + 
         24*GPL[41]*GPL[119] - 9*GPL[50]*GPL[119] + 5*GPL[53]*GPL[119] + 
         5*GPL[62]*GPL[119] + 4*GPL[77]*GPL[119] + 4*GPL[80]*GPL[119] + 
         4*GPL[90]*GPL[119] - 24*GPL[50]*GPL[120] - 16*GPL[50]*GPL[121] - 
         (17*Pi^2*GPL[122])/6 + 5*GPL[3]*GPL[6]*GPL[122] + 
         4*GPL[3]*GPL[9]*GPL[122] + 4*GPL[3]*GPL[20]*GPL[122] - 
         9*GPL[3]*GPL[22]*GPL[122] - 9*GPL[3]*GPL[23]*GPL[122] - 
         5*GPL[39]*GPL[122] - 24*GPL[41]*GPL[122] + 23*GPL[50]*GPL[122] + 
         5*GPL[53]*GPL[122] + 5*GPL[62]*GPL[122] - 12*GPL[77]*GPL[122] + 
         4*GPL[80]*GPL[122] + 4*GPL[90]*GPL[122] - (2*Pi^2*GPL[123])/3 - 
         4*GPL[3]*GPL[23]*GPL[123] - 4*GPL[39]*GPL[123] + 
         4*GPL[47]*GPL[123] - (2*Pi^2*GPL[124])/3 + 4*GPL[3]*GPL[6]*
          GPL[124] - 4*GPL[3]*GPL[22]*GPL[124] - 4*GPL[47]*GPL[124] + 
         4*GPL[53]*GPL[124] + 4*GPL[62]*GPL[124] + 2*Pi^2*GPL[125] - 
         12*GPL[3]*GPL[6]*GPL[125] + 12*GPL[3]*GPL[22]*GPL[125] + 
         12*GPL[47]*GPL[125] + 24*GPL[50]*GPL[125] - 12*GPL[53]*GPL[125] - 
         12*GPL[62]*GPL[125] + 2*Pi^2*GPL[126] + 12*GPL[3]*GPL[23]*GPL[126] + 
         12*GPL[39]*GPL[126] - 12*GPL[47]*GPL[126] + 24*GPL[50]*GPL[126] + 
         (5*Pi^2*GPL[127])/6 - GPL[3]*GPL[6]*GPL[127] - 
         4*GPL[3]*GPL[9]*GPL[127] - 4*GPL[3]*GPL[20]*GPL[127] + 
         5*GPL[3]*GPL[22]*GPL[127] + 5*GPL[3]*GPL[23]*GPL[127] + 
         GPL[39]*GPL[127] + GPL[50]*GPL[127] - GPL[53]*GPL[127] - 
         GPL[62]*GPL[127] + 4*GPL[77]*GPL[127] - 4*GPL[80]*GPL[127] - 
         4*GPL[90]*GPL[127] + (5*Pi^2*GPL[128])/6 - GPL[3]*GPL[6]*GPL[128] - 
         4*GPL[3]*GPL[9]*GPL[128] - 4*GPL[3]*GPL[20]*GPL[128] + 
         5*GPL[3]*GPL[22]*GPL[128] + 5*GPL[3]*GPL[23]*GPL[128] + 
         GPL[39]*GPL[128] + GPL[50]*GPL[128] - GPL[53]*GPL[128] - 
         GPL[62]*GPL[128] + 4*GPL[77]*GPL[128] - 4*GPL[80]*GPL[128] - 
         4*GPL[90]*GPL[128] + (3*Pi^2*GPL[129])/4 + 
         (3*GPL[3]*GPL[6]*GPL[129])/2 - 6*GPL[3]*GPL[9]*GPL[129] - 
         6*GPL[3]*GPL[20]*GPL[129] + (9*GPL[3]*GPL[22]*GPL[129])/2 + 
         (9*GPL[3]*GPL[23]*GPL[129])/2 - (3*GPL[39]*GPL[129])/2 - 
         (3*GPL[50]*GPL[129])/2 + (3*GPL[53]*GPL[129])/2 + 
         (3*GPL[62]*GPL[129])/2 + 6*GPL[77]*GPL[129] - 6*GPL[80]*GPL[129] - 
         6*GPL[90]*GPL[129] + (3*Pi^2*GPL[131])/4 + 
         (3*GPL[3]*GPL[6]*GPL[131])/2 - 6*GPL[3]*GPL[9]*GPL[131] - 
         6*GPL[3]*GPL[20]*GPL[131] + (9*GPL[3]*GPL[22]*GPL[131])/2 + 
         (9*GPL[3]*GPL[23]*GPL[131])/2 - (3*GPL[39]*GPL[131])/2 - 
         (3*GPL[50]*GPL[131])/2 + (3*GPL[53]*GPL[131])/2 + 
         (3*GPL[62]*GPL[131])/2 + 6*GPL[77]*GPL[131] - 6*GPL[80]*GPL[131] - 
         6*GPL[90]*GPL[131] + (5*Pi^2*GPL[138])/4 + 
         (21*GPL[3]*GPL[6]*GPL[138])/2 - 18*GPL[3]*GPL[9]*GPL[138] - 
         18*GPL[3]*GPL[20]*GPL[138] + (15*GPL[3]*GPL[22]*GPL[138])/2 + 
         (15*GPL[3]*GPL[23]*GPL[138])/2 - (21*GPL[39]*GPL[138])/2 - 
         (21*GPL[50]*GPL[138])/2 + (21*GPL[53]*GPL[138])/2 + 
         (21*GPL[62]*GPL[138])/2 + 18*GPL[77]*GPL[138] - 
         18*GPL[80]*GPL[138] - 18*GPL[90]*GPL[138] + (5*Pi^2*GPL[139])/4 + 
         (21*GPL[3]*GPL[6]*GPL[139])/2 - 18*GPL[3]*GPL[9]*GPL[139] - 
         18*GPL[3]*GPL[20]*GPL[139] + (15*GPL[3]*GPL[22]*GPL[139])/2 + 
         (15*GPL[3]*GPL[23]*GPL[139])/2 - (21*GPL[39]*GPL[139])/2 - 
         (21*GPL[50]*GPL[139])/2 + (21*GPL[53]*GPL[139])/2 + 
         (21*GPL[62]*GPL[139])/2 + 18*GPL[77]*GPL[139] - 
         18*GPL[80]*GPL[139] - 18*GPL[90]*GPL[139] + (Pi^2*GPL[140])/3 + 
         GPL[3]*GPL[6]*GPL[140] - 4*GPL[3]*GPL[9]*GPL[140] - 
         4*GPL[3]*GPL[20]*GPL[140] + 3*GPL[3]*GPL[22]*GPL[140] + 
         3*GPL[3]*GPL[23]*GPL[140] - GPL[39]*GPL[140] + 6*GPL[41]*GPL[140] - 
         8*GPL[50]*GPL[140] + GPL[53]*GPL[140] + GPL[62]*GPL[140] + 
         6*GPL[77]*GPL[140] - 4*GPL[80]*GPL[140] - 4*GPL[90]*GPL[140] - 
         6*GPL[50]*GPL[141] + 8*GPL[50]*GPL[142] + GPL[3]*GPL[6]*GPL[143] - 
         4*GPL[3]*GPL[9]*GPL[143] - 4*GPL[3]*GPL[20]*GPL[143] + 
         3*GPL[3]*GPL[22]*GPL[143] + 3*GPL[3]*GPL[23]*GPL[143] - 
         GPL[39]*GPL[143] - 6*GPL[41]*GPL[143] + GPL[53]*GPL[143] + 
         GPL[62]*GPL[143] + 2*GPL[77]*GPL[143] - 4*GPL[80]*GPL[143] - 
         4*GPL[90]*GPL[143] - (Pi^2*GPL[144])/6 - GPL[3]*GPL[23]*GPL[144] - 
         GPL[39]*GPL[144] + GPL[47]*GPL[144] - (Pi^2*GPL[145])/6 + 
         GPL[3]*GPL[6]*GPL[145] - GPL[3]*GPL[22]*GPL[145] - 
         GPL[47]*GPL[145] + GPL[53]*GPL[145] + GPL[62]*GPL[145] + 
         (Pi^2*GPL[146])/2 - 3*GPL[3]*GPL[6]*GPL[146] + 
         3*GPL[3]*GPL[22]*GPL[146] + 3*GPL[47]*GPL[146] + 
         6*GPL[50]*GPL[146] - 3*GPL[53]*GPL[146] - 3*GPL[62]*GPL[146] + 
         (Pi^2*GPL[147])/2 + 3*GPL[3]*GPL[23]*GPL[147] + 3*GPL[39]*GPL[147] - 
         3*GPL[47]*GPL[147] + 6*GPL[50]*GPL[147] - (5*Pi^2*GPL[150])/6 + 
         GPL[3]*GPL[6]*GPL[150] + 4*GPL[3]*GPL[9]*GPL[150] + 
         4*GPL[3]*GPL[20]*GPL[150] - 5*GPL[3]*GPL[22]*GPL[150] - 
         5*GPL[3]*GPL[23]*GPL[150] - GPL[39]*GPL[150] - GPL[50]*GPL[150] + 
         GPL[53]*GPL[150] + GPL[62]*GPL[150] - 4*GPL[77]*GPL[150] + 
         4*GPL[80]*GPL[150] + 4*GPL[90]*GPL[150] - (5*Pi^2*GPL[151])/6 + 
         GPL[3]*GPL[6]*GPL[151] + 4*GPL[3]*GPL[9]*GPL[151] + 
         4*GPL[3]*GPL[20]*GPL[151] - 5*GPL[3]*GPL[22]*GPL[151] - 
         5*GPL[3]*GPL[23]*GPL[151] - GPL[39]*GPL[151] - GPL[50]*GPL[151] + 
         GPL[53]*GPL[151] + GPL[62]*GPL[151] - 4*GPL[77]*GPL[151] + 
         4*GPL[80]*GPL[151] + 4*GPL[90]*GPL[151] + (Pi^2*GPL[152])/3 + 
         GPL[3]*GPL[6]*GPL[152] - 4*GPL[3]*GPL[9]*GPL[152] - 
         4*GPL[3]*GPL[20]*GPL[152] + 3*GPL[3]*GPL[22]*GPL[152] + 
         3*GPL[3]*GPL[23]*GPL[152] - GPL[39]*GPL[152] + 6*GPL[41]*GPL[152] - 
         8*GPL[50]*GPL[152] + GPL[53]*GPL[152] + GPL[62]*GPL[152] + 
         6*GPL[77]*GPL[152] - 4*GPL[80]*GPL[152] - 4*GPL[90]*GPL[152] - 
         6*GPL[50]*GPL[153] + 8*GPL[50]*GPL[154] + GPL[3]*GPL[6]*GPL[155] - 
         4*GPL[3]*GPL[9]*GPL[155] - 4*GPL[3]*GPL[20]*GPL[155] + 
         3*GPL[3]*GPL[22]*GPL[155] + 3*GPL[3]*GPL[23]*GPL[155] - 
         GPL[39]*GPL[155] - 6*GPL[41]*GPL[155] + GPL[53]*GPL[155] + 
         GPL[62]*GPL[155] + 2*GPL[77]*GPL[155] - 4*GPL[80]*GPL[155] - 
         4*GPL[90]*GPL[155] - (Pi^2*GPL[156])/6 - GPL[3]*GPL[23]*GPL[156] - 
         GPL[39]*GPL[156] + GPL[47]*GPL[156] - (Pi^2*GPL[157])/6 + 
         GPL[3]*GPL[6]*GPL[157] - GPL[3]*GPL[22]*GPL[157] - 
         GPL[47]*GPL[157] + GPL[53]*GPL[157] + GPL[62]*GPL[157] + 
         (Pi^2*GPL[158])/2 - 3*GPL[3]*GPL[6]*GPL[158] + 
         3*GPL[3]*GPL[22]*GPL[158] + 3*GPL[47]*GPL[158] + 
         6*GPL[50]*GPL[158] - 3*GPL[53]*GPL[158] - 3*GPL[62]*GPL[158] + 
         (Pi^2*GPL[159])/2 + 3*GPL[3]*GPL[23]*GPL[159] + 3*GPL[39]*GPL[159] - 
         3*GPL[47]*GPL[159] + 6*GPL[50]*GPL[159] - (5*Pi^2*GPL[162])/6 + 
         GPL[3]*GPL[6]*GPL[162] + 4*GPL[3]*GPL[9]*GPL[162] + 
         4*GPL[3]*GPL[20]*GPL[162] - 5*GPL[3]*GPL[22]*GPL[162] - 
         5*GPL[3]*GPL[23]*GPL[162] - GPL[39]*GPL[162] - GPL[50]*GPL[162] + 
         GPL[53]*GPL[162] + GPL[62]*GPL[162] - 4*GPL[77]*GPL[162] + 
         4*GPL[80]*GPL[162] + 4*GPL[90]*GPL[162] - (5*Pi^2*GPL[163])/6 + 
         GPL[3]*GPL[6]*GPL[163] + 4*GPL[3]*GPL[9]*GPL[163] + 
         4*GPL[3]*GPL[20]*GPL[163] - 5*GPL[3]*GPL[22]*GPL[163] - 
         5*GPL[3]*GPL[23]*GPL[163] - GPL[39]*GPL[163] - GPL[50]*GPL[163] + 
         GPL[53]*GPL[163] + GPL[62]*GPL[163] - 4*GPL[77]*GPL[163] + 
         4*GPL[80]*GPL[163] + 4*GPL[90]*GPL[163] - 2*Pi^2*GPL[165] - 
         12*GPL[3]*GPL[11]*GPL[165] - 12*GPL[3]*GPL[17]*GPL[165] + 
         GPL[3]*GPL[18]*GPL[165] - 3*GPL[3]*GPL[19]*GPL[165] - 
         3*GPL[3]*GPL[25]*GPL[165] + GPL[3]*GPL[27]*GPL[165] - 
         6*GPL[3]*GPL[30]*GPL[165] - 6*GPL[3]*GPL[31]*GPL[165] - 
         8*GPL[39]*GPL[165] + 8*GPL[47]*GPL[165] - 4*GPL[55]*GPL[165] - 
         4*GPL[59]*GPL[165] - 12*GPL[60]*GPL[165] + 12*GPL[61]*GPL[165] - 
         4*GPL[67]*GPL[165] + 4*GPL[68]*GPL[165] + 4*GPL[71]*GPL[165] + 
         4*GPL[72]*GPL[165] + 6*GPL[82]*GPL[165] + 6*GPL[87]*GPL[165] + 
         18*GPL[100]*GPL[165] + 18*GPL[101]*GPL[165] - 4*GPL[119]*GPL[165] - 
         4*GPL[122]*GPL[165] + 4*GPL[123]*GPL[165] - 4*GPL[124]*GPL[165] + 
         12*GPL[125]*GPL[165] - 12*GPL[126]*GPL[165] + 4*GPL[127]*GPL[165] + 
         4*GPL[128]*GPL[165] + 6*GPL[129]*GPL[165] + 6*GPL[131]*GPL[165] + 
         18*GPL[138]*GPL[165] + 18*GPL[139]*GPL[165] + 4*GPL[140]*GPL[165] + 
         4*GPL[143]*GPL[165] + GPL[144]*GPL[165] - GPL[145]*GPL[165] + 
         3*GPL[146]*GPL[165] - 3*GPL[147]*GPL[165] - 4*GPL[150]*GPL[165] - 
         4*GPL[151]*GPL[165] + 4*GPL[152]*GPL[165] + 4*GPL[155]*GPL[165] + 
         GPL[156]*GPL[165] - GPL[157]*GPL[165] + 3*GPL[158]*GPL[165] - 
         3*GPL[159]*GPL[165] - 4*GPL[162]*GPL[165] - 4*GPL[163]*GPL[165] + 
         24*GPL[3]*GPL[11]*GPL[166] + 24*GPL[3]*GPL[17]*GPL[166] + 
         8*GPL[3]*GPL[30]*GPL[166] + 8*GPL[3]*GPL[31]*GPL[166] + 
         4*GPL[55]*GPL[166] + 4*GPL[59]*GPL[166] - 4*GPL[71]*GPL[166] - 
         4*GPL[72]*GPL[166] - 6*GPL[82]*GPL[166] - 6*GPL[87]*GPL[166] - 
         18*GPL[100]*GPL[166] - 18*GPL[101]*GPL[166] + 4*GPL[119]*GPL[166] + 
         4*GPL[122]*GPL[166] - 4*GPL[127]*GPL[166] - 4*GPL[128]*GPL[166] - 
         6*GPL[129]*GPL[166] - 6*GPL[131]*GPL[166] - 18*GPL[138]*GPL[166] - 
         18*GPL[139]*GPL[166] - 4*GPL[140]*GPL[166] - 4*GPL[143]*GPL[166] + 
         4*GPL[150]*GPL[166] + 4*GPL[151]*GPL[166] - 4*GPL[152]*GPL[166] - 
         4*GPL[155]*GPL[166] + 4*GPL[162]*GPL[166] + 4*GPL[163]*GPL[166] + 
         24*GPL[3]*GPL[11]*GPL[167] + 24*GPL[3]*GPL[17]*GPL[167] + 
         8*GPL[3]*GPL[30]*GPL[167] + 8*GPL[3]*GPL[31]*GPL[167] + 
         4*GPL[55]*GPL[167] + 4*GPL[59]*GPL[167] - 4*GPL[71]*GPL[167] - 
         4*GPL[72]*GPL[167] - 6*GPL[82]*GPL[167] - 6*GPL[87]*GPL[167] - 
         18*GPL[100]*GPL[167] - 18*GPL[101]*GPL[167] + 4*GPL[119]*GPL[167] + 
         4*GPL[122]*GPL[167] - 4*GPL[127]*GPL[167] - 4*GPL[128]*GPL[167] - 
         6*GPL[129]*GPL[167] - 6*GPL[131]*GPL[167] - 18*GPL[138]*GPL[167] - 
         18*GPL[139]*GPL[167] - 4*GPL[140]*GPL[167] - 4*GPL[143]*GPL[167] + 
         4*GPL[150]*GPL[167] + 4*GPL[151]*GPL[167] - 4*GPL[152]*GPL[167] - 
         4*GPL[155]*GPL[167] + 4*GPL[162]*GPL[167] + 4*GPL[163]*GPL[167] + 
         (4*Pi^2*GPL[169])/3 - 12*GPL[3]*GPL[11]*GPL[169] - 
         12*GPL[3]*GPL[17]*GPL[169] - GPL[3]*GPL[18]*GPL[169] + 
         3*GPL[3]*GPL[19]*GPL[169] + 3*GPL[3]*GPL[25]*GPL[169] - 
         GPL[3]*GPL[27]*GPL[169] - 2*GPL[3]*GPL[30]*GPL[169] - 
         2*GPL[3]*GPL[31]*GPL[169] + 8*GPL[39]*GPL[169] - 
         8*GPL[47]*GPL[169] + (4*Pi^2*GPL[170])/3 - 12*GPL[3]*GPL[11]*
          GPL[170] - 12*GPL[3]*GPL[17]*GPL[170] + 3*GPL[3]*GPL[18]*GPL[170] - 
         GPL[3]*GPL[19]*GPL[170] - GPL[3]*GPL[25]*GPL[170] + 
         3*GPL[3]*GPL[27]*GPL[170] - 2*GPL[3]*GPL[30]*GPL[170] - 
         2*GPL[3]*GPL[31]*GPL[170] + 8*GPL[47]*GPL[170] - 
         GPL[3]*GPL[18]*GPL[173] + GPL[3]*GPL[19]*GPL[173] + 
         GPL[3]*GPL[25]*GPL[173] - GPL[3]*GPL[27]*GPL[173] + 
         GPL[3]*GPL[18]*GPL[177] - GPL[3]*GPL[19]*GPL[177] - 
         GPL[3]*GPL[25]*GPL[177] + GPL[3]*GPL[27]*GPL[177] - 
         GPL[3]*GPL[18]*GPL[178] + GPL[3]*GPL[19]*GPL[178] + 
         GPL[3]*GPL[25]*GPL[178] - GPL[3]*GPL[27]*GPL[178] + 
         (2*Pi^2*GPL[181])/3 + (21*GPL[3]*GPL[11]*GPL[181])/2 + 
         (21*GPL[3]*GPL[17]*GPL[181])/2 + GPL[3]*GPL[19]*GPL[181] + 
         GPL[3]*GPL[25]*GPL[181] - (5*GPL[3]*GPL[30]*GPL[181])/2 - 
         (5*GPL[3]*GPL[31]*GPL[181])/2 + 9*GPL[55]*GPL[181] + 
         9*GPL[59]*GPL[181] - 12*GPL[61]*GPL[181] + 4*GPL[67]*GPL[181] - 
         5*GPL[71]*GPL[181] - 5*GPL[72]*GPL[181] - (9*GPL[82]*GPL[181])/2 - 
         (9*GPL[87]*GPL[181])/2 - (15*GPL[100]*GPL[181])/2 - 
         (15*GPL[101]*GPL[181])/2 + 9*GPL[119]*GPL[181] + 
         9*GPL[122]*GPL[181] + 4*GPL[124]*GPL[181] - 12*GPL[125]*GPL[181] - 
         5*GPL[127]*GPL[181] - 5*GPL[128]*GPL[181] - (9*GPL[129]*GPL[181])/
          2 - (9*GPL[131]*GPL[181])/2 - (15*GPL[138]*GPL[181])/2 - 
         (15*GPL[139]*GPL[181])/2 - 3*GPL[140]*GPL[181] - 
         3*GPL[143]*GPL[181] + GPL[145]*GPL[181] - 3*GPL[146]*GPL[181] + 
         5*GPL[150]*GPL[181] + 5*GPL[151]*GPL[181] - 3*GPL[152]*GPL[181] - 
         3*GPL[155]*GPL[181] + GPL[157]*GPL[181] - 3*GPL[158]*GPL[181] + 
         5*GPL[162]*GPL[181] + 5*GPL[163]*GPL[181] + (2*Pi^2*GPL[182])/3 - 
         18*GPL[3]*GPL[11]*GPL[182] - 18*GPL[3]*GPL[17]*GPL[182] + 
         4*GPL[3]*GPL[19]*GPL[182] + 4*GPL[3]*GPL[25]*GPL[182] + 
         2*GPL[3]*GPL[30]*GPL[182] + 2*GPL[3]*GPL[31]*GPL[182] + 
         4*GPL[39]*GPL[182] - 4*GPL[47]*GPL[182] - 9*GPL[55]*GPL[182] - 
         9*GPL[59]*GPL[182] + 12*GPL[61]*GPL[182] - 4*GPL[67]*GPL[182] + 
         5*GPL[71]*GPL[182] + 5*GPL[72]*GPL[182] + (9*GPL[82]*GPL[182])/2 + 
         (9*GPL[87]*GPL[182])/2 + (15*GPL[100]*GPL[182])/2 + 
         (15*GPL[101]*GPL[182])/2 - 9*GPL[119]*GPL[182] - 
         9*GPL[122]*GPL[182] - 4*GPL[124]*GPL[182] + 12*GPL[125]*GPL[182] + 
         5*GPL[127]*GPL[182] + 5*GPL[128]*GPL[182] + (9*GPL[129]*GPL[182])/
          2 + (9*GPL[131]*GPL[182])/2 + (15*GPL[138]*GPL[182])/2 + 
         (15*GPL[139]*GPL[182])/2 + 3*GPL[140]*GPL[182] + 
         3*GPL[143]*GPL[182] - GPL[145]*GPL[182] + 3*GPL[146]*GPL[182] - 
         5*GPL[150]*GPL[182] - 5*GPL[151]*GPL[182] + 3*GPL[152]*GPL[182] + 
         3*GPL[155]*GPL[182] - GPL[157]*GPL[182] + 3*GPL[158]*GPL[182] - 
         5*GPL[162]*GPL[182] - 5*GPL[163]*GPL[182] + (Pi^2*GPL[183])/3 - 
         18*GPL[3]*GPL[11]*GPL[183] - 18*GPL[3]*GPL[17]*GPL[183] + 
         4*GPL[3]*GPL[19]*GPL[183] + 4*GPL[3]*GPL[25]*GPL[183] + 
         2*GPL[3]*GPL[30]*GPL[183] + 2*GPL[3]*GPL[31]*GPL[183] + 
         6*GPL[39]*GPL[183] - 8*GPL[47]*GPL[183] - 9*GPL[55]*GPL[183] - 
         9*GPL[59]*GPL[183] + 12*GPL[61]*GPL[183] - 4*GPL[67]*GPL[183] + 
         5*GPL[71]*GPL[183] + 5*GPL[72]*GPL[183] + (9*GPL[82]*GPL[183])/2 + 
         (9*GPL[87]*GPL[183])/2 + (15*GPL[100]*GPL[183])/2 + 
         (15*GPL[101]*GPL[183])/2 - 9*GPL[119]*GPL[183] - 
         9*GPL[122]*GPL[183] - 4*GPL[124]*GPL[183] + 12*GPL[125]*GPL[183] + 
         5*GPL[127]*GPL[183] + 5*GPL[128]*GPL[183] + (9*GPL[129]*GPL[183])/
          2 + (9*GPL[131]*GPL[183])/2 + (15*GPL[138]*GPL[183])/2 + 
         (15*GPL[139]*GPL[183])/2 + 3*GPL[140]*GPL[183] + 
         3*GPL[143]*GPL[183] - GPL[145]*GPL[183] + 3*GPL[146]*GPL[183] - 
         5*GPL[150]*GPL[183] - 5*GPL[151]*GPL[183] + 3*GPL[152]*GPL[183] + 
         3*GPL[155]*GPL[183] - GPL[157]*GPL[183] + 3*GPL[158]*GPL[183] - 
         5*GPL[162]*GPL[183] - 5*GPL[163]*GPL[183] - 2*GPL[39]*GPL[184] + 
         4*GPL[47]*GPL[184] - (2*Pi^2*GPL[185])/3 + 
         (15*GPL[3]*GPL[11]*GPL[185])/2 + (15*GPL[3]*GPL[17]*GPL[185])/2 - 
         5*GPL[3]*GPL[19]*GPL[185] - 5*GPL[3]*GPL[25]*GPL[185] + 
         (GPL[3]*GPL[30]*GPL[185])/2 + (GPL[3]*GPL[31]*GPL[185])/2 - 
         4*GPL[39]*GPL[185] + 4*GPL[47]*GPL[185] - Pi^2*GPL[186] + 
         (15*GPL[3]*GPL[11]*GPL[186])/2 + 16*GPL[3]*GPL[16]*GPL[186] + 
         (15*GPL[3]*GPL[17]*GPL[186])/2 - GPL[3]*GPL[18]*GPL[186] - 
         2*GPL[3]*GPL[19]*GPL[186] - 6*GPL[3]*GPL[25]*GPL[186] - 
         5*GPL[3]*GPL[27]*GPL[186] + (GPL[3]*GPL[30]*GPL[186])/2 + 
         (GPL[3]*GPL[31]*GPL[186])/2 - 6*GPL[3]*GPL[32]*GPL[186] - 
         6*GPL[3]*GPL[33]*GPL[186] + 4*GPL[39]*GPL[186] - 
         2*GPL[47]*GPL[186] + (2*Pi^2*GPL[190])/3 + 
         (21*GPL[3]*GPL[11]*GPL[190])/2 - 16*GPL[3]*GPL[16]*GPL[190] + 
         (21*GPL[3]*GPL[17]*GPL[190])/2 - 2*GPL[3]*GPL[18]*GPL[190] + 
         GPL[3]*GPL[19]*GPL[190] + 5*GPL[3]*GPL[25]*GPL[190] + 
         2*GPL[3]*GPL[27]*GPL[190] - (5*GPL[3]*GPL[30]*GPL[190])/2 - 
         (5*GPL[3]*GPL[31]*GPL[190])/2 + 6*GPL[3]*GPL[32]*GPL[190] + 
         6*GPL[3]*GPL[33]*GPL[190] - 2*GPL[39]*GPL[190] - 
         6*GPL[47]*GPL[190] + 9*GPL[55]*GPL[190] + 9*GPL[59]*GPL[190] - 
         12*GPL[60]*GPL[190] + 4*GPL[68]*GPL[190] - 5*GPL[71]*GPL[190] - 
         5*GPL[72]*GPL[190] - (9*GPL[82]*GPL[190])/2 - (9*GPL[87]*GPL[190])/
          2 - (15*GPL[100]*GPL[190])/2 - (15*GPL[101]*GPL[190])/2 + 
         9*GPL[119]*GPL[190] + 9*GPL[122]*GPL[190] + 4*GPL[123]*GPL[190] - 
         12*GPL[126]*GPL[190] - 5*GPL[127]*GPL[190] - 5*GPL[128]*GPL[190] - 
         (9*GPL[129]*GPL[190])/2 - (9*GPL[131]*GPL[190])/2 - 
         (15*GPL[138]*GPL[190])/2 - (15*GPL[139]*GPL[190])/2 - 
         3*GPL[140]*GPL[190] - 3*GPL[143]*GPL[190] + GPL[144]*GPL[190] - 
         3*GPL[147]*GPL[190] + 5*GPL[150]*GPL[190] + 5*GPL[151]*GPL[190] - 
         3*GPL[152]*GPL[190] - 3*GPL[155]*GPL[190] + GPL[156]*GPL[190] - 
         3*GPL[159]*GPL[190] + 5*GPL[162]*GPL[190] + 5*GPL[163]*GPL[190] + 
         (2*Pi^2*GPL[191])/3 - 18*GPL[3]*GPL[11]*GPL[191] - 
         18*GPL[3]*GPL[17]*GPL[191] + 4*GPL[3]*GPL[18]*GPL[191] + 
         4*GPL[3]*GPL[27]*GPL[191] + 2*GPL[3]*GPL[30]*GPL[191] + 
         2*GPL[3]*GPL[31]*GPL[191] + 4*GPL[47]*GPL[191] - 
         9*GPL[55]*GPL[191] - 9*GPL[59]*GPL[191] + 12*GPL[60]*GPL[191] - 
         4*GPL[68]*GPL[191] + 5*GPL[71]*GPL[191] + 5*GPL[72]*GPL[191] + 
         (9*GPL[82]*GPL[191])/2 + (9*GPL[87]*GPL[191])/2 + 
         (15*GPL[100]*GPL[191])/2 + (15*GPL[101]*GPL[191])/2 - 
         9*GPL[119]*GPL[191] - 9*GPL[122]*GPL[191] - 4*GPL[123]*GPL[191] + 
         12*GPL[126]*GPL[191] + 5*GPL[127]*GPL[191] + 5*GPL[128]*GPL[191] + 
         (9*GPL[129]*GPL[191])/2 + (9*GPL[131]*GPL[191])/2 + 
         (15*GPL[138]*GPL[191])/2 + (15*GPL[139]*GPL[191])/2 + 
         3*GPL[140]*GPL[191] + 3*GPL[143]*GPL[191] - GPL[144]*GPL[191] + 
         3*GPL[147]*GPL[191] - 5*GPL[150]*GPL[191] - 5*GPL[151]*GPL[191] + 
         3*GPL[152]*GPL[191] + 3*GPL[155]*GPL[191] - GPL[156]*GPL[191] + 
         3*GPL[159]*GPL[191] - 5*GPL[162]*GPL[191] - 5*GPL[163]*GPL[191] + 
         Pi^2*GPL[192] - 18*GPL[3]*GPL[11]*GPL[192] - 18*GPL[3]*GPL[17]*
          GPL[192] + 4*GPL[3]*GPL[18]*GPL[192] + 4*GPL[3]*GPL[27]*GPL[192] + 
         2*GPL[3]*GPL[30]*GPL[192] + 2*GPL[3]*GPL[31]*GPL[192] - 
         2*GPL[39]*GPL[192] + 8*GPL[47]*GPL[192] - 9*GPL[55]*GPL[192] - 
         9*GPL[59]*GPL[192] + 12*GPL[60]*GPL[192] - 4*GPL[68]*GPL[192] + 
         5*GPL[71]*GPL[192] + 5*GPL[72]*GPL[192] + (9*GPL[82]*GPL[192])/2 + 
         (9*GPL[87]*GPL[192])/2 + (15*GPL[100]*GPL[192])/2 + 
         (15*GPL[101]*GPL[192])/2 - 9*GPL[119]*GPL[192] - 
         9*GPL[122]*GPL[192] - 4*GPL[123]*GPL[192] + 12*GPL[126]*GPL[192] + 
         5*GPL[127]*GPL[192] + 5*GPL[128]*GPL[192] + (9*GPL[129]*GPL[192])/
          2 + (9*GPL[131]*GPL[192])/2 + (15*GPL[138]*GPL[192])/2 + 
         (15*GPL[139]*GPL[192])/2 + 3*GPL[140]*GPL[192] + 
         3*GPL[143]*GPL[192] - GPL[144]*GPL[192] + 3*GPL[147]*GPL[192] - 
         5*GPL[150]*GPL[192] - 5*GPL[151]*GPL[192] + 3*GPL[152]*GPL[192] + 
         3*GPL[155]*GPL[192] - GPL[156]*GPL[192] + 3*GPL[159]*GPL[192] - 
         5*GPL[162]*GPL[192] - 5*GPL[163]*GPL[192] + 2*GPL[39]*GPL[193] - 
         4*GPL[47]*GPL[193] - Pi^2*GPL[194] + (15*GPL[3]*GPL[11]*GPL[194])/
          2 + 16*GPL[3]*GPL[16]*GPL[194] + (15*GPL[3]*GPL[17]*GPL[194])/2 - 
         2*GPL[3]*GPL[18]*GPL[194] - GPL[3]*GPL[19]*GPL[194] - 
         5*GPL[3]*GPL[25]*GPL[194] - 6*GPL[3]*GPL[27]*GPL[194] + 
         (GPL[3]*GPL[30]*GPL[194])/2 + (GPL[3]*GPL[31]*GPL[194])/2 - 
         6*GPL[3]*GPL[32]*GPL[194] - 6*GPL[3]*GPL[33]*GPL[194] + 
         2*GPL[39]*GPL[194] + 2*GPL[47]*GPL[194] - (2*Pi^2*GPL[195])/3 + 
         (15*GPL[3]*GPL[11]*GPL[195])/2 + (15*GPL[3]*GPL[17]*GPL[195])/2 - 
         5*GPL[3]*GPL[18]*GPL[195] - 5*GPL[3]*GPL[27]*GPL[195] + 
         (GPL[3]*GPL[30]*GPL[195])/2 + (GPL[3]*GPL[31]*GPL[195])/2 - 
         4*GPL[47]*GPL[195] + GPL[3]*GPL[6]*GPL[205] - 4*GPL[3]*GPL[9]*
          GPL[205] - 4*GPL[3]*GPL[20]*GPL[205] + 3*GPL[3]*GPL[22]*GPL[205] + 
         3*GPL[3]*GPL[23]*GPL[205] - GPL[39]*GPL[205] - 6*GPL[41]*GPL[205] + 
         GPL[53]*GPL[205] + GPL[62]*GPL[205] + 2*GPL[77]*GPL[205] - 
         4*GPL[80]*GPL[205] - 4*GPL[90]*GPL[205] + 4*GPL[165]*GPL[205] - 
         4*GPL[166]*GPL[205] - 4*GPL[167]*GPL[205] - 3*GPL[181]*GPL[205] + 
         3*GPL[182]*GPL[205] + 3*GPL[183]*GPL[205] - 3*GPL[190]*GPL[205] + 
         3*GPL[191]*GPL[205] + 3*GPL[192]*GPL[205] + 6*GPL[50]*GPL[206] + 
         (Pi^2*GPL[208])/3 + GPL[3]*GPL[6]*GPL[208] - 4*GPL[3]*GPL[9]*
          GPL[208] - 4*GPL[3]*GPL[20]*GPL[208] + 3*GPL[3]*GPL[22]*GPL[208] + 
         3*GPL[3]*GPL[23]*GPL[208] - GPL[39]*GPL[208] + 6*GPL[41]*GPL[208] - 
         8*GPL[50]*GPL[208] + GPL[53]*GPL[208] + GPL[62]*GPL[208] + 
         6*GPL[77]*GPL[208] - 4*GPL[80]*GPL[208] - 4*GPL[90]*GPL[208] + 
         4*GPL[165]*GPL[208] - 4*GPL[166]*GPL[208] - 4*GPL[167]*GPL[208] - 
         3*GPL[181]*GPL[208] + 3*GPL[182]*GPL[208] + 3*GPL[183]*GPL[208] - 
         3*GPL[190]*GPL[208] + 3*GPL[191]*GPL[208] + 3*GPL[192]*GPL[208] + 
         (Pi^2*GPL[209])/2 + 3*GPL[3]*GPL[23]*GPL[209] + 3*GPL[39]*GPL[209] - 
         3*GPL[47]*GPL[209] - 3*GPL[165]*GPL[209] - 3*GPL[190]*GPL[209] + 
         3*GPL[191]*GPL[209] + 3*GPL[192]*GPL[209] + (Pi^2*GPL[210])/2 - 
         3*GPL[3]*GPL[6]*GPL[210] + 3*GPL[3]*GPL[22]*GPL[210] + 
         3*GPL[47]*GPL[210] - 3*GPL[53]*GPL[210] - 3*GPL[62]*GPL[210] + 
         3*GPL[165]*GPL[210] - 3*GPL[181]*GPL[210] + 3*GPL[182]*GPL[210] + 
         3*GPL[183]*GPL[210] - (Pi^2*GPL[211])/6 + GPL[3]*GPL[6]*GPL[211] - 
         GPL[3]*GPL[22]*GPL[211] - GPL[47]*GPL[211] - 2*GPL[50]*GPL[211] + 
         GPL[53]*GPL[211] + GPL[62]*GPL[211] - GPL[165]*GPL[211] + 
         GPL[181]*GPL[211] - GPL[182]*GPL[211] - GPL[183]*GPL[211] - 
         (Pi^2*GPL[212])/6 - GPL[3]*GPL[23]*GPL[212] - GPL[39]*GPL[212] + 
         GPL[47]*GPL[212] - 2*GPL[50]*GPL[212] + GPL[165]*GPL[212] + 
         GPL[190]*GPL[212] - GPL[191]*GPL[212] - GPL[192]*GPL[212] - 
         (5*Pi^2*GPL[215])/6 + GPL[3]*GPL[6]*GPL[215] + 
         4*GPL[3]*GPL[9]*GPL[215] + 4*GPL[3]*GPL[20]*GPL[215] - 
         5*GPL[3]*GPL[22]*GPL[215] - 5*GPL[3]*GPL[23]*GPL[215] - 
         GPL[39]*GPL[215] - GPL[50]*GPL[215] + GPL[53]*GPL[215] + 
         GPL[62]*GPL[215] - 4*GPL[77]*GPL[215] + 4*GPL[80]*GPL[215] + 
         4*GPL[90]*GPL[215] - 4*GPL[165]*GPL[215] + 4*GPL[166]*GPL[215] + 
         4*GPL[167]*GPL[215] + 5*GPL[181]*GPL[215] - 5*GPL[182]*GPL[215] - 
         5*GPL[183]*GPL[215] + 5*GPL[190]*GPL[215] - 5*GPL[191]*GPL[215] - 
         5*GPL[192]*GPL[215] - (5*Pi^2*GPL[216])/6 + GPL[3]*GPL[6]*GPL[216] + 
         4*GPL[3]*GPL[9]*GPL[216] + 4*GPL[3]*GPL[20]*GPL[216] - 
         5*GPL[3]*GPL[22]*GPL[216] - 5*GPL[3]*GPL[23]*GPL[216] - 
         GPL[39]*GPL[216] - GPL[50]*GPL[216] + GPL[53]*GPL[216] + 
         GPL[62]*GPL[216] - 4*GPL[77]*GPL[216] + 4*GPL[80]*GPL[216] + 
         4*GPL[90]*GPL[216] - 4*GPL[165]*GPL[216] + 4*GPL[166]*GPL[216] + 
         4*GPL[167]*GPL[216] + 5*GPL[181]*GPL[216] - 5*GPL[182]*GPL[216] - 
         5*GPL[183]*GPL[216] + 5*GPL[190]*GPL[216] - 5*GPL[191]*GPL[216] - 
         5*GPL[192]*GPL[216] + GPL[3]*GPL[6]*GPL[222] - 
         4*GPL[3]*GPL[9]*GPL[222] - 4*GPL[3]*GPL[20]*GPL[222] + 
         3*GPL[3]*GPL[22]*GPL[222] + 3*GPL[3]*GPL[23]*GPL[222] - 
         GPL[39]*GPL[222] - 6*GPL[41]*GPL[222] + GPL[53]*GPL[222] + 
         GPL[62]*GPL[222] + 2*GPL[77]*GPL[222] - 4*GPL[80]*GPL[222] - 
         4*GPL[90]*GPL[222] + 4*GPL[165]*GPL[222] - 4*GPL[166]*GPL[222] - 
         4*GPL[167]*GPL[222] - 3*GPL[181]*GPL[222] + 3*GPL[182]*GPL[222] + 
         3*GPL[183]*GPL[222] - 3*GPL[190]*GPL[222] + 3*GPL[191]*GPL[222] + 
         3*GPL[192]*GPL[222] + 6*GPL[50]*GPL[223] + (Pi^2*GPL[225])/3 + 
         GPL[3]*GPL[6]*GPL[225] - 4*GPL[3]*GPL[9]*GPL[225] - 
         4*GPL[3]*GPL[20]*GPL[225] + 3*GPL[3]*GPL[22]*GPL[225] + 
         3*GPL[3]*GPL[23]*GPL[225] - GPL[39]*GPL[225] + 6*GPL[41]*GPL[225] - 
         8*GPL[50]*GPL[225] + GPL[53]*GPL[225] + GPL[62]*GPL[225] + 
         6*GPL[77]*GPL[225] - 4*GPL[80]*GPL[225] - 4*GPL[90]*GPL[225] + 
         4*GPL[165]*GPL[225] - 4*GPL[166]*GPL[225] - 4*GPL[167]*GPL[225] - 
         3*GPL[181]*GPL[225] + 3*GPL[182]*GPL[225] + 3*GPL[183]*GPL[225] - 
         3*GPL[190]*GPL[225] + 3*GPL[191]*GPL[225] + 3*GPL[192]*GPL[225] + 
         (Pi^2*GPL[226])/2 + 3*GPL[3]*GPL[23]*GPL[226] + 3*GPL[39]*GPL[226] - 
         3*GPL[47]*GPL[226] - 3*GPL[165]*GPL[226] - 3*GPL[190]*GPL[226] + 
         3*GPL[191]*GPL[226] + 3*GPL[192]*GPL[226] + (Pi^2*GPL[227])/2 - 
         3*GPL[3]*GPL[6]*GPL[227] + 3*GPL[3]*GPL[22]*GPL[227] + 
         3*GPL[47]*GPL[227] - 3*GPL[53]*GPL[227] - 3*GPL[62]*GPL[227] + 
         3*GPL[165]*GPL[227] - 3*GPL[181]*GPL[227] + 3*GPL[182]*GPL[227] + 
         3*GPL[183]*GPL[227] - (Pi^2*GPL[228])/6 + GPL[3]*GPL[6]*GPL[228] - 
         GPL[3]*GPL[22]*GPL[228] - GPL[47]*GPL[228] - 2*GPL[50]*GPL[228] + 
         GPL[53]*GPL[228] + GPL[62]*GPL[228] - GPL[165]*GPL[228] + 
         GPL[181]*GPL[228] - GPL[182]*GPL[228] - GPL[183]*GPL[228] - 
         (Pi^2*GPL[229])/6 - GPL[3]*GPL[23]*GPL[229] - GPL[39]*GPL[229] + 
         GPL[47]*GPL[229] - 2*GPL[50]*GPL[229] + GPL[165]*GPL[229] + 
         GPL[190]*GPL[229] - GPL[191]*GPL[229] - GPL[192]*GPL[229] - 
         (5*Pi^2*GPL[232])/6 + GPL[3]*GPL[6]*GPL[232] + 
         4*GPL[3]*GPL[9]*GPL[232] + 4*GPL[3]*GPL[20]*GPL[232] - 
         5*GPL[3]*GPL[22]*GPL[232] - 5*GPL[3]*GPL[23]*GPL[232] - 
         GPL[39]*GPL[232] - GPL[50]*GPL[232] + GPL[53]*GPL[232] + 
         GPL[62]*GPL[232] - 4*GPL[77]*GPL[232] + 4*GPL[80]*GPL[232] + 
         4*GPL[90]*GPL[232] - 4*GPL[165]*GPL[232] + 4*GPL[166]*GPL[232] + 
         4*GPL[167]*GPL[232] + 5*GPL[181]*GPL[232] - 5*GPL[182]*GPL[232] - 
         5*GPL[183]*GPL[232] + 5*GPL[190]*GPL[232] - 5*GPL[191]*GPL[232] - 
         5*GPL[192]*GPL[232] - (5*Pi^2*GPL[233])/6 + GPL[3]*GPL[6]*GPL[233] + 
         4*GPL[3]*GPL[9]*GPL[233] + 4*GPL[3]*GPL[20]*GPL[233] - 
         5*GPL[3]*GPL[22]*GPL[233] - 5*GPL[3]*GPL[23]*GPL[233] - 
         GPL[39]*GPL[233] - GPL[50]*GPL[233] + GPL[53]*GPL[233] + 
         GPL[62]*GPL[233] - 4*GPL[77]*GPL[233] + 4*GPL[80]*GPL[233] + 
         4*GPL[90]*GPL[233] - 4*GPL[165]*GPL[233] + 4*GPL[166]*GPL[233] + 
         4*GPL[167]*GPL[233] + 5*GPL[181]*GPL[233] - 5*GPL[182]*GPL[233] - 
         5*GPL[183]*GPL[233] + 5*GPL[190]*GPL[233] - 5*GPL[191]*GPL[233] - 
         5*GPL[192]*GPL[233] - (Pi^2*GPL[240])/12 + 
         (17*GPL[3]*GPL[6]*GPL[240])/2 - 10*GPL[3]*GPL[9]*GPL[240] - 
         10*GPL[3]*GPL[20]*GPL[240] + (3*GPL[3]*GPL[22]*GPL[240])/2 + 
         (3*GPL[3]*GPL[23]*GPL[240])/2 - (17*GPL[39]*GPL[240])/2 - 
         (17*GPL[50]*GPL[240])/2 + (17*GPL[53]*GPL[240])/2 + 
         (17*GPL[62]*GPL[240])/2 + 10*GPL[77]*GPL[240] - 
         10*GPL[80]*GPL[240] - 10*GPL[90]*GPL[240] + 10*GPL[165]*GPL[240] - 
         10*GPL[166]*GPL[240] - 10*GPL[167]*GPL[240] - (3*GPL[181]*GPL[240])/
          2 + (3*GPL[182]*GPL[240])/2 + (3*GPL[183]*GPL[240])/2 - 
         (3*GPL[190]*GPL[240])/2 + (3*GPL[191]*GPL[240])/2 + 
         (3*GPL[192]*GPL[240])/2 - (Pi^2*GPL[241])/12 + 
         (17*GPL[3]*GPL[6]*GPL[241])/2 - 10*GPL[3]*GPL[9]*GPL[241] - 
         10*GPL[3]*GPL[20]*GPL[241] + (3*GPL[3]*GPL[22]*GPL[241])/2 + 
         (3*GPL[3]*GPL[23]*GPL[241])/2 - (17*GPL[39]*GPL[241])/2 - 
         (17*GPL[50]*GPL[241])/2 + (17*GPL[53]*GPL[241])/2 + 
         (17*GPL[62]*GPL[241])/2 + 10*GPL[77]*GPL[241] - 
         10*GPL[80]*GPL[241] - 10*GPL[90]*GPL[241] + 10*GPL[165]*GPL[241] - 
         10*GPL[166]*GPL[241] - 10*GPL[167]*GPL[241] - (3*GPL[181]*GPL[241])/
          2 + (3*GPL[182]*GPL[241])/2 + (3*GPL[183]*GPL[241])/2 - 
         (3*GPL[190]*GPL[241])/2 + (3*GPL[191]*GPL[241])/2 + 
         (3*GPL[192]*GPL[241])/2 + (Pi^2*GPL[248])/12 - 
         (5*GPL[3]*GPL[6]*GPL[248])/2 + 2*GPL[3]*GPL[9]*GPL[248] + 
         2*GPL[3]*GPL[20]*GPL[248] + (GPL[3]*GPL[22]*GPL[248])/2 + 
         (GPL[3]*GPL[23]*GPL[248])/2 + (5*GPL[39]*GPL[248])/2 + 
         (5*GPL[50]*GPL[248])/2 - (5*GPL[53]*GPL[248])/2 - 
         (5*GPL[62]*GPL[248])/2 - 2*GPL[77]*GPL[248] + 2*GPL[80]*GPL[248] + 
         2*GPL[90]*GPL[248] - 2*GPL[165]*GPL[248] + 2*GPL[166]*GPL[248] + 
         2*GPL[167]*GPL[248] - (GPL[181]*GPL[248])/2 + (GPL[182]*GPL[248])/
          2 + (GPL[183]*GPL[248])/2 - (GPL[190]*GPL[248])/2 + 
         (GPL[191]*GPL[248])/2 + (GPL[192]*GPL[248])/2 + (Pi^2*GPL[249])/12 - 
         (5*GPL[3]*GPL[6]*GPL[249])/2 + 2*GPL[3]*GPL[9]*GPL[249] + 
         2*GPL[3]*GPL[20]*GPL[249] + (GPL[3]*GPL[22]*GPL[249])/2 + 
         (GPL[3]*GPL[23]*GPL[249])/2 + (5*GPL[39]*GPL[249])/2 + 
         (5*GPL[50]*GPL[249])/2 - (5*GPL[53]*GPL[249])/2 - 
         (5*GPL[62]*GPL[249])/2 - 2*GPL[77]*GPL[249] + 2*GPL[80]*GPL[249] + 
         2*GPL[90]*GPL[249] - 2*GPL[165]*GPL[249] + 2*GPL[166]*GPL[249] + 
         2*GPL[167]*GPL[249] - (GPL[181]*GPL[249])/2 + (GPL[182]*GPL[249])/
          2 + (GPL[183]*GPL[249])/2 - (GPL[190]*GPL[249])/2 + 
         (GPL[191]*GPL[249])/2 + (GPL[192]*GPL[249])/2 - (Pi^2*GPL[250])/12 + 
         (17*GPL[3]*GPL[6]*GPL[250])/2 - 10*GPL[3]*GPL[9]*GPL[250] - 
         10*GPL[3]*GPL[20]*GPL[250] + (3*GPL[3]*GPL[22]*GPL[250])/2 + 
         (3*GPL[3]*GPL[23]*GPL[250])/2 - (17*GPL[39]*GPL[250])/2 - 
         (17*GPL[50]*GPL[250])/2 + (17*GPL[53]*GPL[250])/2 + 
         (17*GPL[62]*GPL[250])/2 + 10*GPL[77]*GPL[250] - 
         10*GPL[80]*GPL[250] - 10*GPL[90]*GPL[250] + 10*GPL[165]*GPL[250] - 
         10*GPL[166]*GPL[250] - 10*GPL[167]*GPL[250] - (3*GPL[181]*GPL[250])/
          2 + (3*GPL[182]*GPL[250])/2 + (3*GPL[183]*GPL[250])/2 - 
         (3*GPL[190]*GPL[250])/2 + (3*GPL[191]*GPL[250])/2 + 
         (3*GPL[192]*GPL[250])/2 - (Pi^2*GPL[251])/12 + 
         (17*GPL[3]*GPL[6]*GPL[251])/2 - 10*GPL[3]*GPL[9]*GPL[251] - 
         10*GPL[3]*GPL[20]*GPL[251] + (3*GPL[3]*GPL[22]*GPL[251])/2 + 
         (3*GPL[3]*GPL[23]*GPL[251])/2 - (17*GPL[39]*GPL[251])/2 - 
         (17*GPL[50]*GPL[251])/2 + (17*GPL[53]*GPL[251])/2 + 
         (17*GPL[62]*GPL[251])/2 + 10*GPL[77]*GPL[251] - 
         10*GPL[80]*GPL[251] - 10*GPL[90]*GPL[251] + 10*GPL[165]*GPL[251] - 
         10*GPL[166]*GPL[251] - 10*GPL[167]*GPL[251] - (3*GPL[181]*GPL[251])/
          2 + (3*GPL[182]*GPL[251])/2 + (3*GPL[183]*GPL[251])/2 - 
         (3*GPL[190]*GPL[251])/2 + (3*GPL[191]*GPL[251])/2 + 
         (3*GPL[192]*GPL[251])/2 + (Pi^2*GPL[258])/12 - 
         (5*GPL[3]*GPL[6]*GPL[258])/2 + 2*GPL[3]*GPL[9]*GPL[258] + 
         2*GPL[3]*GPL[20]*GPL[258] + (GPL[3]*GPL[22]*GPL[258])/2 + 
         (GPL[3]*GPL[23]*GPL[258])/2 + (5*GPL[39]*GPL[258])/2 + 
         (5*GPL[50]*GPL[258])/2 - (5*GPL[53]*GPL[258])/2 - 
         (5*GPL[62]*GPL[258])/2 - 2*GPL[77]*GPL[258] + 2*GPL[80]*GPL[258] + 
         2*GPL[90]*GPL[258] - 2*GPL[165]*GPL[258] + 2*GPL[166]*GPL[258] + 
         2*GPL[167]*GPL[258] - (GPL[181]*GPL[258])/2 + (GPL[182]*GPL[258])/
          2 + (GPL[183]*GPL[258])/2 - (GPL[190]*GPL[258])/2 + 
         (GPL[191]*GPL[258])/2 + (GPL[192]*GPL[258])/2 + (Pi^2*GPL[259])/12 - 
         (5*GPL[3]*GPL[6]*GPL[259])/2 + 2*GPL[3]*GPL[9]*GPL[259] + 
         2*GPL[3]*GPL[20]*GPL[259] + (GPL[3]*GPL[22]*GPL[259])/2 + 
         (GPL[3]*GPL[23]*GPL[259])/2 + (5*GPL[39]*GPL[259])/2 + 
         (5*GPL[50]*GPL[259])/2 - (5*GPL[53]*GPL[259])/2 - 
         (5*GPL[62]*GPL[259])/2 - 2*GPL[77]*GPL[259] + 2*GPL[80]*GPL[259] + 
         2*GPL[90]*GPL[259] - 2*GPL[165]*GPL[259] + 2*GPL[166]*GPL[259] + 
         2*GPL[167]*GPL[259] - (GPL[181]*GPL[259])/2 + (GPL[182]*GPL[259])/
          2 + (GPL[183]*GPL[259])/2 - (GPL[190]*GPL[259])/2 + 
         (GPL[191]*GPL[259])/2 + (GPL[192]*GPL[259])/2 + 2*Pi^2*GPL[260] - 
         6*GPL[3]*GPL[6]*GPL[260] + 6*GPL[3]*GPL[22]*GPL[260] + 
         6*GPL[3]*GPL[23]*GPL[260] + 6*GPL[39]*GPL[260] - 
         6*GPL[53]*GPL[260] - 6*GPL[62]*GPL[260] - 6*GPL[181]*GPL[260] + 
         6*GPL[182]*GPL[260] + 6*GPL[183]*GPL[260] - 6*GPL[190]*GPL[260] + 
         6*GPL[191]*GPL[260] + 6*GPL[192]*GPL[260] + 24*GPL[50]*GPL[261] + 
         2*Pi^2*GPL[262] - 6*GPL[3]*GPL[6]*GPL[262] + 6*GPL[3]*GPL[22]*
          GPL[262] + 6*GPL[3]*GPL[23]*GPL[262] + 6*GPL[39]*GPL[262] - 
         6*GPL[53]*GPL[262] - 6*GPL[62]*GPL[262] - 6*GPL[181]*GPL[262] + 
         6*GPL[182]*GPL[262] + 6*GPL[183]*GPL[262] - 6*GPL[190]*GPL[262] + 
         6*GPL[191]*GPL[262] + 6*GPL[192]*GPL[262] - Pi^2*GPL[263] - 
         6*GPL[3]*GPL[23]*GPL[263] - 6*GPL[39]*GPL[263] + 
         6*GPL[47]*GPL[263] + 6*GPL[165]*GPL[263] + 6*GPL[190]*GPL[263] - 
         6*GPL[191]*GPL[263] - 6*GPL[192]*GPL[263] - Pi^2*GPL[264] + 
         6*GPL[3]*GPL[6]*GPL[264] - 6*GPL[3]*GPL[22]*GPL[264] - 
         6*GPL[47]*GPL[264] + 6*GPL[53]*GPL[264] + 6*GPL[62]*GPL[264] - 
         6*GPL[165]*GPL[264] + 6*GPL[181]*GPL[264] - 6*GPL[182]*GPL[264] - 
         6*GPL[183]*GPL[264] - Pi^2*GPL[265] + 6*GPL[3]*GPL[6]*GPL[265] - 
         6*GPL[3]*GPL[22]*GPL[265] - 6*GPL[47]*GPL[265] - 
         12*GPL[50]*GPL[265] + 6*GPL[53]*GPL[265] + 6*GPL[62]*GPL[265] - 
         6*GPL[165]*GPL[265] + 6*GPL[181]*GPL[265] - 6*GPL[182]*GPL[265] - 
         6*GPL[183]*GPL[265] - Pi^2*GPL[266] - 6*GPL[3]*GPL[23]*GPL[266] - 
         6*GPL[39]*GPL[266] + 6*GPL[47]*GPL[266] - 12*GPL[50]*GPL[266] + 
         6*GPL[165]*GPL[266] + 6*GPL[190]*GPL[266] - 6*GPL[191]*GPL[266] - 
         6*GPL[192]*GPL[266] + 2*Pi^2*GPL[267] - 6*GPL[3]*GPL[6]*GPL[267] + 
         6*GPL[3]*GPL[22]*GPL[267] + 6*GPL[3]*GPL[23]*GPL[267] + 
         6*GPL[39]*GPL[267] - 6*GPL[53]*GPL[267] - 6*GPL[62]*GPL[267] - 
         6*GPL[181]*GPL[267] + 6*GPL[182]*GPL[267] + 6*GPL[183]*GPL[267] - 
         6*GPL[190]*GPL[267] + 6*GPL[191]*GPL[267] + 6*GPL[192]*GPL[267] + 
         24*GPL[50]*GPL[268] + 2*Pi^2*GPL[269] - 6*GPL[3]*GPL[6]*GPL[269] + 
         6*GPL[3]*GPL[22]*GPL[269] + 6*GPL[3]*GPL[23]*GPL[269] + 
         6*GPL[39]*GPL[269] - 6*GPL[53]*GPL[269] - 6*GPL[62]*GPL[269] - 
         6*GPL[181]*GPL[269] + 6*GPL[182]*GPL[269] + 6*GPL[183]*GPL[269] - 
         6*GPL[190]*GPL[269] + 6*GPL[191]*GPL[269] + 6*GPL[192]*GPL[269] - 
         Pi^2*GPL[270] - 6*GPL[3]*GPL[23]*GPL[270] - 6*GPL[39]*GPL[270] + 
         6*GPL[47]*GPL[270] + 6*GPL[165]*GPL[270] + 6*GPL[190]*GPL[270] - 
         6*GPL[191]*GPL[270] - 6*GPL[192]*GPL[270] - Pi^2*GPL[271] + 
         6*GPL[3]*GPL[6]*GPL[271] - 6*GPL[3]*GPL[22]*GPL[271] - 
         6*GPL[47]*GPL[271] + 6*GPL[53]*GPL[271] + 6*GPL[62]*GPL[271] - 
         6*GPL[165]*GPL[271] + 6*GPL[181]*GPL[271] - 6*GPL[182]*GPL[271] - 
         6*GPL[183]*GPL[271] - Pi^2*GPL[272] + 6*GPL[3]*GPL[6]*GPL[272] - 
         6*GPL[3]*GPL[22]*GPL[272] - 6*GPL[47]*GPL[272] - 
         12*GPL[50]*GPL[272] + 6*GPL[53]*GPL[272] + 6*GPL[62]*GPL[272] - 
         6*GPL[165]*GPL[272] + 6*GPL[181]*GPL[272] - 6*GPL[182]*GPL[272] - 
         6*GPL[183]*GPL[272] - Pi^2*GPL[273] - 6*GPL[3]*GPL[23]*GPL[273] - 
         6*GPL[39]*GPL[273] + 6*GPL[47]*GPL[273] - 12*GPL[50]*GPL[273] + 
         6*GPL[165]*GPL[273] + 6*GPL[190]*GPL[273] - 6*GPL[191]*GPL[273] - 
         6*GPL[192]*GPL[273] - 10*GPL[6]*GPL[279] + (3*GPL[11]*GPL[279])/2 + 
         (3*GPL[17]*GPL[279])/2 + 2*GPL[18]*GPL[279] - GPL[19]*GPL[279] + 
         10*GPL[22]*GPL[279] - 2*GPL[23]*GPL[279] - GPL[25]*GPL[279] + 
         2*GPL[27]*GPL[279] + (17*GPL[30]*GPL[279])/2 + (17*GPL[31]*GPL[279])/
          2 + 2*GPL[6]*GPL[282] + 8*GPL[9]*GPL[282] + 16*GPL[16]*GPL[282] - 
         GPL[18]*GPL[282] + 3*GPL[19]*GPL[282] + 8*GPL[20]*GPL[282] - 
         10*GPL[22]*GPL[282] + 4*GPL[23]*GPL[282] - GPL[25]*GPL[282] - 
         5*GPL[27]*GPL[282] - 6*GPL[32]*GPL[282] - 6*GPL[33]*GPL[282] + 
         2*GPL[6]*GPL[288] + 8*GPL[9]*GPL[288] + 16*GPL[16]*GPL[288] - 
         GPL[18]*GPL[288] + 3*GPL[19]*GPL[288] + 8*GPL[20]*GPL[288] - 
         10*GPL[22]*GPL[288] + 4*GPL[23]*GPL[288] - GPL[25]*GPL[288] - 
         5*GPL[27]*GPL[288] - 6*GPL[32]*GPL[288] - 6*GPL[33]*GPL[288] + 
         18*GPL[11]*GPL[289] - 48*GPL[16]*GPL[289] + 18*GPL[17]*GPL[289] - 
         6*GPL[19]*GPL[289] + 6*GPL[25]*GPL[289] + 12*GPL[27]*GPL[289] + 
         6*GPL[6]*GPL[291] - 16*GPL[9]*GPL[291] - 32*GPL[16]*GPL[291] - 
         4*GPL[19]*GPL[291] - 16*GPL[20]*GPL[291] + 10*GPL[22]*GPL[291] + 
         2*GPL[23]*GPL[291] + 4*GPL[25]*GPL[291] + 8*GPL[27]*GPL[291] + 
         12*GPL[32]*GPL[291] + 12*GPL[33]*GPL[291] - (21*GPL[11]*GPL[293])/
          2 + 32*GPL[16]*GPL[293] - (21*GPL[17]*GPL[293])/2 - 
         8*GPL[25]*GPL[293] - 8*GPL[27]*GPL[293] - (17*GPL[30]*GPL[293])/2 - 
         (17*GPL[31]*GPL[293])/2 + (3*GPL[11]*GPL[295])/2 + 
         (3*GPL[17]*GPL[295])/2 + GPL[19]*GPL[295] + GPL[25]*GPL[295] + 
         (17*GPL[30]*GPL[295])/2 + (17*GPL[31]*GPL[295])/2 + 
         12*GPL[3]*GPL[296] - 20*GPL[6]*GPL[296] + 12*GPL[9]*GPL[296] + 
         12*GPL[20]*GPL[296] + 12*GPL[3]*GPL[298] - 4*GPL[6]*GPL[298] + 
         12*GPL[9]*GPL[298] + 12*GPL[20]*GPL[298] + (3*GPL[11]*GPL[299])/2 + 
         (3*GPL[17]*GPL[299])/2 + GPL[19]*GPL[299] + GPL[25]*GPL[299] + 
         (17*GPL[30]*GPL[299])/2 + (17*GPL[31]*GPL[299])/2 + 
         8*GPL[3]*GPL[301] + 4*GPL[3]*GPL[302] - 4*GPL[6]*GPL[302] + 
         4*GPL[9]*GPL[302] + 4*GPL[20]*GPL[302] + 4*GPL[3]*GPL[303] - 
         4*GPL[6]*GPL[303] + 4*GPL[9]*GPL[303] + 4*GPL[20]*GPL[303] + 
         12*GPL[11]*GPL[305] - 16*GPL[16]*GPL[305] + 12*GPL[17]*GPL[305] + 
         2*GPL[19]*GPL[305] + 6*GPL[25]*GPL[305] + 4*GPL[27]*GPL[305] + 
         10*GPL[30]*GPL[305] + 10*GPL[31]*GPL[305] - 6*GPL[11]*GPL[307] - 
         6*GPL[17]*GPL[307] - 4*GPL[19]*GPL[307] - 4*GPL[25]*GPL[307] - 
         10*GPL[30]*GPL[307] - 10*GPL[31]*GPL[307] + 5*GPL[3]*GPL[309] - 
         5*GPL[6]*GPL[309] + 5*GPL[9]*GPL[309] + 5*GPL[20]*GPL[309] + 
         5*GPL[3]*GPL[311] - 5*GPL[6]*GPL[311] + 5*GPL[9]*GPL[311] + 
         5*GPL[20]*GPL[311] - 6*GPL[11]*GPL[312] - 6*GPL[17]*GPL[312] - 
         4*GPL[19]*GPL[312] - 4*GPL[25]*GPL[312] - 10*GPL[30]*GPL[312] - 
         10*GPL[31]*GPL[312] - 4*GPL[3]*GPL[314] - 9*GPL[3]*GPL[315] + 
         9*GPL[6]*GPL[315] - 9*GPL[9]*GPL[315] - 9*GPL[20]*GPL[315] - 
         9*GPL[3]*GPL[316] + 9*GPL[6]*GPL[316] - 9*GPL[9]*GPL[316] - 
         9*GPL[20]*GPL[316] - 24*GPL[6]*GPL[318] + 24*GPL[6]*GPL[319] - 
         4*GPL[3]*GPL[320] + 28*GPL[6]*GPL[320] - 4*GPL[9]*GPL[320] - 
         4*GPL[20]*GPL[320] - 4*GPL[3]*GPL[321] - 20*GPL[6]*GPL[321] - 
         4*GPL[9]*GPL[321] - 4*GPL[20]*GPL[321] - 12*GPL[3]*GPL[322] + 
         12*GPL[6]*GPL[322] - 12*GPL[9]*GPL[322] - 12*GPL[20]*GPL[322] - 
         12*GPL[3]*GPL[323] + 12*GPL[6]*GPL[323] - 12*GPL[9]*GPL[323] - 
         12*GPL[20]*GPL[323] + 5*GPL[3]*GPL[324] - 5*GPL[6]*GPL[324] + 
         5*GPL[9]*GPL[324] + 5*GPL[20]*GPL[324] + 5*GPL[3]*GPL[325] - 
         5*GPL[6]*GPL[325] + 5*GPL[9]*GPL[325] + 5*GPL[20]*GPL[325] - 
         9*GPL[3]*GPL[326] + 9*GPL[6]*GPL[326] - 9*GPL[9]*GPL[326] - 
         9*GPL[20]*GPL[326] - 9*GPL[3]*GPL[327] + 9*GPL[6]*GPL[327] - 
         9*GPL[9]*GPL[327] - 9*GPL[20]*GPL[327] - 12*GPL[3]*GPL[328] + 
         24*GPL[6]*GPL[328] - 12*GPL[9]*GPL[328] - 12*GPL[20]*GPL[328] - 
         12*GPL[3]*GPL[329] - 12*GPL[9]*GPL[329] - 12*GPL[20]*GPL[329] + 
         12*GPL[3]*GPL[330] - 12*GPL[6]*GPL[330] + 12*GPL[9]*GPL[330] + 
         12*GPL[20]*GPL[330] + 12*GPL[3]*GPL[331] - 12*GPL[6]*GPL[331] + 
         12*GPL[9]*GPL[331] + 12*GPL[20]*GPL[331] - 12*GPL[3]*GPL[332] + 
         24*GPL[6]*GPL[332] - 12*GPL[9]*GPL[332] - 12*GPL[20]*GPL[332] - 
         12*GPL[3]*GPL[333] - 12*GPL[9]*GPL[333] - 12*GPL[20]*GPL[333] + 
         12*GPL[3]*GPL[334] - 12*GPL[6]*GPL[334] + 12*GPL[9]*GPL[334] + 
         12*GPL[20]*GPL[334] + 12*GPL[3]*GPL[335] - 12*GPL[6]*GPL[335] + 
         12*GPL[9]*GPL[335] + 12*GPL[20]*GPL[335] - 2*GPL[3]*GPL[336] + 
         6*GPL[11]*GPL[336] + 16*GPL[16]*GPL[336] + 6*GPL[17]*GPL[336] + 
         GPL[18]*GPL[336] + 5*GPL[19]*GPL[336] + GPL[25]*GPL[336] - 
         3*GPL[27]*GPL[336] + 10*GPL[30]*GPL[336] + 10*GPL[31]*GPL[336] - 
         6*GPL[32]*GPL[336] - 6*GPL[33]*GPL[336] - 6*GPL[11]*GPL[337] - 
         6*GPL[17]*GPL[337] - 4*GPL[19]*GPL[337] - 4*GPL[25]*GPL[337] - 
         10*GPL[30]*GPL[337] - 10*GPL[31]*GPL[337] - 6*GPL[11]*GPL[338] - 
         6*GPL[17]*GPL[338] - 4*GPL[19]*GPL[338] - 4*GPL[25]*GPL[338] - 
         10*GPL[30]*GPL[338] - 10*GPL[31]*GPL[338] + 2*GPL[3]*GPL[339] - 
         6*GPL[3]*GPL[340] + 2*GPL[3]*GPL[341] - 2*GPL[3]*GPL[342] + 
         2*GPL[3]*GPL[343] - (9*GPL[11]*GPL[344])/2 - (9*GPL[17]*GPL[344])/
          2 - 3*GPL[19]*GPL[344] - 3*GPL[25]*GPL[344] - (3*GPL[30]*GPL[344])/
          2 - (3*GPL[31]*GPL[344])/2 + (9*GPL[11]*GPL[345])/2 + 
         (9*GPL[17]*GPL[345])/2 + 3*GPL[19]*GPL[345] + 3*GPL[25]*GPL[345] + 
         (3*GPL[30]*GPL[345])/2 + (3*GPL[31]*GPL[345])/2 + 
         (9*GPL[11]*GPL[346])/2 + (9*GPL[17]*GPL[346])/2 + 
         3*GPL[19]*GPL[346] + 3*GPL[25]*GPL[346] + (3*GPL[30]*GPL[346])/2 + 
         (3*GPL[31]*GPL[346])/2 - 4*GPL[3]*GPL[348] + 10*GPL[3]*GPL[349] - 
         (9*GPL[11]*GPL[349])/2 + 16*GPL[16]*GPL[349] - (9*GPL[17]*GPL[349])/
          2 + GPL[18]*GPL[349] - 2*GPL[19]*GPL[349] - 6*GPL[25]*GPL[349] - 
         3*GPL[27]*GPL[349] - (3*GPL[30]*GPL[349])/2 - (3*GPL[31]*GPL[349])/
          2 - 6*GPL[32]*GPL[349] - 6*GPL[33]*GPL[349] - 8*GPL[3]*GPL[350] + 
         (9*GPL[11]*GPL[350])/2 - 16*GPL[16]*GPL[350] + (9*GPL[17]*GPL[350])/
          2 - GPL[18]*GPL[350] + 2*GPL[19]*GPL[350] + 6*GPL[25]*GPL[350] + 
         3*GPL[27]*GPL[350] + (3*GPL[30]*GPL[350])/2 + (3*GPL[31]*GPL[350])/
          2 + 6*GPL[32]*GPL[350] + 6*GPL[33]*GPL[350] - 8*GPL[3]*GPL[351] + 
         (9*GPL[11]*GPL[351])/2 - 16*GPL[16]*GPL[351] + (9*GPL[17]*GPL[351])/
          2 - GPL[18]*GPL[351] + 2*GPL[19]*GPL[351] + 6*GPL[25]*GPL[351] + 
         3*GPL[27]*GPL[351] + (3*GPL[30]*GPL[351])/2 + (3*GPL[31]*GPL[351])/
          2 + 6*GPL[32]*GPL[351] + 6*GPL[33]*GPL[351] - 2*GPL[3]*GPL[352] + 
         4*GPL[3]*GPL[353] + 4*GPL[3]*GPL[356] + 4*GPL[9]*GPL[356] + 
         4*GPL[20]*GPL[356] + 4*GPL[3]*GPL[357] - 8*GPL[6]*GPL[357] + 
         4*GPL[9]*GPL[357] + 4*GPL[20]*GPL[357] - 4*GPL[3]*GPL[358] + 
         4*GPL[6]*GPL[358] - 4*GPL[9]*GPL[358] - 4*GPL[20]*GPL[358] - 
         4*GPL[3]*GPL[359] + 4*GPL[6]*GPL[359] - 4*GPL[9]*GPL[359] - 
         4*GPL[20]*GPL[359] + 4*GPL[3]*GPL[360] + 4*GPL[9]*GPL[360] + 
         4*GPL[20]*GPL[360] + 4*GPL[3]*GPL[361] - 8*GPL[6]*GPL[361] + 
         4*GPL[9]*GPL[361] + 4*GPL[20]*GPL[361] - 4*GPL[3]*GPL[362] + 
         4*GPL[6]*GPL[362] - 4*GPL[9]*GPL[362] - 4*GPL[20]*GPL[362] - 
         4*GPL[3]*GPL[363] + 4*GPL[6]*GPL[363] - 4*GPL[9]*GPL[363] - 
         4*GPL[20]*GPL[363] - GPL[3]*GPL[370] + GPL[6]*GPL[370] - 
         GPL[9]*GPL[370] - GPL[20]*GPL[370] - GPL[3]*GPL[371] + 
         GPL[6]*GPL[371] - GPL[9]*GPL[371] - GPL[20]*GPL[371] + 
         5*GPL[3]*GPL[372] - 5*GPL[6]*GPL[372] + 5*GPL[9]*GPL[372] + 
         5*GPL[20]*GPL[372] + 5*GPL[3]*GPL[373] - 5*GPL[6]*GPL[373] + 
         5*GPL[9]*GPL[373] + 5*GPL[20]*GPL[373] - GPL[3]*GPL[374] + 
         GPL[6]*GPL[374] - GPL[9]*GPL[374] - GPL[20]*GPL[374] - 
         GPL[3]*GPL[375] + GPL[6]*GPL[375] - GPL[9]*GPL[375] - 
         GPL[20]*GPL[375] + 5*GPL[3]*GPL[376] - 5*GPL[6]*GPL[376] + 
         5*GPL[9]*GPL[376] + 5*GPL[20]*GPL[376] + 5*GPL[3]*GPL[377] - 
         5*GPL[6]*GPL[377] + 5*GPL[9]*GPL[377] + 5*GPL[20]*GPL[377] + 
         6*GPL[11]*GPL[382] - 32*GPL[16]*GPL[382] + 6*GPL[17]*GPL[382] + 
         2*GPL[18]*GPL[382] + 2*GPL[19]*GPL[382] + 10*GPL[25]*GPL[382] + 
         10*GPL[27]*GPL[382] + 6*GPL[30]*GPL[382] + 6*GPL[31]*GPL[382] + 
         12*GPL[32]*GPL[382] + 12*GPL[33]*GPL[382] - 12*GPL[11]*GPL[384] - 
         12*GPL[17]*GPL[384] - 2*GPL[19]*GPL[384] - 2*GPL[25]*GPL[384] - 
         6*GPL[30]*GPL[384] - 6*GPL[31]*GPL[384] - 12*GPL[11]*GPL[389] - 
         12*GPL[17]*GPL[389] - 2*GPL[19]*GPL[389] - 2*GPL[25]*GPL[389] - 
         6*GPL[30]*GPL[389] - 6*GPL[31]*GPL[389] - 8*GPL[3]*GPL[391] - 
         24*GPL[11]*GPL[395] - 24*GPL[17]*GPL[395] - 8*GPL[30]*GPL[395] - 
         8*GPL[31]*GPL[395] + 24*GPL[11]*GPL[397] + 24*GPL[17]*GPL[397] + 
         8*GPL[30]*GPL[397] + 8*GPL[31]*GPL[397] + (3*GPL[3]*GPL[399])/2 - 
         (3*GPL[6]*GPL[399])/2 + (3*GPL[9]*GPL[399])/2 + 
         (3*GPL[20]*GPL[399])/2 + (3*GPL[3]*GPL[401])/2 - 
         (3*GPL[6]*GPL[401])/2 + (3*GPL[9]*GPL[401])/2 + 
         (3*GPL[20]*GPL[401])/2 + 24*GPL[11]*GPL[402] + 24*GPL[17]*GPL[402] + 
         8*GPL[30]*GPL[402] + 8*GPL[31]*GPL[402] + (9*GPL[3]*GPL[405])/2 - 
         (9*GPL[6]*GPL[405])/2 + (9*GPL[9]*GPL[405])/2 + 
         (9*GPL[20]*GPL[405])/2 + (9*GPL[3]*GPL[406])/2 - 
         (9*GPL[6]*GPL[406])/2 + (9*GPL[9]*GPL[406])/2 + 
         (9*GPL[20]*GPL[406])/2 + (3*GPL[3]*GPL[416])/2 - 
         (3*GPL[6]*GPL[416])/2 + (3*GPL[9]*GPL[416])/2 + 
         (3*GPL[20]*GPL[416])/2 + (3*GPL[3]*GPL[417])/2 - 
         (3*GPL[6]*GPL[417])/2 + (3*GPL[9]*GPL[417])/2 + 
         (3*GPL[20]*GPL[417])/2 + (9*GPL[3]*GPL[418])/2 - 
         (9*GPL[6]*GPL[418])/2 + (9*GPL[9]*GPL[418])/2 + 
         (9*GPL[20]*GPL[418])/2 + (9*GPL[3]*GPL[419])/2 - 
         (9*GPL[6]*GPL[419])/2 + (9*GPL[9]*GPL[419])/2 + 
         (9*GPL[20]*GPL[419])/2 - 24*GPL[11]*GPL[428] - 24*GPL[17]*GPL[428] - 
         2*GPL[18]*GPL[428] + 2*GPL[19]*GPL[428] + 2*GPL[25]*GPL[428] - 
         2*GPL[27]*GPL[428] - 8*GPL[30]*GPL[428] - 8*GPL[31]*GPL[428] + 
         24*GPL[11]*GPL[429] + 24*GPL[17]*GPL[429] + 8*GPL[30]*GPL[429] + 
         8*GPL[31]*GPL[429] + 24*GPL[11]*GPL[430] + 24*GPL[17]*GPL[430] + 
         8*GPL[30]*GPL[430] + 8*GPL[31]*GPL[430] + 12*GPL[11]*GPL[436] + 
         12*GPL[17]*GPL[436] - 2*GPL[19]*GPL[436] - 2*GPL[25]*GPL[436] + 
         2*GPL[30]*GPL[436] + 2*GPL[31]*GPL[436] - 12*GPL[11]*GPL[437] - 
         12*GPL[17]*GPL[437] + 2*GPL[19]*GPL[437] + 2*GPL[25]*GPL[437] - 
         2*GPL[30]*GPL[437] - 2*GPL[31]*GPL[437] - 12*GPL[11]*GPL[438] - 
         12*GPL[17]*GPL[438] + 2*GPL[19]*GPL[438] + 2*GPL[25]*GPL[438] - 
         2*GPL[30]*GPL[438] - 2*GPL[31]*GPL[438] + 8*GPL[3]*GPL[440] - 
         8*GPL[3]*GPL[441] + 12*GPL[11]*GPL[441] + 12*GPL[17]*GPL[441] - 
         2*GPL[18]*GPL[441] - 2*GPL[27]*GPL[441] + 2*GPL[30]*GPL[441] + 
         2*GPL[31]*GPL[441] - 12*GPL[11]*GPL[442] - 12*GPL[17]*GPL[442] + 
         2*GPL[18]*GPL[442] + 2*GPL[27]*GPL[442] - 2*GPL[30]*GPL[442] - 
         2*GPL[31]*GPL[442] - 12*GPL[11]*GPL[443] - 12*GPL[17]*GPL[443] + 
         2*GPL[18]*GPL[443] + 2*GPL[27]*GPL[443] - 2*GPL[30]*GPL[443] - 
         2*GPL[31]*GPL[443] + 8*GPL[3]*GPL[444] + (21*GPL[3]*GPL[465])/2 - 
         (21*GPL[6]*GPL[465])/2 + (21*GPL[9]*GPL[465])/2 + 
         (21*GPL[20]*GPL[465])/2 + (21*GPL[3]*GPL[466])/2 - 
         (21*GPL[6]*GPL[466])/2 + (21*GPL[9]*GPL[466])/2 + 
         (21*GPL[20]*GPL[466])/2 + (15*GPL[3]*GPL[467])/2 - 
         (15*GPL[6]*GPL[467])/2 + (15*GPL[9]*GPL[467])/2 + 
         (15*GPL[20]*GPL[467])/2 + (15*GPL[3]*GPL[468])/2 - 
         (15*GPL[6]*GPL[468])/2 + (15*GPL[9]*GPL[468])/2 + 
         (15*GPL[20]*GPL[468])/2 + (21*GPL[3]*GPL[469])/2 - 
         (21*GPL[6]*GPL[469])/2 + (21*GPL[9]*GPL[469])/2 + 
         (21*GPL[20]*GPL[469])/2 + (21*GPL[3]*GPL[470])/2 - 
         (21*GPL[6]*GPL[470])/2 + (21*GPL[9]*GPL[470])/2 + 
         (21*GPL[20]*GPL[470])/2 + (15*GPL[3]*GPL[471])/2 - 
         (15*GPL[6]*GPL[471])/2 + (15*GPL[9]*GPL[471])/2 + 
         (15*GPL[20]*GPL[471])/2 + (15*GPL[3]*GPL[472])/2 - 
         (15*GPL[6]*GPL[472])/2 + (15*GPL[9]*GPL[472])/2 + 
         (15*GPL[20]*GPL[472])/2 - 4*GPL[3]*GPL[514] - 20*GPL[6]*GPL[514] - 
         4*GPL[9]*GPL[514] - 4*GPL[20]*GPL[514] - 4*GPL[3]*GPL[515] + 
         28*GPL[6]*GPL[515] - 4*GPL[9]*GPL[515] - 4*GPL[20]*GPL[515] - 
         12*GPL[3]*GPL[516] + 12*GPL[6]*GPL[516] - 12*GPL[9]*GPL[516] - 
         12*GPL[20]*GPL[516] - 12*GPL[3]*GPL[517] + 12*GPL[6]*GPL[517] - 
         12*GPL[9]*GPL[517] - 12*GPL[20]*GPL[517] + 5*GPL[3]*GPL[518] - 
         5*GPL[6]*GPL[518] + 5*GPL[9]*GPL[518] + 5*GPL[20]*GPL[518] + 
         5*GPL[3]*GPL[519] - 5*GPL[6]*GPL[519] + 5*GPL[9]*GPL[519] + 
         5*GPL[20]*GPL[519] - 9*GPL[3]*GPL[520] + 9*GPL[6]*GPL[520] - 
         9*GPL[9]*GPL[520] - 9*GPL[20]*GPL[520] - 9*GPL[3]*GPL[521] + 
         9*GPL[6]*GPL[521] - 9*GPL[9]*GPL[521] - 9*GPL[20]*GPL[521] + 
         24*GPL[6]*GPL[522] - 24*GPL[6]*GPL[523] + 12*GPL[3]*GPL[524] - 
         4*GPL[6]*GPL[524] + 12*GPL[9]*GPL[524] + 12*GPL[20]*GPL[524] + 
         12*GPL[3]*GPL[525] - 20*GPL[6]*GPL[525] + 12*GPL[9]*GPL[525] + 
         12*GPL[20]*GPL[525] + 4*GPL[3]*GPL[526] - 4*GPL[6]*GPL[526] + 
         4*GPL[9]*GPL[526] + 4*GPL[20]*GPL[526] + 4*GPL[3]*GPL[527] - 
         4*GPL[6]*GPL[527] + 4*GPL[9]*GPL[527] + 4*GPL[20]*GPL[527] + 
         5*GPL[3]*GPL[528] - 5*GPL[6]*GPL[528] + 5*GPL[9]*GPL[528] + 
         5*GPL[20]*GPL[528] + 5*GPL[3]*GPL[529] - 5*GPL[6]*GPL[529] + 
         5*GPL[9]*GPL[529] + 5*GPL[20]*GPL[529] - 9*GPL[3]*GPL[530] + 
         9*GPL[6]*GPL[530] - 9*GPL[9]*GPL[530] - 9*GPL[20]*GPL[530] - 
         9*GPL[3]*GPL[531] + 9*GPL[6]*GPL[531] - 9*GPL[9]*GPL[531] - 
         9*GPL[20]*GPL[531] + 4*GPL[3]*GPL[532] - 8*GPL[6]*GPL[532] + 
         4*GPL[9]*GPL[532] + 4*GPL[20]*GPL[532] + 4*GPL[3]*GPL[533] + 
         4*GPL[9]*GPL[533] + 4*GPL[20]*GPL[533] - 4*GPL[3]*GPL[534] + 
         4*GPL[6]*GPL[534] - 4*GPL[9]*GPL[534] - 4*GPL[20]*GPL[534] - 
         4*GPL[3]*GPL[535] + 4*GPL[6]*GPL[535] - 4*GPL[9]*GPL[535] - 
         4*GPL[20]*GPL[535] + 4*GPL[3]*GPL[536] - 8*GPL[6]*GPL[536] + 
         4*GPL[9]*GPL[536] + 4*GPL[20]*GPL[536] + 4*GPL[3]*GPL[537] + 
         4*GPL[9]*GPL[537] + 4*GPL[20]*GPL[537] - 4*GPL[3]*GPL[538] + 
         4*GPL[6]*GPL[538] - 4*GPL[9]*GPL[538] - 4*GPL[20]*GPL[538] - 
         4*GPL[3]*GPL[539] + 4*GPL[6]*GPL[539] - 4*GPL[9]*GPL[539] - 
         4*GPL[20]*GPL[539] - 12*GPL[3]*GPL[540] - 12*GPL[9]*GPL[540] - 
         12*GPL[20]*GPL[540] - 12*GPL[3]*GPL[541] + 24*GPL[6]*GPL[541] - 
         12*GPL[9]*GPL[541] - 12*GPL[20]*GPL[541] + 12*GPL[3]*GPL[542] - 
         12*GPL[6]*GPL[542] + 12*GPL[9]*GPL[542] + 12*GPL[20]*GPL[542] + 
         12*GPL[3]*GPL[543] - 12*GPL[6]*GPL[543] + 12*GPL[9]*GPL[543] + 
         12*GPL[20]*GPL[543] - 12*GPL[3]*GPL[544] - 12*GPL[9]*GPL[544] - 
         12*GPL[20]*GPL[544] - 12*GPL[3]*GPL[545] + 24*GPL[6]*GPL[545] - 
         12*GPL[9]*GPL[545] - 12*GPL[20]*GPL[545] + 12*GPL[3]*GPL[546] - 
         12*GPL[6]*GPL[546] + 12*GPL[9]*GPL[546] + 12*GPL[20]*GPL[546] + 
         12*GPL[3]*GPL[547] - 12*GPL[6]*GPL[547] + 12*GPL[9]*GPL[547] + 
         12*GPL[20]*GPL[547] - GPL[3]*GPL[548] + GPL[6]*GPL[548] - 
         GPL[9]*GPL[548] - GPL[20]*GPL[548] - GPL[3]*GPL[549] + 
         GPL[6]*GPL[549] - GPL[9]*GPL[549] - GPL[20]*GPL[549] + 
         5*GPL[3]*GPL[550] - 5*GPL[6]*GPL[550] + 5*GPL[9]*GPL[550] + 
         5*GPL[20]*GPL[550] + 5*GPL[3]*GPL[551] - 5*GPL[6]*GPL[551] + 
         5*GPL[9]*GPL[551] + 5*GPL[20]*GPL[551] - GPL[3]*GPL[552] + 
         GPL[6]*GPL[552] - GPL[9]*GPL[552] - GPL[20]*GPL[552] - 
         GPL[3]*GPL[553] + GPL[6]*GPL[553] - GPL[9]*GPL[553] - 
         GPL[20]*GPL[553] + 5*GPL[3]*GPL[554] - 5*GPL[6]*GPL[554] + 
         5*GPL[9]*GPL[554] + 5*GPL[20]*GPL[554] + 5*GPL[3]*GPL[555] - 
         5*GPL[6]*GPL[555] + 5*GPL[9]*GPL[555] + 5*GPL[20]*GPL[555] + 
         (3*GPL[3]*GPL[560])/2 - (3*GPL[6]*GPL[560])/2 + 
         (3*GPL[9]*GPL[560])/2 + (3*GPL[20]*GPL[560])/2 + 
         (3*GPL[3]*GPL[561])/2 - (3*GPL[6]*GPL[561])/2 + 
         (3*GPL[9]*GPL[561])/2 + (3*GPL[20]*GPL[561])/2 + 
         (9*GPL[3]*GPL[562])/2 - (9*GPL[6]*GPL[562])/2 + 
         (9*GPL[9]*GPL[562])/2 + (9*GPL[20]*GPL[562])/2 + 
         (9*GPL[3]*GPL[563])/2 - (9*GPL[6]*GPL[563])/2 + 
         (9*GPL[9]*GPL[563])/2 + (9*GPL[20]*GPL[563])/2 + 
         (3*GPL[3]*GPL[568])/2 - (3*GPL[6]*GPL[568])/2 + 
         (3*GPL[9]*GPL[568])/2 + (3*GPL[20]*GPL[568])/2 + 
         (3*GPL[3]*GPL[569])/2 - (3*GPL[6]*GPL[569])/2 + 
         (3*GPL[9]*GPL[569])/2 + (3*GPL[20]*GPL[569])/2 + 
         (9*GPL[3]*GPL[570])/2 - (9*GPL[6]*GPL[570])/2 + 
         (9*GPL[9]*GPL[570])/2 + (9*GPL[20]*GPL[570])/2 + 
         (9*GPL[3]*GPL[571])/2 - (9*GPL[6]*GPL[571])/2 + 
         (9*GPL[9]*GPL[571])/2 + (9*GPL[20]*GPL[571])/2 + 
         (21*GPL[3]*GPL[596])/2 - (21*GPL[6]*GPL[596])/2 + 
         (21*GPL[9]*GPL[596])/2 + (21*GPL[20]*GPL[596])/2 + 
         (21*GPL[3]*GPL[597])/2 - (21*GPL[6]*GPL[597])/2 + 
         (21*GPL[9]*GPL[597])/2 + (21*GPL[20]*GPL[597])/2 + 
         (15*GPL[3]*GPL[598])/2 - (15*GPL[6]*GPL[598])/2 + 
         (15*GPL[9]*GPL[598])/2 + (15*GPL[20]*GPL[598])/2 + 
         (15*GPL[3]*GPL[599])/2 - (15*GPL[6]*GPL[599])/2 + 
         (15*GPL[9]*GPL[599])/2 + (15*GPL[20]*GPL[599])/2 + 
         (21*GPL[3]*GPL[600])/2 - (21*GPL[6]*GPL[600])/2 + 
         (21*GPL[9]*GPL[600])/2 + (21*GPL[20]*GPL[600])/2 + 
         (21*GPL[3]*GPL[601])/2 - (21*GPL[6]*GPL[601])/2 + 
         (21*GPL[9]*GPL[601])/2 + (21*GPL[20]*GPL[601])/2 + 
         (15*GPL[3]*GPL[602])/2 - (15*GPL[6]*GPL[602])/2 + 
         (15*GPL[9]*GPL[602])/2 + (15*GPL[20]*GPL[602])/2 + 
         (15*GPL[3]*GPL[603])/2 - (15*GPL[6]*GPL[603])/2 + 
         (15*GPL[9]*GPL[603])/2 + (15*GPL[20]*GPL[603])/2 - GPL[3]*GPL[604] + 
         GPL[6]*GPL[604] - GPL[9]*GPL[604] - GPL[20]*GPL[604] - 
         GPL[3]*GPL[605] + GPL[6]*GPL[605] - GPL[9]*GPL[605] - 
         GPL[20]*GPL[605] - 3*GPL[3]*GPL[606] + 3*GPL[6]*GPL[606] - 
         3*GPL[9]*GPL[606] - 3*GPL[20]*GPL[606] - 3*GPL[3]*GPL[607] + 
         3*GPL[6]*GPL[607] - 3*GPL[9]*GPL[607] - 3*GPL[20]*GPL[607] + 
         GPL[3]*GPL[608] - GPL[6]*GPL[608] + GPL[9]*GPL[608] + 
         GPL[20]*GPL[608] + GPL[3]*GPL[609] - GPL[6]*GPL[609] + 
         GPL[9]*GPL[609] + GPL[20]*GPL[609] + 3*GPL[3]*GPL[610] - 
         3*GPL[6]*GPL[610] + 3*GPL[9]*GPL[610] + 3*GPL[20]*GPL[610] + 
         3*GPL[3]*GPL[611] - 3*GPL[6]*GPL[611] + 3*GPL[9]*GPL[611] + 
         3*GPL[20]*GPL[611] + 6*GPL[6]*GPL[612] - 6*GPL[6]*GPL[613] + 
         3*GPL[3]*GPL[614] - 7*GPL[6]*GPL[614] + 3*GPL[9]*GPL[614] + 
         3*GPL[20]*GPL[614] + 3*GPL[3]*GPL[615] + GPL[6]*GPL[615] + 
         3*GPL[9]*GPL[615] + 3*GPL[20]*GPL[615] + GPL[3]*GPL[616] - 
         GPL[6]*GPL[616] + GPL[9]*GPL[616] + GPL[20]*GPL[616] + 
         GPL[3]*GPL[617] - GPL[6]*GPL[617] + GPL[9]*GPL[617] + 
         GPL[20]*GPL[617] + GPL[3]*GPL[618] - GPL[6]*GPL[618] + 
         GPL[9]*GPL[618] + GPL[20]*GPL[618] + GPL[3]*GPL[619] - 
         GPL[6]*GPL[619] + GPL[9]*GPL[619] + GPL[20]*GPL[619] + 
         3*GPL[3]*GPL[620] - 3*GPL[6]*GPL[620] + 3*GPL[9]*GPL[620] + 
         3*GPL[20]*GPL[620] + 3*GPL[3]*GPL[621] - 3*GPL[6]*GPL[621] + 
         3*GPL[9]*GPL[621] + 3*GPL[20]*GPL[621] + GPL[3]*GPL[622] - 
         2*GPL[6]*GPL[622] + GPL[9]*GPL[622] + GPL[20]*GPL[622] + 
         GPL[3]*GPL[623] + GPL[9]*GPL[623] + GPL[20]*GPL[623] - 
         GPL[3]*GPL[624] + GPL[6]*GPL[624] - GPL[9]*GPL[624] - 
         GPL[20]*GPL[624] - GPL[3]*GPL[625] + GPL[6]*GPL[625] - 
         GPL[9]*GPL[625] - GPL[20]*GPL[625] + GPL[3]*GPL[626] - 
         2*GPL[6]*GPL[626] + GPL[9]*GPL[626] + GPL[20]*GPL[626] + 
         GPL[3]*GPL[627] + GPL[9]*GPL[627] + GPL[20]*GPL[627] - 
         GPL[3]*GPL[628] + GPL[6]*GPL[628] - GPL[9]*GPL[628] - 
         GPL[20]*GPL[628] - GPL[3]*GPL[629] + GPL[6]*GPL[629] - 
         GPL[9]*GPL[629] - GPL[20]*GPL[629] - 3*GPL[3]*GPL[630] - 
         3*GPL[9]*GPL[630] - 3*GPL[20]*GPL[630] - 3*GPL[3]*GPL[631] + 
         6*GPL[6]*GPL[631] - 3*GPL[9]*GPL[631] - 3*GPL[20]*GPL[631] + 
         3*GPL[3]*GPL[632] - 3*GPL[6]*GPL[632] + 3*GPL[9]*GPL[632] + 
         3*GPL[20]*GPL[632] + 3*GPL[3]*GPL[633] - 3*GPL[6]*GPL[633] + 
         3*GPL[9]*GPL[633] + 3*GPL[20]*GPL[633] - 3*GPL[3]*GPL[634] - 
         3*GPL[9]*GPL[634] - 3*GPL[20]*GPL[634] - 3*GPL[3]*GPL[635] + 
         6*GPL[6]*GPL[635] - 3*GPL[9]*GPL[635] - 3*GPL[20]*GPL[635] + 
         3*GPL[3]*GPL[636] - 3*GPL[6]*GPL[636] + 3*GPL[9]*GPL[636] + 
         3*GPL[20]*GPL[636] + 3*GPL[3]*GPL[637] - 3*GPL[6]*GPL[637] + 
         3*GPL[9]*GPL[637] + 3*GPL[20]*GPL[637] + GPL[3]*GPL[646] - 
         GPL[6]*GPL[646] + GPL[9]*GPL[646] + GPL[20]*GPL[646] + 
         GPL[3]*GPL[647] - GPL[6]*GPL[647] + GPL[9]*GPL[647] + 
         GPL[20]*GPL[647] - 5*GPL[3]*GPL[648] + 5*GPL[6]*GPL[648] - 
         5*GPL[9]*GPL[648] - 5*GPL[20]*GPL[648] - 5*GPL[3]*GPL[649] + 
         5*GPL[6]*GPL[649] - 5*GPL[9]*GPL[649] - 5*GPL[20]*GPL[649] + 
         GPL[3]*GPL[650] - GPL[6]*GPL[650] + GPL[9]*GPL[650] + 
         GPL[20]*GPL[650] + GPL[3]*GPL[651] - GPL[6]*GPL[651] + 
         GPL[9]*GPL[651] + GPL[20]*GPL[651] - 5*GPL[3]*GPL[652] + 
         5*GPL[6]*GPL[652] - 5*GPL[9]*GPL[652] - 5*GPL[20]*GPL[652] - 
         5*GPL[3]*GPL[653] + 5*GPL[6]*GPL[653] - 5*GPL[9]*GPL[653] - 
         5*GPL[20]*GPL[653] - GPL[3]*GPL[654] + GPL[6]*GPL[654] - 
         GPL[9]*GPL[654] - GPL[20]*GPL[654] - GPL[3]*GPL[655] + 
         GPL[6]*GPL[655] - GPL[9]*GPL[655] - GPL[20]*GPL[655] - 
         3*GPL[3]*GPL[656] + 3*GPL[6]*GPL[656] - 3*GPL[9]*GPL[656] - 
         3*GPL[20]*GPL[656] - 3*GPL[3]*GPL[657] + 3*GPL[6]*GPL[657] - 
         3*GPL[9]*GPL[657] - 3*GPL[20]*GPL[657] + GPL[3]*GPL[658] - 
         GPL[6]*GPL[658] + GPL[9]*GPL[658] + GPL[20]*GPL[658] + 
         GPL[3]*GPL[659] - GPL[6]*GPL[659] + GPL[9]*GPL[659] + 
         GPL[20]*GPL[659] + 3*GPL[3]*GPL[660] - 3*GPL[6]*GPL[660] + 
         3*GPL[9]*GPL[660] + 3*GPL[20]*GPL[660] + 3*GPL[3]*GPL[661] - 
         3*GPL[6]*GPL[661] + 3*GPL[9]*GPL[661] + 3*GPL[20]*GPL[661] + 
         6*GPL[6]*GPL[662] - 6*GPL[6]*GPL[663] + 3*GPL[3]*GPL[664] - 
         7*GPL[6]*GPL[664] + 3*GPL[9]*GPL[664] + 3*GPL[20]*GPL[664] + 
         3*GPL[3]*GPL[665] + GPL[6]*GPL[665] + 3*GPL[9]*GPL[665] + 
         3*GPL[20]*GPL[665] + GPL[3]*GPL[666] - GPL[6]*GPL[666] + 
         GPL[9]*GPL[666] + GPL[20]*GPL[666] + GPL[3]*GPL[667] - 
         GPL[6]*GPL[667] + GPL[9]*GPL[667] + GPL[20]*GPL[667] + 
         GPL[3]*GPL[668] - GPL[6]*GPL[668] + GPL[9]*GPL[668] + 
         GPL[20]*GPL[668] + GPL[3]*GPL[669] - GPL[6]*GPL[669] + 
         GPL[9]*GPL[669] + GPL[20]*GPL[669] + 3*GPL[3]*GPL[670] - 
         3*GPL[6]*GPL[670] + 3*GPL[9]*GPL[670] + 3*GPL[20]*GPL[670] + 
         3*GPL[3]*GPL[671] - 3*GPL[6]*GPL[671] + 3*GPL[9]*GPL[671] + 
         3*GPL[20]*GPL[671] + GPL[3]*GPL[672] - 2*GPL[6]*GPL[672] + 
         GPL[9]*GPL[672] + GPL[20]*GPL[672] + GPL[3]*GPL[673] + 
         GPL[9]*GPL[673] + GPL[20]*GPL[673] - GPL[3]*GPL[674] + 
         GPL[6]*GPL[674] - GPL[9]*GPL[674] - GPL[20]*GPL[674] - 
         GPL[3]*GPL[675] + GPL[6]*GPL[675] - GPL[9]*GPL[675] - 
         GPL[20]*GPL[675] + GPL[3]*GPL[676] - 2*GPL[6]*GPL[676] + 
         GPL[9]*GPL[676] + GPL[20]*GPL[676] + GPL[3]*GPL[677] + 
         GPL[9]*GPL[677] + GPL[20]*GPL[677] - GPL[3]*GPL[678] + 
         GPL[6]*GPL[678] - GPL[9]*GPL[678] - GPL[20]*GPL[678] - 
         GPL[3]*GPL[679] + GPL[6]*GPL[679] - GPL[9]*GPL[679] - 
         GPL[20]*GPL[679] - 3*GPL[3]*GPL[680] - 3*GPL[9]*GPL[680] - 
         3*GPL[20]*GPL[680] - 3*GPL[3]*GPL[681] + 6*GPL[6]*GPL[681] - 
         3*GPL[9]*GPL[681] - 3*GPL[20]*GPL[681] + 3*GPL[3]*GPL[682] - 
         3*GPL[6]*GPL[682] + 3*GPL[9]*GPL[682] + 3*GPL[20]*GPL[682] + 
         3*GPL[3]*GPL[683] - 3*GPL[6]*GPL[683] + 3*GPL[9]*GPL[683] + 
         3*GPL[20]*GPL[683] - 3*GPL[3]*GPL[684] - 3*GPL[9]*GPL[684] - 
         3*GPL[20]*GPL[684] - 3*GPL[3]*GPL[685] + 6*GPL[6]*GPL[685] - 
         3*GPL[9]*GPL[685] - 3*GPL[20]*GPL[685] + 3*GPL[3]*GPL[686] - 
         3*GPL[6]*GPL[686] + 3*GPL[9]*GPL[686] + 3*GPL[20]*GPL[686] + 
         3*GPL[3]*GPL[687] - 3*GPL[6]*GPL[687] + 3*GPL[9]*GPL[687] + 
         3*GPL[20]*GPL[687] + GPL[3]*GPL[696] - GPL[6]*GPL[696] + 
         GPL[9]*GPL[696] + GPL[20]*GPL[696] + GPL[3]*GPL[697] - 
         GPL[6]*GPL[697] + GPL[9]*GPL[697] + GPL[20]*GPL[697] - 
         5*GPL[3]*GPL[698] + 5*GPL[6]*GPL[698] - 5*GPL[9]*GPL[698] - 
         5*GPL[20]*GPL[698] - 5*GPL[3]*GPL[699] + 5*GPL[6]*GPL[699] - 
         5*GPL[9]*GPL[699] - 5*GPL[20]*GPL[699] + GPL[3]*GPL[700] - 
         GPL[6]*GPL[700] + GPL[9]*GPL[700] + GPL[20]*GPL[700] + 
         GPL[3]*GPL[701] - GPL[6]*GPL[701] + GPL[9]*GPL[701] + 
         GPL[20]*GPL[701] - 5*GPL[3]*GPL[702] + 5*GPL[6]*GPL[702] - 
         5*GPL[9]*GPL[702] - 5*GPL[20]*GPL[702] - 5*GPL[3]*GPL[703] + 
         5*GPL[6]*GPL[703] - 5*GPL[9]*GPL[703] - 5*GPL[20]*GPL[703] - 
         6*GPL[18]*GPL[704] + 6*GPL[19]*GPL[704] + 6*GPL[25]*GPL[704] - 
         6*GPL[27]*GPL[704] + 12*GPL[11]*GPL[705] - 32*GPL[16]*GPL[705] + 
         12*GPL[17]*GPL[705] + 3*GPL[18]*GPL[705] - 5*GPL[19]*GPL[705] + 
         3*GPL[25]*GPL[705] + 11*GPL[27]*GPL[705] + 6*GPL[30]*GPL[705] + 
         6*GPL[31]*GPL[705] + 12*GPL[32]*GPL[705] + 12*GPL[33]*GPL[705] - 
         12*GPL[11]*GPL[706] - 12*GPL[17]*GPL[706] + GPL[18]*GPL[706] - 
         3*GPL[19]*GPL[706] - 3*GPL[25]*GPL[706] + GPL[27]*GPL[706] - 
         6*GPL[30]*GPL[706] - 6*GPL[31]*GPL[706] - 12*GPL[11]*GPL[707] - 
         12*GPL[17]*GPL[707] + GPL[18]*GPL[707] - 3*GPL[19]*GPL[707] - 
         3*GPL[25]*GPL[707] + GPL[27]*GPL[707] - 6*GPL[30]*GPL[707] - 
         6*GPL[31]*GPL[707] - 8*GPL[3]*GPL[709] - 24*GPL[11]*GPL[710] - 
         24*GPL[17]*GPL[710] - 2*GPL[18]*GPL[710] + 2*GPL[19]*GPL[710] + 
         2*GPL[25]*GPL[710] - 2*GPL[27]*GPL[710] - 8*GPL[30]*GPL[710] - 
         8*GPL[31]*GPL[710] + 24*GPL[11]*GPL[711] + 24*GPL[17]*GPL[711] + 
         8*GPL[30]*GPL[711] + 8*GPL[31]*GPL[711] + 24*GPL[11]*GPL[712] + 
         24*GPL[17]*GPL[712] + 8*GPL[30]*GPL[712] + 8*GPL[31]*GPL[712] - 
         24*GPL[11]*GPL[715] - 24*GPL[17]*GPL[715] - 4*GPL[18]*GPL[715] + 
         4*GPL[19]*GPL[715] + 4*GPL[25]*GPL[715] - 4*GPL[27]*GPL[715] - 
         8*GPL[30]*GPL[715] - 8*GPL[31]*GPL[715] + 24*GPL[11]*GPL[716] + 
         24*GPL[17]*GPL[716] + 8*GPL[30]*GPL[716] + 8*GPL[31]*GPL[716] + 
         24*GPL[11]*GPL[717] + 24*GPL[17]*GPL[717] + 8*GPL[30]*GPL[717] + 
         8*GPL[31]*GPL[717] + 12*GPL[11]*GPL[723] + 12*GPL[17]*GPL[723] + 
         GPL[18]*GPL[723] - 3*GPL[19]*GPL[723] - 3*GPL[25]*GPL[723] + 
         GPL[27]*GPL[723] + 2*GPL[30]*GPL[723] + 2*GPL[31]*GPL[723] - 
         12*GPL[11]*GPL[724] - 12*GPL[17]*GPL[724] - GPL[18]*GPL[724] + 
         3*GPL[19]*GPL[724] + 3*GPL[25]*GPL[724] - GPL[27]*GPL[724] - 
         2*GPL[30]*GPL[724] - 2*GPL[31]*GPL[724] - 12*GPL[11]*GPL[725] - 
         12*GPL[17]*GPL[725] - GPL[18]*GPL[725] + 3*GPL[19]*GPL[725] + 
         3*GPL[25]*GPL[725] - GPL[27]*GPL[725] - 2*GPL[30]*GPL[725] - 
         2*GPL[31]*GPL[725] + 8*GPL[3]*GPL[727] - 8*GPL[3]*GPL[728] + 
         12*GPL[11]*GPL[728] + 12*GPL[17]*GPL[728] - 3*GPL[18]*GPL[728] + 
         GPL[19]*GPL[728] + GPL[25]*GPL[728] - 3*GPL[27]*GPL[728] + 
         2*GPL[30]*GPL[728] + 2*GPL[31]*GPL[728] - 12*GPL[11]*GPL[729] - 
         12*GPL[17]*GPL[729] + 3*GPL[18]*GPL[729] - GPL[19]*GPL[729] - 
         GPL[25]*GPL[729] + 3*GPL[27]*GPL[729] - 2*GPL[30]*GPL[729] - 
         2*GPL[31]*GPL[729] - 12*GPL[11]*GPL[730] - 12*GPL[17]*GPL[730] + 
         3*GPL[18]*GPL[730] - GPL[19]*GPL[730] - GPL[25]*GPL[730] + 
         3*GPL[27]*GPL[730] - 2*GPL[30]*GPL[730] - 2*GPL[31]*GPL[730] + 
         8*GPL[3]*GPL[731] - GPL[18]*GPL[737] + GPL[19]*GPL[737] + 
         GPL[25]*GPL[737] - GPL[27]*GPL[737] - GPL[18]*GPL[738] + 
         GPL[19]*GPL[738] + GPL[25]*GPL[738] - GPL[27]*GPL[738] + 
         2*GPL[18]*GPL[744] - 2*GPL[19]*GPL[744] - 2*GPL[25]*GPL[744] + 
         2*GPL[27]*GPL[744] - GPL[18]*GPL[750] + GPL[19]*GPL[750] + 
         GPL[25]*GPL[750] - GPL[27]*GPL[750] + GPL[18]*GPL[751] - 
         GPL[19]*GPL[751] - GPL[25]*GPL[751] + GPL[27]*GPL[751] + 
         GPL[18]*GPL[752] - GPL[19]*GPL[752] - GPL[25]*GPL[752] + 
         GPL[27]*GPL[752] + GPL[18]*GPL[755] - GPL[19]*GPL[755] - 
         GPL[25]*GPL[755] + GPL[27]*GPL[755] - GPL[18]*GPL[756] + 
         GPL[19]*GPL[756] + GPL[25]*GPL[756] - GPL[27]*GPL[756] - 
         GPL[18]*GPL[757] + GPL[19]*GPL[757] + GPL[25]*GPL[757] - 
         GPL[27]*GPL[757] - (21*GPL[11]*GPL[763])/2 + 32*GPL[16]*GPL[763] - 
         (21*GPL[17]*GPL[763])/2 - 2*GPL[18]*GPL[763] + 5*GPL[19]*GPL[763] - 
         3*GPL[25]*GPL[763] - 10*GPL[27]*GPL[763] + (5*GPL[30]*GPL[763])/2 + 
         (5*GPL[31]*GPL[763])/2 - 12*GPL[32]*GPL[763] - 12*GPL[33]*GPL[763] + 
         (21*GPL[11]*GPL[764])/2 + (21*GPL[17]*GPL[764])/2 + 
         GPL[19]*GPL[764] + GPL[25]*GPL[764] - (5*GPL[30]*GPL[764])/2 - 
         (5*GPL[31]*GPL[764])/2 + (21*GPL[11]*GPL[765])/2 + 
         (21*GPL[17]*GPL[765])/2 + GPL[19]*GPL[765] + GPL[25]*GPL[765] - 
         (5*GPL[30]*GPL[765])/2 - (5*GPL[31]*GPL[765])/2 + 
         18*GPL[11]*GPL[768] + 18*GPL[17]*GPL[768] - 4*GPL[19]*GPL[768] - 
         4*GPL[25]*GPL[768] - 2*GPL[30]*GPL[768] - 2*GPL[31]*GPL[768] - 
         18*GPL[11]*GPL[769] - 18*GPL[17]*GPL[769] + 4*GPL[19]*GPL[769] + 
         4*GPL[25]*GPL[769] + 2*GPL[30]*GPL[769] + 2*GPL[31]*GPL[769] - 
         18*GPL[11]*GPL[770] - 18*GPL[17]*GPL[770] + 4*GPL[19]*GPL[770] + 
         4*GPL[25]*GPL[770] + 2*GPL[30]*GPL[770] + 2*GPL[31]*GPL[770] + 
         4*GPL[3]*GPL[772] + 2*GPL[3]*GPL[773] + 18*GPL[11]*GPL[773] - 
         16*GPL[16]*GPL[773] + 18*GPL[17]*GPL[773] + GPL[18]*GPL[773] - 
         7*GPL[19]*GPL[773] - 3*GPL[25]*GPL[773] + 5*GPL[27]*GPL[773] - 
         2*GPL[30]*GPL[773] - 2*GPL[31]*GPL[773] + 6*GPL[32]*GPL[773] + 
         6*GPL[33]*GPL[773] - 18*GPL[11]*GPL[774] - 18*GPL[17]*GPL[774] + 
         4*GPL[19]*GPL[774] + 4*GPL[25]*GPL[774] + 2*GPL[30]*GPL[774] + 
         2*GPL[31]*GPL[774] - 18*GPL[11]*GPL[775] - 18*GPL[17]*GPL[775] + 
         4*GPL[19]*GPL[775] + 4*GPL[25]*GPL[775] + 2*GPL[30]*GPL[775] + 
         2*GPL[31]*GPL[775] - 2*GPL[3]*GPL[776] + 6*GPL[3]*GPL[777] - 
         2*GPL[3]*GPL[778] + 2*GPL[3]*GPL[779] - 2*GPL[3]*GPL[780] - 
         (15*GPL[11]*GPL[781])/2 - (15*GPL[17]*GPL[781])/2 + 
         5*GPL[19]*GPL[781] + 5*GPL[25]*GPL[781] - (GPL[30]*GPL[781])/2 - 
         (GPL[31]*GPL[781])/2 + (15*GPL[11]*GPL[782])/2 + 
         (15*GPL[17]*GPL[782])/2 - 5*GPL[19]*GPL[782] - 5*GPL[25]*GPL[782] + 
         (GPL[30]*GPL[782])/2 + (GPL[31]*GPL[782])/2 + (15*GPL[11]*GPL[783])/
          2 + (15*GPL[17]*GPL[783])/2 - 5*GPL[19]*GPL[783] - 
         5*GPL[25]*GPL[783] + (GPL[30]*GPL[783])/2 + (GPL[31]*GPL[783])/2 - 
         4*GPL[3]*GPL[785] - 2*GPL[3]*GPL[786] - (15*GPL[11]*GPL[786])/2 - 
         16*GPL[16]*GPL[786] - (15*GPL[17]*GPL[786])/2 + GPL[18]*GPL[786] + 
         2*GPL[19]*GPL[786] + 6*GPL[25]*GPL[786] + 5*GPL[27]*GPL[786] - 
         (GPL[30]*GPL[786])/2 - (GPL[31]*GPL[786])/2 + 6*GPL[32]*GPL[786] + 
         6*GPL[33]*GPL[786] + 8*GPL[3]*GPL[787] + (15*GPL[11]*GPL[787])/2 + 
         16*GPL[16]*GPL[787] + (15*GPL[17]*GPL[787])/2 - GPL[18]*GPL[787] - 
         2*GPL[19]*GPL[787] - 6*GPL[25]*GPL[787] - 5*GPL[27]*GPL[787] + 
         (GPL[30]*GPL[787])/2 + (GPL[31]*GPL[787])/2 - 6*GPL[32]*GPL[787] - 
         6*GPL[33]*GPL[787] + 8*GPL[3]*GPL[788] + (15*GPL[11]*GPL[788])/2 + 
         16*GPL[16]*GPL[788] + (15*GPL[17]*GPL[788])/2 - GPL[18]*GPL[788] - 
         2*GPL[19]*GPL[788] - 6*GPL[25]*GPL[788] - 5*GPL[27]*GPL[788] + 
         (GPL[30]*GPL[788])/2 + (GPL[31]*GPL[788])/2 - 6*GPL[32]*GPL[788] - 
         6*GPL[33]*GPL[788] - 6*GPL[3]*GPL[789] - 4*GPL[3]*GPL[790] + 
         8*GPL[3]*GPL[799] - (21*GPL[11]*GPL[799])/2 + 32*GPL[16]*GPL[799] - 
         (21*GPL[17]*GPL[799])/2 + 5*GPL[18]*GPL[799] - 2*GPL[19]*GPL[799] - 
         10*GPL[25]*GPL[799] - 3*GPL[27]*GPL[799] + (5*GPL[30]*GPL[799])/2 + 
         (5*GPL[31]*GPL[799])/2 - 12*GPL[32]*GPL[799] - 12*GPL[33]*GPL[799] - 
         8*GPL[3]*GPL[800] + (21*GPL[11]*GPL[800])/2 - 16*GPL[16]*GPL[800] + 
         (21*GPL[17]*GPL[800])/2 - 2*GPL[18]*GPL[800] + GPL[19]*GPL[800] + 
         5*GPL[25]*GPL[800] + 2*GPL[27]*GPL[800] - (5*GPL[30]*GPL[800])/2 - 
         (5*GPL[31]*GPL[800])/2 + 6*GPL[32]*GPL[800] + 6*GPL[33]*GPL[800] - 
         8*GPL[3]*GPL[801] + (21*GPL[11]*GPL[801])/2 - 16*GPL[16]*GPL[801] + 
         (21*GPL[17]*GPL[801])/2 - 2*GPL[18]*GPL[801] + GPL[19]*GPL[801] + 
         5*GPL[25]*GPL[801] + 2*GPL[27]*GPL[801] - (5*GPL[30]*GPL[801])/2 - 
         (5*GPL[31]*GPL[801])/2 + 6*GPL[32]*GPL[801] + 6*GPL[33]*GPL[801] + 
         6*GPL[3]*GPL[803] - 4*GPL[3]*GPL[804] + 18*GPL[11]*GPL[804] + 
         18*GPL[17]*GPL[804] - 4*GPL[18]*GPL[804] - 4*GPL[27]*GPL[804] - 
         2*GPL[30]*GPL[804] - 2*GPL[31]*GPL[804] - 18*GPL[11]*GPL[805] - 
         18*GPL[17]*GPL[805] + 4*GPL[18]*GPL[805] + 4*GPL[27]*GPL[805] + 
         2*GPL[30]*GPL[805] + 2*GPL[31]*GPL[805] - 18*GPL[11]*GPL[806] - 
         18*GPL[17]*GPL[806] + 4*GPL[18]*GPL[806] + 4*GPL[27]*GPL[806] + 
         2*GPL[30]*GPL[806] + 2*GPL[31]*GPL[806] + 4*GPL[3]*GPL[807] - 
         6*GPL[3]*GPL[809] + 18*GPL[11]*GPL[809] + 16*GPL[16]*GPL[809] + 
         18*GPL[17]*GPL[809] - GPL[18]*GPL[809] - GPL[19]*GPL[809] - 
         5*GPL[25]*GPL[809] - 5*GPL[27]*GPL[809] - 2*GPL[30]*GPL[809] - 
         2*GPL[31]*GPL[809] - 6*GPL[32]*GPL[809] - 6*GPL[33]*GPL[809] - 
         18*GPL[11]*GPL[810] - 18*GPL[17]*GPL[810] + 4*GPL[18]*GPL[810] + 
         4*GPL[27]*GPL[810] + 2*GPL[30]*GPL[810] + 2*GPL[31]*GPL[810] - 
         18*GPL[11]*GPL[811] - 18*GPL[17]*GPL[811] + 4*GPL[18]*GPL[811] + 
         4*GPL[27]*GPL[811] + 2*GPL[30]*GPL[811] + 2*GPL[31]*GPL[811] + 
         6*GPL[3]*GPL[812] - 2*GPL[3]*GPL[813] + 2*GPL[3]*GPL[814] - 
         2*GPL[3]*GPL[815] + 2*GPL[3]*GPL[816] - 4*GPL[3]*GPL[817] - 
         (15*GPL[11]*GPL[817])/2 - 16*GPL[16]*GPL[817] - 
         (15*GPL[17]*GPL[817])/2 + 2*GPL[18]*GPL[817] + GPL[19]*GPL[817] + 
         5*GPL[25]*GPL[817] + 6*GPL[27]*GPL[817] - (GPL[30]*GPL[817])/2 - 
         (GPL[31]*GPL[817])/2 + 6*GPL[32]*GPL[817] + 6*GPL[33]*GPL[817] + 
         8*GPL[3]*GPL[818] + (15*GPL[11]*GPL[818])/2 + 16*GPL[16]*GPL[818] + 
         (15*GPL[17]*GPL[818])/2 - 2*GPL[18]*GPL[818] - GPL[19]*GPL[818] - 
         5*GPL[25]*GPL[818] - 6*GPL[27]*GPL[818] + (GPL[30]*GPL[818])/2 + 
         (GPL[31]*GPL[818])/2 - 6*GPL[32]*GPL[818] - 6*GPL[33]*GPL[818] + 
         8*GPL[3]*GPL[819] + (15*GPL[11]*GPL[819])/2 + 16*GPL[16]*GPL[819] + 
         (15*GPL[17]*GPL[819])/2 - 2*GPL[18]*GPL[819] - GPL[19]*GPL[819] - 
         5*GPL[25]*GPL[819] - 6*GPL[27]*GPL[819] + (GPL[30]*GPL[819])/2 + 
         (GPL[31]*GPL[819])/2 - 6*GPL[32]*GPL[819] - 6*GPL[33]*GPL[819] - 
         4*GPL[3]*GPL[820] - 6*GPL[3]*GPL[821] + 4*GPL[3]*GPL[822] - 
         (15*GPL[11]*GPL[822])/2 - (15*GPL[17]*GPL[822])/2 + 
         5*GPL[18]*GPL[822] + 5*GPL[27]*GPL[822] - (GPL[30]*GPL[822])/2 - 
         (GPL[31]*GPL[822])/2 + (15*GPL[11]*GPL[823])/2 + 
         (15*GPL[17]*GPL[823])/2 - 5*GPL[18]*GPL[823] - 5*GPL[27]*GPL[823] + 
         (GPL[30]*GPL[823])/2 + (GPL[31]*GPL[823])/2 + (15*GPL[11]*GPL[824])/
          2 + (15*GPL[17]*GPL[824])/2 - 5*GPL[18]*GPL[824] - 
         5*GPL[27]*GPL[824] + (GPL[30]*GPL[824])/2 + (GPL[31]*GPL[824])/2 - 
         4*GPL[3]*GPL[825] + 3*GPL[3]*GPL[854] + GPL[6]*GPL[854] + 
         3*GPL[9]*GPL[854] + 3*GPL[20]*GPL[854] + 3*GPL[3]*GPL[855] - 
         7*GPL[6]*GPL[855] + 3*GPL[9]*GPL[855] + 3*GPL[20]*GPL[855] + 
         GPL[3]*GPL[856] - GPL[6]*GPL[856] + GPL[9]*GPL[856] + 
         GPL[20]*GPL[856] + GPL[3]*GPL[857] - GPL[6]*GPL[857] + 
         GPL[9]*GPL[857] + GPL[20]*GPL[857] + GPL[3]*GPL[858] - 
         GPL[6]*GPL[858] + GPL[9]*GPL[858] + GPL[20]*GPL[858] + 
         GPL[3]*GPL[859] - GPL[6]*GPL[859] + GPL[9]*GPL[859] + 
         GPL[20]*GPL[859] + 3*GPL[3]*GPL[860] - 3*GPL[6]*GPL[860] + 
         3*GPL[9]*GPL[860] + 3*GPL[20]*GPL[860] + 3*GPL[3]*GPL[861] - 
         3*GPL[6]*GPL[861] + 3*GPL[9]*GPL[861] + 3*GPL[20]*GPL[861] - 
         6*GPL[6]*GPL[862] + 6*GPL[6]*GPL[863] - GPL[3]*GPL[864] + 
         GPL[6]*GPL[864] - GPL[9]*GPL[864] - GPL[20]*GPL[864] - 
         GPL[3]*GPL[865] + GPL[6]*GPL[865] - GPL[9]*GPL[865] - 
         GPL[20]*GPL[865] - 3*GPL[3]*GPL[866] + 3*GPL[6]*GPL[866] - 
         3*GPL[9]*GPL[866] - 3*GPL[20]*GPL[866] - 3*GPL[3]*GPL[867] + 
         3*GPL[6]*GPL[867] - 3*GPL[9]*GPL[867] - 3*GPL[20]*GPL[867] + 
         GPL[3]*GPL[868] - GPL[6]*GPL[868] + GPL[9]*GPL[868] + 
         GPL[20]*GPL[868] + GPL[3]*GPL[869] - GPL[6]*GPL[869] + 
         GPL[9]*GPL[869] + GPL[20]*GPL[869] + 3*GPL[3]*GPL[870] - 
         3*GPL[6]*GPL[870] + 3*GPL[9]*GPL[870] + 3*GPL[20]*GPL[870] + 
         3*GPL[3]*GPL[871] - 3*GPL[6]*GPL[871] + 3*GPL[9]*GPL[871] + 
         3*GPL[20]*GPL[871] - 3*GPL[3]*GPL[872] + 6*GPL[6]*GPL[872] - 
         3*GPL[9]*GPL[872] - 3*GPL[20]*GPL[872] - 3*GPL[3]*GPL[873] - 
         3*GPL[9]*GPL[873] - 3*GPL[20]*GPL[873] + 3*GPL[3]*GPL[874] - 
         3*GPL[6]*GPL[874] + 3*GPL[9]*GPL[874] + 3*GPL[20]*GPL[874] + 
         3*GPL[3]*GPL[875] - 3*GPL[6]*GPL[875] + 3*GPL[9]*GPL[875] + 
         3*GPL[20]*GPL[875] - 3*GPL[3]*GPL[876] + 6*GPL[6]*GPL[876] - 
         3*GPL[9]*GPL[876] - 3*GPL[20]*GPL[876] - 3*GPL[3]*GPL[877] - 
         3*GPL[9]*GPL[877] - 3*GPL[20]*GPL[877] + 3*GPL[3]*GPL[878] - 
         3*GPL[6]*GPL[878] + 3*GPL[9]*GPL[878] + 3*GPL[20]*GPL[878] + 
         3*GPL[3]*GPL[879] - 3*GPL[6]*GPL[879] + 3*GPL[9]*GPL[879] + 
         3*GPL[20]*GPL[879] + GPL[3]*GPL[880] + GPL[9]*GPL[880] + 
         GPL[20]*GPL[880] + GPL[3]*GPL[881] - 2*GPL[6]*GPL[881] + 
         GPL[9]*GPL[881] + GPL[20]*GPL[881] - GPL[3]*GPL[882] + 
         GPL[6]*GPL[882] - GPL[9]*GPL[882] - GPL[20]*GPL[882] - 
         GPL[3]*GPL[883] + GPL[6]*GPL[883] - GPL[9]*GPL[883] - 
         GPL[20]*GPL[883] + GPL[3]*GPL[884] + GPL[9]*GPL[884] + 
         GPL[20]*GPL[884] + GPL[3]*GPL[885] - 2*GPL[6]*GPL[885] + 
         GPL[9]*GPL[885] + GPL[20]*GPL[885] - GPL[3]*GPL[886] + 
         GPL[6]*GPL[886] - GPL[9]*GPL[886] - GPL[20]*GPL[886] - 
         GPL[3]*GPL[887] + GPL[6]*GPL[887] - GPL[9]*GPL[887] - 
         GPL[20]*GPL[887] + GPL[3]*GPL[896] - GPL[6]*GPL[896] + 
         GPL[9]*GPL[896] + GPL[20]*GPL[896] + GPL[3]*GPL[897] - 
         GPL[6]*GPL[897] + GPL[9]*GPL[897] + GPL[20]*GPL[897] - 
         5*GPL[3]*GPL[898] + 5*GPL[6]*GPL[898] - 5*GPL[9]*GPL[898] - 
         5*GPL[20]*GPL[898] - 5*GPL[3]*GPL[899] + 5*GPL[6]*GPL[899] - 
         5*GPL[9]*GPL[899] - 5*GPL[20]*GPL[899] + GPL[3]*GPL[900] - 
         GPL[6]*GPL[900] + GPL[9]*GPL[900] + GPL[20]*GPL[900] + 
         GPL[3]*GPL[901] - GPL[6]*GPL[901] + GPL[9]*GPL[901] + 
         GPL[20]*GPL[901] - 5*GPL[3]*GPL[902] + 5*GPL[6]*GPL[902] - 
         5*GPL[9]*GPL[902] - 5*GPL[20]*GPL[902] - 5*GPL[3]*GPL[903] + 
         5*GPL[6]*GPL[903] - 5*GPL[9]*GPL[903] - 5*GPL[20]*GPL[903] + 
         3*GPL[3]*GPL[917] + GPL[6]*GPL[917] + 3*GPL[9]*GPL[917] + 
         3*GPL[20]*GPL[917] + 3*GPL[3]*GPL[918] - 7*GPL[6]*GPL[918] + 
         3*GPL[9]*GPL[918] + 3*GPL[20]*GPL[918] + GPL[3]*GPL[919] - 
         GPL[6]*GPL[919] + GPL[9]*GPL[919] + GPL[20]*GPL[919] + 
         GPL[3]*GPL[920] - GPL[6]*GPL[920] + GPL[9]*GPL[920] + 
         GPL[20]*GPL[920] + GPL[3]*GPL[921] - GPL[6]*GPL[921] + 
         GPL[9]*GPL[921] + GPL[20]*GPL[921] + GPL[3]*GPL[922] - 
         GPL[6]*GPL[922] + GPL[9]*GPL[922] + GPL[20]*GPL[922] + 
         3*GPL[3]*GPL[923] - 3*GPL[6]*GPL[923] + 3*GPL[9]*GPL[923] + 
         3*GPL[20]*GPL[923] + 3*GPL[3]*GPL[924] - 3*GPL[6]*GPL[924] + 
         3*GPL[9]*GPL[924] + 3*GPL[20]*GPL[924] - 6*GPL[6]*GPL[925] + 
         6*GPL[6]*GPL[926] - GPL[3]*GPL[927] + GPL[6]*GPL[927] - 
         GPL[9]*GPL[927] - GPL[20]*GPL[927] - GPL[3]*GPL[928] + 
         GPL[6]*GPL[928] - GPL[9]*GPL[928] - GPL[20]*GPL[928] - 
         3*GPL[3]*GPL[929] + 3*GPL[6]*GPL[929] - 3*GPL[9]*GPL[929] - 
         3*GPL[20]*GPL[929] - 3*GPL[3]*GPL[930] + 3*GPL[6]*GPL[930] - 
         3*GPL[9]*GPL[930] - 3*GPL[20]*GPL[930] + GPL[3]*GPL[931] - 
         GPL[6]*GPL[931] + GPL[9]*GPL[931] + GPL[20]*GPL[931] + 
         GPL[3]*GPL[932] - GPL[6]*GPL[932] + GPL[9]*GPL[932] + 
         GPL[20]*GPL[932] + 3*GPL[3]*GPL[933] - 3*GPL[6]*GPL[933] + 
         3*GPL[9]*GPL[933] + 3*GPL[20]*GPL[933] + 3*GPL[3]*GPL[934] - 
         3*GPL[6]*GPL[934] + 3*GPL[9]*GPL[934] + 3*GPL[20]*GPL[934] - 
         3*GPL[3]*GPL[935] + 6*GPL[6]*GPL[935] - 3*GPL[9]*GPL[935] - 
         3*GPL[20]*GPL[935] - 3*GPL[3]*GPL[936] - 3*GPL[9]*GPL[936] - 
         3*GPL[20]*GPL[936] + 3*GPL[3]*GPL[937] - 3*GPL[6]*GPL[937] + 
         3*GPL[9]*GPL[937] + 3*GPL[20]*GPL[937] + 3*GPL[3]*GPL[938] - 
         3*GPL[6]*GPL[938] + 3*GPL[9]*GPL[938] + 3*GPL[20]*GPL[938] - 
         3*GPL[3]*GPL[939] + 6*GPL[6]*GPL[939] - 3*GPL[9]*GPL[939] - 
         3*GPL[20]*GPL[939] - 3*GPL[3]*GPL[940] - 3*GPL[9]*GPL[940] - 
         3*GPL[20]*GPL[940] + 3*GPL[3]*GPL[941] - 3*GPL[6]*GPL[941] + 
         3*GPL[9]*GPL[941] + 3*GPL[20]*GPL[941] + 3*GPL[3]*GPL[942] - 
         3*GPL[6]*GPL[942] + 3*GPL[9]*GPL[942] + 3*GPL[20]*GPL[942] + 
         GPL[3]*GPL[943] + GPL[9]*GPL[943] + GPL[20]*GPL[943] + 
         GPL[3]*GPL[944] - 2*GPL[6]*GPL[944] + GPL[9]*GPL[944] + 
         GPL[20]*GPL[944] - GPL[3]*GPL[945] + GPL[6]*GPL[945] - 
         GPL[9]*GPL[945] - GPL[20]*GPL[945] - GPL[3]*GPL[946] + 
         GPL[6]*GPL[946] - GPL[9]*GPL[946] - GPL[20]*GPL[946] + 
         GPL[3]*GPL[947] + GPL[9]*GPL[947] + GPL[20]*GPL[947] + 
         GPL[3]*GPL[948] - 2*GPL[6]*GPL[948] + GPL[9]*GPL[948] + 
         GPL[20]*GPL[948] - GPL[3]*GPL[949] + GPL[6]*GPL[949] - 
         GPL[9]*GPL[949] - GPL[20]*GPL[949] - GPL[3]*GPL[950] + 
         GPL[6]*GPL[950] - GPL[9]*GPL[950] - GPL[20]*GPL[950] + 
         GPL[3]*GPL[959] - GPL[6]*GPL[959] + GPL[9]*GPL[959] + 
         GPL[20]*GPL[959] + GPL[3]*GPL[960] - GPL[6]*GPL[960] + 
         GPL[9]*GPL[960] + GPL[20]*GPL[960] - 5*GPL[3]*GPL[961] + 
         5*GPL[6]*GPL[961] - 5*GPL[9]*GPL[961] - 5*GPL[20]*GPL[961] - 
         5*GPL[3]*GPL[962] + 5*GPL[6]*GPL[962] - 5*GPL[9]*GPL[962] - 
         5*GPL[20]*GPL[962] + GPL[3]*GPL[963] - GPL[6]*GPL[963] + 
         GPL[9]*GPL[963] + GPL[20]*GPL[963] + GPL[3]*GPL[964] - 
         GPL[6]*GPL[964] + GPL[9]*GPL[964] + GPL[20]*GPL[964] - 
         5*GPL[3]*GPL[965] + 5*GPL[6]*GPL[965] - 5*GPL[9]*GPL[965] - 
         5*GPL[20]*GPL[965] - 5*GPL[3]*GPL[966] + 5*GPL[6]*GPL[966] - 
         5*GPL[9]*GPL[966] - 5*GPL[20]*GPL[966] + (17*GPL[3]*GPL[987])/2 - 
         (17*GPL[6]*GPL[987])/2 + (17*GPL[9]*GPL[987])/2 + 
         (17*GPL[20]*GPL[987])/2 + (17*GPL[3]*GPL[988])/2 - 
         (17*GPL[6]*GPL[988])/2 + (17*GPL[9]*GPL[988])/2 + 
         (17*GPL[20]*GPL[988])/2 + (3*GPL[3]*GPL[989])/2 - 
         (3*GPL[6]*GPL[989])/2 + (3*GPL[9]*GPL[989])/2 + 
         (3*GPL[20]*GPL[989])/2 + (3*GPL[3]*GPL[990])/2 - 
         (3*GPL[6]*GPL[990])/2 + (3*GPL[9]*GPL[990])/2 + 
         (3*GPL[20]*GPL[990])/2 + (17*GPL[3]*GPL[993])/2 - 
         (17*GPL[6]*GPL[993])/2 + (17*GPL[9]*GPL[993])/2 + 
         (17*GPL[20]*GPL[993])/2 + (17*GPL[3]*GPL[994])/2 - 
         (17*GPL[6]*GPL[994])/2 + (17*GPL[9]*GPL[994])/2 + 
         (17*GPL[20]*GPL[994])/2 + (3*GPL[3]*GPL[995])/2 - 
         (3*GPL[6]*GPL[995])/2 + (3*GPL[9]*GPL[995])/2 + 
         (3*GPL[20]*GPL[995])/2 + (3*GPL[3]*GPL[996])/2 - 
         (3*GPL[6]*GPL[996])/2 + (3*GPL[9]*GPL[996])/2 + 
         (3*GPL[20]*GPL[996])/2 - (5*GPL[3]*GPL[1021])/2 + 
         (5*GPL[6]*GPL[1021])/2 - (5*GPL[9]*GPL[1021])/2 - 
         (5*GPL[20]*GPL[1021])/2 - (5*GPL[3]*GPL[1022])/2 + 
         (5*GPL[6]*GPL[1022])/2 - (5*GPL[9]*GPL[1022])/2 - 
         (5*GPL[20]*GPL[1022])/2 + (GPL[3]*GPL[1023])/2 - 
         (GPL[6]*GPL[1023])/2 + (GPL[9]*GPL[1023])/2 + (GPL[20]*GPL[1023])/
          2 + (GPL[3]*GPL[1024])/2 - (GPL[6]*GPL[1024])/2 + 
         (GPL[9]*GPL[1024])/2 + (GPL[20]*GPL[1024])/2 - (5*GPL[3]*GPL[1025])/
          2 + (5*GPL[6]*GPL[1025])/2 - (5*GPL[9]*GPL[1025])/2 - 
         (5*GPL[20]*GPL[1025])/2 - (5*GPL[3]*GPL[1026])/2 + 
         (5*GPL[6]*GPL[1026])/2 - (5*GPL[9]*GPL[1026])/2 - 
         (5*GPL[20]*GPL[1026])/2 + (GPL[3]*GPL[1027])/2 - 
         (GPL[6]*GPL[1027])/2 + (GPL[9]*GPL[1027])/2 + (GPL[20]*GPL[1027])/
          2 + (GPL[3]*GPL[1028])/2 - (GPL[6]*GPL[1028])/2 + 
         (GPL[9]*GPL[1028])/2 + (GPL[20]*GPL[1028])/2 + (17*GPL[3]*GPL[1031])/
          2 - (17*GPL[6]*GPL[1031])/2 + (17*GPL[9]*GPL[1031])/2 + 
         (17*GPL[20]*GPL[1031])/2 + (17*GPL[3]*GPL[1032])/2 - 
         (17*GPL[6]*GPL[1032])/2 + (17*GPL[9]*GPL[1032])/2 + 
         (17*GPL[20]*GPL[1032])/2 + (3*GPL[3]*GPL[1033])/2 - 
         (3*GPL[6]*GPL[1033])/2 + (3*GPL[9]*GPL[1033])/2 + 
         (3*GPL[20]*GPL[1033])/2 + (3*GPL[3]*GPL[1034])/2 - 
         (3*GPL[6]*GPL[1034])/2 + (3*GPL[9]*GPL[1034])/2 + 
         (3*GPL[20]*GPL[1034])/2 + (17*GPL[3]*GPL[1037])/2 - 
         (17*GPL[6]*GPL[1037])/2 + (17*GPL[9]*GPL[1037])/2 + 
         (17*GPL[20]*GPL[1037])/2 + (17*GPL[3]*GPL[1038])/2 - 
         (17*GPL[6]*GPL[1038])/2 + (17*GPL[9]*GPL[1038])/2 + 
         (17*GPL[20]*GPL[1038])/2 + (3*GPL[3]*GPL[1039])/2 - 
         (3*GPL[6]*GPL[1039])/2 + (3*GPL[9]*GPL[1039])/2 + 
         (3*GPL[20]*GPL[1039])/2 + (3*GPL[3]*GPL[1040])/2 - 
         (3*GPL[6]*GPL[1040])/2 + (3*GPL[9]*GPL[1040])/2 + 
         (3*GPL[20]*GPL[1040])/2 - (5*GPL[3]*GPL[1065])/2 + 
         (5*GPL[6]*GPL[1065])/2 - (5*GPL[9]*GPL[1065])/2 - 
         (5*GPL[20]*GPL[1065])/2 - (5*GPL[3]*GPL[1066])/2 + 
         (5*GPL[6]*GPL[1066])/2 - (5*GPL[9]*GPL[1066])/2 - 
         (5*GPL[20]*GPL[1066])/2 + (GPL[3]*GPL[1067])/2 - 
         (GPL[6]*GPL[1067])/2 + (GPL[9]*GPL[1067])/2 + (GPL[20]*GPL[1067])/
          2 + (GPL[3]*GPL[1068])/2 - (GPL[6]*GPL[1068])/2 + 
         (GPL[9]*GPL[1068])/2 + (GPL[20]*GPL[1068])/2 - (5*GPL[3]*GPL[1069])/
          2 + (5*GPL[6]*GPL[1069])/2 - (5*GPL[9]*GPL[1069])/2 - 
         (5*GPL[20]*GPL[1069])/2 - (5*GPL[3]*GPL[1070])/2 + 
         (5*GPL[6]*GPL[1070])/2 - (5*GPL[9]*GPL[1070])/2 - 
         (5*GPL[20]*GPL[1070])/2 + (GPL[3]*GPL[1071])/2 - 
         (GPL[6]*GPL[1071])/2 + (GPL[9]*GPL[1071])/2 + (GPL[20]*GPL[1071])/
          2 + (GPL[3]*GPL[1072])/2 - (GPL[6]*GPL[1072])/2 + 
         (GPL[9]*GPL[1072])/2 + (GPL[20]*GPL[1072])/2 - 6*GPL[3]*GPL[1073] + 
         18*GPL[6]*GPL[1073] - 6*GPL[9]*GPL[1073] - 6*GPL[20]*GPL[1073] - 
         6*GPL[3]*GPL[1074] - 6*GPL[6]*GPL[1074] - 6*GPL[9]*GPL[1074] - 
         6*GPL[20]*GPL[1074] + 6*GPL[3]*GPL[1075] - 6*GPL[6]*GPL[1075] + 
         6*GPL[9]*GPL[1075] + 6*GPL[20]*GPL[1075] + 6*GPL[3]*GPL[1076] - 
         6*GPL[6]*GPL[1076] + 6*GPL[9]*GPL[1076] + 6*GPL[20]*GPL[1076] - 
         6*GPL[3]*GPL[1077] + 6*GPL[6]*GPL[1077] - 6*GPL[9]*GPL[1077] - 
         6*GPL[20]*GPL[1077] - 6*GPL[3]*GPL[1078] + 6*GPL[6]*GPL[1078] - 
         6*GPL[9]*GPL[1078] - 6*GPL[20]*GPL[1078] + 6*GPL[3]*GPL[1079] - 
         6*GPL[6]*GPL[1079] + 6*GPL[9]*GPL[1079] + 6*GPL[20]*GPL[1079] + 
         6*GPL[3]*GPL[1080] - 6*GPL[6]*GPL[1080] + 6*GPL[9]*GPL[1080] + 
         6*GPL[20]*GPL[1080] - 6*GPL[3]*GPL[1081] - 6*GPL[6]*GPL[1081] - 
         6*GPL[9]*GPL[1081] - 6*GPL[20]*GPL[1081] - 6*GPL[3]*GPL[1082] + 
         18*GPL[6]*GPL[1082] - 6*GPL[9]*GPL[1082] - 6*GPL[20]*GPL[1082] + 
         6*GPL[3]*GPL[1083] - 6*GPL[6]*GPL[1083] + 6*GPL[9]*GPL[1083] + 
         6*GPL[20]*GPL[1083] + 6*GPL[3]*GPL[1084] - 6*GPL[6]*GPL[1084] + 
         6*GPL[9]*GPL[1084] + 6*GPL[20]*GPL[1084] - 6*GPL[3]*GPL[1085] + 
         6*GPL[6]*GPL[1085] - 6*GPL[9]*GPL[1085] - 6*GPL[20]*GPL[1085] - 
         6*GPL[3]*GPL[1086] + 6*GPL[6]*GPL[1086] - 6*GPL[9]*GPL[1086] - 
         6*GPL[20]*GPL[1086] + 6*GPL[3]*GPL[1087] - 6*GPL[6]*GPL[1087] + 
         6*GPL[9]*GPL[1087] + 6*GPL[20]*GPL[1087] + 6*GPL[3]*GPL[1088] - 
         6*GPL[6]*GPL[1088] + 6*GPL[9]*GPL[1088] + 6*GPL[20]*GPL[1088] + 
         6*GPL[3]*GPL[1089] - 12*GPL[6]*GPL[1089] + 6*GPL[9]*GPL[1089] + 
         6*GPL[20]*GPL[1089] + 6*GPL[3]*GPL[1090] + 6*GPL[9]*GPL[1090] + 
         6*GPL[20]*GPL[1090] - 6*GPL[3]*GPL[1091] + 6*GPL[6]*GPL[1091] - 
         6*GPL[9]*GPL[1091] - 6*GPL[20]*GPL[1091] - 6*GPL[3]*GPL[1092] + 
         6*GPL[6]*GPL[1092] - 6*GPL[9]*GPL[1092] - 6*GPL[20]*GPL[1092] + 
         6*GPL[3]*GPL[1093] - 12*GPL[6]*GPL[1093] + 6*GPL[9]*GPL[1093] + 
         6*GPL[20]*GPL[1093] + 6*GPL[3]*GPL[1094] + 6*GPL[9]*GPL[1094] + 
         6*GPL[20]*GPL[1094] - 6*GPL[3]*GPL[1095] + 6*GPL[6]*GPL[1095] - 
         6*GPL[9]*GPL[1095] - 6*GPL[20]*GPL[1095] - 6*GPL[3]*GPL[1096] + 
         6*GPL[6]*GPL[1096] - 6*GPL[9]*GPL[1096] - 6*GPL[20]*GPL[1096] + 
         6*GPL[3]*GPL[1097] + 6*GPL[9]*GPL[1097] + 6*GPL[20]*GPL[1097] + 
         6*GPL[3]*GPL[1098] - 12*GPL[6]*GPL[1098] + 6*GPL[9]*GPL[1098] + 
         6*GPL[20]*GPL[1098] - 6*GPL[3]*GPL[1099] + 6*GPL[6]*GPL[1099] - 
         6*GPL[9]*GPL[1099] - 6*GPL[20]*GPL[1099] - 6*GPL[3]*GPL[1100] + 
         6*GPL[6]*GPL[1100] - 6*GPL[9]*GPL[1100] - 6*GPL[20]*GPL[1100] + 
         6*GPL[3]*GPL[1101] + 6*GPL[9]*GPL[1101] + 6*GPL[20]*GPL[1101] + 
         6*GPL[3]*GPL[1102] - 12*GPL[6]*GPL[1102] + 6*GPL[9]*GPL[1102] + 
         6*GPL[20]*GPL[1102] - 6*GPL[3]*GPL[1103] + 6*GPL[6]*GPL[1103] - 
         6*GPL[9]*GPL[1103] - 6*GPL[20]*GPL[1103] - 6*GPL[3]*GPL[1104] + 
         6*GPL[6]*GPL[1104] - 6*GPL[9]*GPL[1104] - 6*GPL[20]*GPL[1104] - 
         6*GPL[3]*GPL[1105] + 18*GPL[6]*GPL[1105] - 6*GPL[9]*GPL[1105] - 
         6*GPL[20]*GPL[1105] - 6*GPL[3]*GPL[1106] - 6*GPL[6]*GPL[1106] - 
         6*GPL[9]*GPL[1106] - 6*GPL[20]*GPL[1106] + 6*GPL[3]*GPL[1107] - 
         6*GPL[6]*GPL[1107] + 6*GPL[9]*GPL[1107] + 6*GPL[20]*GPL[1107] + 
         6*GPL[3]*GPL[1108] - 6*GPL[6]*GPL[1108] + 6*GPL[9]*GPL[1108] + 
         6*GPL[20]*GPL[1108] - 6*GPL[3]*GPL[1109] + 6*GPL[6]*GPL[1109] - 
         6*GPL[9]*GPL[1109] - 6*GPL[20]*GPL[1109] - 6*GPL[3]*GPL[1110] + 
         6*GPL[6]*GPL[1110] - 6*GPL[9]*GPL[1110] - 6*GPL[20]*GPL[1110] + 
         6*GPL[3]*GPL[1111] - 6*GPL[6]*GPL[1111] + 6*GPL[9]*GPL[1111] + 
         6*GPL[20]*GPL[1111] + 6*GPL[3]*GPL[1112] - 6*GPL[6]*GPL[1112] + 
         6*GPL[9]*GPL[1112] + 6*GPL[20]*GPL[1112] - 6*GPL[3]*GPL[1113] - 
         6*GPL[6]*GPL[1113] - 6*GPL[9]*GPL[1113] - 6*GPL[20]*GPL[1113] - 
         6*GPL[3]*GPL[1114] + 18*GPL[6]*GPL[1114] - 6*GPL[9]*GPL[1114] - 
         6*GPL[20]*GPL[1114] + 6*GPL[3]*GPL[1115] - 6*GPL[6]*GPL[1115] + 
         6*GPL[9]*GPL[1115] + 6*GPL[20]*GPL[1115] + 6*GPL[3]*GPL[1116] - 
         6*GPL[6]*GPL[1116] + 6*GPL[9]*GPL[1116] + 6*GPL[20]*GPL[1116] - 
         6*GPL[3]*GPL[1117] + 6*GPL[6]*GPL[1117] - 6*GPL[9]*GPL[1117] - 
         6*GPL[20]*GPL[1117] - 6*GPL[3]*GPL[1118] + 6*GPL[6]*GPL[1118] - 
         6*GPL[9]*GPL[1118] - 6*GPL[20]*GPL[1118] + 6*GPL[3]*GPL[1119] - 
         6*GPL[6]*GPL[1119] + 6*GPL[9]*GPL[1119] + 6*GPL[20]*GPL[1119] + 
         6*GPL[3]*GPL[1120] - 6*GPL[6]*GPL[1120] + 6*GPL[9]*GPL[1120] + 
         6*GPL[20]*GPL[1120] + 6*GPL[3]*GPL[1121] - 12*GPL[6]*GPL[1121] + 
         6*GPL[9]*GPL[1121] + 6*GPL[20]*GPL[1121] + 6*GPL[3]*GPL[1122] + 
         6*GPL[9]*GPL[1122] + 6*GPL[20]*GPL[1122] - 6*GPL[3]*GPL[1123] + 
         6*GPL[6]*GPL[1123] - 6*GPL[9]*GPL[1123] - 6*GPL[20]*GPL[1123] - 
         6*GPL[3]*GPL[1124] + 6*GPL[6]*GPL[1124] - 6*GPL[9]*GPL[1124] - 
         6*GPL[20]*GPL[1124] + 6*GPL[3]*GPL[1125] - 12*GPL[6]*GPL[1125] + 
         6*GPL[9]*GPL[1125] + 6*GPL[20]*GPL[1125] + 6*GPL[3]*GPL[1126] + 
         6*GPL[9]*GPL[1126] + 6*GPL[20]*GPL[1126] - 6*GPL[3]*GPL[1127] + 
         6*GPL[6]*GPL[1127] - 6*GPL[9]*GPL[1127] - 6*GPL[20]*GPL[1127] - 
         6*GPL[3]*GPL[1128] + 6*GPL[6]*GPL[1128] - 6*GPL[9]*GPL[1128] - 
         6*GPL[20]*GPL[1128] + 6*GPL[3]*GPL[1129] + 6*GPL[9]*GPL[1129] + 
         6*GPL[20]*GPL[1129] + 6*GPL[3]*GPL[1130] - 12*GPL[6]*GPL[1130] + 
         6*GPL[9]*GPL[1130] + 6*GPL[20]*GPL[1130] - 6*GPL[3]*GPL[1131] + 
         6*GPL[6]*GPL[1131] - 6*GPL[9]*GPL[1131] - 6*GPL[20]*GPL[1131] - 
         6*GPL[3]*GPL[1132] + 6*GPL[6]*GPL[1132] - 6*GPL[9]*GPL[1132] - 
         6*GPL[20]*GPL[1132] + 6*GPL[3]*GPL[1133] + 6*GPL[9]*GPL[1133] + 
         6*GPL[20]*GPL[1133] + 6*GPL[3]*GPL[1134] - 12*GPL[6]*GPL[1134] + 
         6*GPL[9]*GPL[1134] + 6*GPL[20]*GPL[1134] - 6*GPL[3]*GPL[1135] + 
         6*GPL[6]*GPL[1135] - 6*GPL[9]*GPL[1135] - 6*GPL[20]*GPL[1135] - 
         6*GPL[3]*GPL[1136] + 6*GPL[6]*GPL[1136] - 6*GPL[9]*GPL[1136] - 
         6*GPL[20]*GPL[1136] - 2*GPL[1147] + 12*GPL[1150] + 12*GPL[1156] - 
         14*GPL[1159] + 12*GPL[1173] - 36*GPL[1174] - 14*GPL[1176] + 
         24*GPL[1177] - 12*GPL[1178] - 14*GPL[1182] + 24*GPL[1183] + 
         8*GPL[1185] - 10*GPL[1187] + 8*GPL[1190] + 8*GPL[1191] + 
         8*GPL[1194] - 12*GPL[1197] - 12*GPL[1199] - 8*GPL[1201] - 
         8*GPL[1202] - 12*GPL[1203] - 12*GPL[1204] - 8*GPL[1205] - 
         8*GPL[1211] + 8*GPL[1212] + 8*GPL[1213] - 4*GPL[1214] - 
         4*GPL[1215] - 4*GPL[1216] - 4*GPL[1217] - 12*GPL[1219] + 
         16*GPL[1221] - 4*GPL[1226] - 5*GPL[1230] - 5*GPL[1232] - 
         5*GPL[1235] - 5*GPL[1236] + 4*GPL[1237] + 4*GPL[1243] - 
         4*GPL[1244] - 4*GPL[1245] + 9*GPL[1246] + 9*GPL[1247] + 
         9*GPL[1248] + 9*GPL[1249] + 24*GPL[1251] + 24*GPL[1252] - 
         24*GPL[1253] - 24*GPL[1254] - 24*GPL[1255] - 24*GPL[1256] + 
         4*GPL[1257] + 4*GPL[1258] + 24*GPL[1259] + 24*GPL[1260] + 
         4*GPL[1261] + 4*GPL[1262] + 12*GPL[1263] + 12*GPL[1264] + 
         12*GPL[1265] + 12*GPL[1266] - 5*GPL[1267] - 5*GPL[1268] - 
         5*GPL[1269] - 5*GPL[1270] + 9*GPL[1271] + 9*GPL[1272] + 
         9*GPL[1273] + 9*GPL[1274] - 12*GPL[1275] - 12*GPL[1276] + 
         12*GPL[1277] + 12*GPL[1278] + 12*GPL[1279] + 12*GPL[1280] + 
         12*GPL[1281] + 12*GPL[1282] - 12*GPL[1283] - 12*GPL[1284] - 
         12*GPL[1285] - 12*GPL[1286] - 12*GPL[1287] - 12*GPL[1288] + 
         12*GPL[1289] + 12*GPL[1290] + 12*GPL[1291] + 12*GPL[1292] + 
         12*GPL[1293] + 12*GPL[1294] - 12*GPL[1295] - 12*GPL[1296] - 
         12*GPL[1297] - 12*GPL[1298] + 12*GPL[1299] - 2*GPL[1301] - 
         2*GPL[1302] + 4*GPL[1303] + 8*GPL[1306] - 2*GPL[1309] + 
         2*GPL[1310] + 2*GPL[1311] + 6*GPL[1312] - 6*GPL[1313] - 
         6*GPL[1314] + 2*GPL[1315] + 2*GPL[1316] - 4*GPL[1317] + 
         2*GPL[1318] - 2*GPL[1319] - 2*GPL[1320] - 2*GPL[1321] + 
         2*GPL[1322] + 2*GPL[1323] - 8*GPL[1324] + 4*GPL[1330] + 
         4*GPL[1336] - 4*GPL[1337] - 4*GPL[1338] - 16*GPL[1339] + 
         10*GPL[1340] + 10*GPL[1341] + 8*GPL[1342] - 8*GPL[1343] - 
         8*GPL[1344] + 2*GPL[1345] - 8*GPL[1346] - 8*GPL[1347] + 
         2*GPL[1348] - 2*GPL[1349] - 2*GPL[1350] - 4*GPL[1351] + 
         4*GPL[1352] + 4*GPL[1353] - 4*GPL[1360] - 4*GPL[1361] - 
         4*GPL[1362] - 4*GPL[1363] + 4*GPL[1364] + 4*GPL[1365] - 
         4*GPL[1366] - 4*GPL[1367] + 4*GPL[1368] + 4*GPL[1369] + 
         4*GPL[1370] + 4*GPL[1371] - 4*GPL[1372] - 4*GPL[1373] - 
         4*GPL[1374] - 4*GPL[1375] + 4*GPL[1376] + 4*GPL[1377] - 
         4*GPL[1378] - 4*GPL[1379] + 4*GPL[1380] + 4*GPL[1381] + 
         4*GPL[1382] + 4*GPL[1383] + GPL[1402] + GPL[1403] + GPL[1404] + 
         GPL[1405] - 5*GPL[1406] - 5*GPL[1407] - 5*GPL[1408] - 5*GPL[1409] + 
         GPL[1410] + GPL[1411] + GPL[1412] + GPL[1413] - 5*GPL[1414] - 
         5*GPL[1415] - 5*GPL[1416] - 5*GPL[1417] - 24*GPL[1428] + 
         16*GPL[1430] - 8*GPL[1437] + 8*GPL[1446] + 8*GPL[1452] - 
         8*GPL[1453] - 8*GPL[1454] - 16*GPL[1462] - (3*GPL[1472])/2 - 
         (3*GPL[1474])/2 - (3*GPL[1478])/2 - (3*GPL[1479])/2 - 
         (9*GPL[1487])/2 - (9*GPL[1488])/2 - (9*GPL[1489])/2 - 
         (9*GPL[1490])/2 - (3*GPL[1508])/2 - (3*GPL[1509])/2 - 
         (3*GPL[1512])/2 - (3*GPL[1513])/2 - (9*GPL[1514])/2 - 
         (9*GPL[1515])/2 - (9*GPL[1516])/2 - (9*GPL[1517])/2 - 16*GPL[1543] + 
         16*GPL[1563] - 8*GPL[1569] - 8*GPL[1575] + 8*GPL[1576] + 
         8*GPL[1577] + 16*GPL[1578] - 8*GPL[1579] - 8*GPL[1580] + 
         8*GPL[1584] - 8*GPL[1587] + 8*GPL[1588] + 8*GPL[1589] - 
         (21*GPL[1645])/2 - (21*GPL[1646])/2 - (21*GPL[1649])/2 - 
         (21*GPL[1650])/2 - (15*GPL[1651])/2 - (15*GPL[1652])/2 - 
         (15*GPL[1653])/2 - (15*GPL[1654])/2 - (21*GPL[1657])/2 - 
         (21*GPL[1658])/2 - (21*GPL[1661])/2 - (21*GPL[1662])/2 - 
         (15*GPL[1663])/2 - (15*GPL[1664])/2 - (15*GPL[1665])/2 - 
         (15*GPL[1666])/2 + 24*GPL[1771] + 24*GPL[1772] + 4*GPL[1773] + 
         4*GPL[1774] - 24*GPL[1775] - 24*GPL[1776] + 4*GPL[1777] + 
         4*GPL[1778] + 12*GPL[1779] + 12*GPL[1780] + 12*GPL[1781] + 
         12*GPL[1782] - 5*GPL[1783] - 5*GPL[1784] - 5*GPL[1785] - 
         5*GPL[1786] + 9*GPL[1787] + 9*GPL[1788] + 9*GPL[1789] + 
         9*GPL[1790] - 24*GPL[1791] - 24*GPL[1792] + 24*GPL[1793] + 
         24*GPL[1794] - 8*GPL[1795] - 8*GPL[1796] - 12*GPL[1797] - 
         12*GPL[1798] + 8*GPL[1799] + 8*GPL[1800] - 12*GPL[1801] - 
         12*GPL[1802] - 4*GPL[1803] - 4*GPL[1804] - 4*GPL[1805] - 
         4*GPL[1806] - 5*GPL[1807] - 5*GPL[1808] - 5*GPL[1809] - 
         5*GPL[1810] + 9*GPL[1811] + 9*GPL[1812] + 9*GPL[1813] + 
         9*GPL[1814] + 4*GPL[1815] + 4*GPL[1816] - 4*GPL[1817] - 
         4*GPL[1818] - 4*GPL[1819] - 4*GPL[1820] - 4*GPL[1821] - 
         4*GPL[1822] + 4*GPL[1823] + 4*GPL[1824] + 4*GPL[1825] + 
         4*GPL[1826] + 4*GPL[1827] + 4*GPL[1828] - 4*GPL[1829] - 
         4*GPL[1830] - 4*GPL[1831] - 4*GPL[1832] - 4*GPL[1833] - 
         4*GPL[1834] + 4*GPL[1835] + 4*GPL[1836] + 4*GPL[1837] + 
         4*GPL[1838] + 12*GPL[1839] + 12*GPL[1840] + 12*GPL[1841] + 
         12*GPL[1842] - 12*GPL[1843] - 12*GPL[1844] + 12*GPL[1845] + 
         12*GPL[1846] - 12*GPL[1847] - 12*GPL[1848] - 12*GPL[1849] - 
         12*GPL[1850] + 12*GPL[1851] + 12*GPL[1852] + 12*GPL[1853] + 
         12*GPL[1854] - 12*GPL[1855] - 12*GPL[1856] + 12*GPL[1857] + 
         12*GPL[1858] - 12*GPL[1859] - 12*GPL[1860] - 12*GPL[1861] - 
         12*GPL[1862] + GPL[1863] + GPL[1864] + GPL[1865] + GPL[1866] - 
         5*GPL[1867] - 5*GPL[1868] - 5*GPL[1869] - 5*GPL[1870] + GPL[1871] + 
         GPL[1872] + GPL[1873] + GPL[1874] - 5*GPL[1875] - 5*GPL[1876] - 
         5*GPL[1877] - 5*GPL[1878] - (3*GPL[1889])/2 - (3*GPL[1890])/2 - 
         (3*GPL[1893])/2 - (3*GPL[1894])/2 - (9*GPL[1895])/2 - 
         (9*GPL[1896])/2 - (9*GPL[1897])/2 - (9*GPL[1898])/2 - 
         (3*GPL[1909])/2 - (3*GPL[1910])/2 - (3*GPL[1913])/2 - 
         (3*GPL[1914])/2 - (9*GPL[1915])/2 - (9*GPL[1916])/2 - 
         (9*GPL[1917])/2 - (9*GPL[1918])/2 - (21*GPL[1985])/2 - 
         (21*GPL[1986])/2 - (21*GPL[1989])/2 - (21*GPL[1990])/2 - 
         (15*GPL[1991])/2 - (15*GPL[1992])/2 - (15*GPL[1993])/2 - 
         (15*GPL[1994])/2 - (21*GPL[1997])/2 - (21*GPL[1998])/2 - 
         (21*GPL[2001])/2 - (21*GPL[2002])/2 - (15*GPL[2003])/2 - 
         (15*GPL[2004])/2 - (15*GPL[2005])/2 - (15*GPL[2006])/2 + GPL[2009] + 
         GPL[2010] + GPL[2013] + GPL[2014] + 3*GPL[2015] + 3*GPL[2016] + 
         3*GPL[2017] + 3*GPL[2018] - GPL[2021] - GPL[2022] - GPL[2025] - 
         GPL[2026] - 3*GPL[2027] - 3*GPL[2028] - 3*GPL[2029] - 3*GPL[2030] - 
         6*GPL[2031] - 6*GPL[2032] + 6*GPL[2033] + 6*GPL[2034] + 
         4*GPL[2035] + 4*GPL[2036] - 3*GPL[2037] - 3*GPL[2038] - 
         4*GPL[2039] - 4*GPL[2040] - 3*GPL[2041] - 3*GPL[2042] - GPL[2043] - 
         GPL[2044] - GPL[2045] - GPL[2046] - GPL[2049] - GPL[2050] - 
         GPL[2053] - GPL[2054] - 3*GPL[2055] - 3*GPL[2056] - 3*GPL[2057] - 
         3*GPL[2058] + GPL[2059] + GPL[2060] - GPL[2061] - GPL[2062] - 
         GPL[2063] - GPL[2064] - GPL[2065] - GPL[2066] + GPL[2067] + 
         GPL[2068] + GPL[2069] + GPL[2070] + GPL[2071] + GPL[2072] - 
         GPL[2073] - GPL[2074] - GPL[2075] - GPL[2076] - GPL[2077] - 
         GPL[2078] + GPL[2079] + GPL[2080] + GPL[2081] + GPL[2082] + 
         3*GPL[2083] + 3*GPL[2084] + 3*GPL[2085] + 3*GPL[2086] - 
         3*GPL[2087] - 3*GPL[2088] + 3*GPL[2089] + 3*GPL[2090] - 
         3*GPL[2091] - 3*GPL[2092] - 3*GPL[2093] - 3*GPL[2094] + 
         3*GPL[2095] + 3*GPL[2096] + 3*GPL[2097] + 3*GPL[2098] - 
         3*GPL[2099] - 3*GPL[2100] + 3*GPL[2101] + 3*GPL[2102] - 
         3*GPL[2103] - 3*GPL[2104] - 3*GPL[2105] - 3*GPL[2106] - GPL[2125] - 
         GPL[2126] - GPL[2129] - GPL[2130] + 5*GPL[2131] + 5*GPL[2132] + 
         5*GPL[2133] + 5*GPL[2134] - GPL[2137] - GPL[2138] - GPL[2141] - 
         GPL[2142] + 5*GPL[2143] + 5*GPL[2144] + 5*GPL[2145] + 5*GPL[2146] + 
         GPL[2149] + GPL[2150] + GPL[2153] + GPL[2154] + 3*GPL[2155] + 
         3*GPL[2156] + 3*GPL[2157] + 3*GPL[2158] - GPL[2161] - GPL[2162] - 
         GPL[2165] - GPL[2166] - 3*GPL[2167] - 3*GPL[2168] - 3*GPL[2169] - 
         3*GPL[2170] - 6*GPL[2171] - 6*GPL[2172] + 6*GPL[2173] + 
         6*GPL[2174] + 4*GPL[2175] + 4*GPL[2176] - 3*GPL[2177] - 
         3*GPL[2178] - 4*GPL[2179] - 4*GPL[2180] - 3*GPL[2181] - 
         3*GPL[2182] - GPL[2183] - GPL[2184] - GPL[2185] - GPL[2186] - 
         GPL[2189] - GPL[2190] - GPL[2193] - GPL[2194] - 3*GPL[2195] - 
         3*GPL[2196] - 3*GPL[2197] - 3*GPL[2198] + GPL[2199] + GPL[2200] - 
         GPL[2201] - GPL[2202] - GPL[2203] - GPL[2204] - GPL[2205] - 
         GPL[2206] + GPL[2207] + GPL[2208] + GPL[2209] + GPL[2210] + 
         GPL[2211] + GPL[2212] - GPL[2213] - GPL[2214] - GPL[2215] - 
         GPL[2216] - GPL[2217] - GPL[2218] + GPL[2219] + GPL[2220] + 
         GPL[2221] + GPL[2222] + 3*GPL[2223] + 3*GPL[2224] + 3*GPL[2225] + 
         3*GPL[2226] - 3*GPL[2227] - 3*GPL[2228] + 3*GPL[2229] + 
         3*GPL[2230] - 3*GPL[2231] - 3*GPL[2232] - 3*GPL[2233] - 
         3*GPL[2234] + 3*GPL[2235] + 3*GPL[2236] + 3*GPL[2237] + 
         3*GPL[2238] - 3*GPL[2239] - 3*GPL[2240] + 3*GPL[2241] + 
         3*GPL[2242] - 3*GPL[2243] - 3*GPL[2244] - 3*GPL[2245] - 
         3*GPL[2246] - GPL[2265] - GPL[2266] - GPL[2269] - GPL[2270] + 
         5*GPL[2271] + 5*GPL[2272] + 5*GPL[2273] + 5*GPL[2274] - GPL[2277] - 
         GPL[2278] - GPL[2281] - GPL[2282] + 5*GPL[2283] + 5*GPL[2284] + 
         5*GPL[2285] + 5*GPL[2286] - 24*GPL[2290] + 16*GPL[2291] - 
         8*GPL[2294] + 8*GPL[2297] + 8*GPL[2303] - 8*GPL[2304] - 
         8*GPL[2305] - 16*GPL[2307] - 16*GPL[2319] + 16*GPL[2339] - 
         8*GPL[2345] - 8*GPL[2351] + 8*GPL[2352] + 8*GPL[2353] + 
         16*GPL[2354] - 8*GPL[2355] - 8*GPL[2356] + 8*GPL[2360] - 
         8*GPL[2363] + 8*GPL[2364] + 8*GPL[2365] + 24*GPL[2464] - 
         16*GPL[2465] + 8*GPL[2468] + 8*GPL[2480] - 4*GPL[2486] - 
         4*GPL[2492] + 4*GPL[2493] + 4*GPL[2494] - 12*GPL[2495] + 
         16*GPL[2496] + 2*GPL[2497] + 2*GPL[2498] - 4*GPL[2499] - 
         8*GPL[2502] + 2*GPL[2505] - 2*GPL[2506] - 2*GPL[2507] - 
         6*GPL[2508] + 6*GPL[2509] + 6*GPL[2510] - 2*GPL[2511] - 
         2*GPL[2512] + 4*GPL[2513] - 2*GPL[2514] + 2*GPL[2515] + 
         2*GPL[2516] + 2*GPL[2517] - 2*GPL[2518] - 2*GPL[2519] - 
         8*GPL[2520] + 4*GPL[2526] + 4*GPL[2532] - 4*GPL[2533] - 
         4*GPL[2534] - 2*GPL[2536] - 2*GPL[2537] - 8*GPL[2538] + 
         8*GPL[2539] + 8*GPL[2540] - 10*GPL[2541] + 8*GPL[2542] + 
         8*GPL[2543] + 6*GPL[2544] - 6*GPL[2545] - 6*GPL[2546] + 
         4*GPL[2547] - 4*GPL[2548] - 4*GPL[2549] + 12*GPL[2574] - 
         16*GPL[2575] + 8*GPL[2576] + 8*GPL[2577] + 12*GPL[2578] - 
         8*GPL[2579] - 8*GPL[2580] + 2*GPL[2581] - 8*GPL[2582] - 
         8*GPL[2583] - 6*GPL[2587] + 6*GPL[2588] + 6*GPL[2589] + 
         8*GPL[2590] - 4*GPL[2591] - 4*GPL[2592] + 4*GPL[2596] - 
         4*GPL[2599] + 4*GPL[2600] + 4*GPL[2601] + 12*GPL[2605] - 
         6*GPL[2607] - 6*GPL[2608] + 4*GPL[2609] + 8*GPL[2612] - 
         6*GPL[2615] + 6*GPL[2616] + 6*GPL[2617] + 2*GPL[2618] - 
         2*GPL[2619] - 2*GPL[2620] + 2*GPL[2621] + 2*GPL[2622] - 
         4*GPL[2623] + 2*GPL[2624] - 2*GPL[2625] - 2*GPL[2626] - 
         2*GPL[2627] + 2*GPL[2628] + 2*GPL[2629] - 4*GPL[2631] - 
         4*GPL[2632] - 8*GPL[2633] + 8*GPL[2634] + 8*GPL[2635] - 
         6*GPL[2636] + 8*GPL[2637] + 8*GPL[2638] + 4*GPL[2639] - 
         4*GPL[2640] - 4*GPL[2641] + 6*GPL[2642] - 6*GPL[2643] - 
         6*GPL[2644] - 8*GPL[2645] + 4*GPL[2646] + 4*GPL[2647] - 
         4*GPL[2651] + 4*GPL[2654] - 4*GPL[2655] - 4*GPL[2656] - 
         4*GPL[2744] - 4*GPL[2745] - 3*GPL[2746] - 3*GPL[2747] + 
         4*GPL[2748] + 4*GPL[2749] - 3*GPL[2750] - 3*GPL[2751] - GPL[2752] - 
         GPL[2753] - GPL[2754] - GPL[2755] - GPL[2758] - GPL[2759] - 
         GPL[2762] - GPL[2763] - 3*GPL[2764] - 3*GPL[2765] - 3*GPL[2766] - 
         3*GPL[2767] + 6*GPL[2768] + 6*GPL[2769] - 6*GPL[2770] - 
         6*GPL[2771] + GPL[2774] + GPL[2775] + GPL[2778] + GPL[2779] + 
         3*GPL[2780] + 3*GPL[2781] + 3*GPL[2782] + 3*GPL[2783] - GPL[2786] - 
         GPL[2787] - GPL[2790] - GPL[2791] - 3*GPL[2792] - 3*GPL[2793] - 
         3*GPL[2794] - 3*GPL[2795] - 3*GPL[2796] - 3*GPL[2797] + 
         3*GPL[2798] + 3*GPL[2799] + 3*GPL[2800] + 3*GPL[2801] + 
         3*GPL[2802] + 3*GPL[2803] - 3*GPL[2804] - 3*GPL[2805] - 
         3*GPL[2806] - 3*GPL[2807] - 3*GPL[2808] - 3*GPL[2809] + 
         3*GPL[2810] + 3*GPL[2811] + 3*GPL[2812] + 3*GPL[2813] + 
         3*GPL[2814] + 3*GPL[2815] - 3*GPL[2816] - 3*GPL[2817] - 
         3*GPL[2818] - 3*GPL[2819] - GPL[2820] - GPL[2821] - GPL[2822] - 
         GPL[2823] + GPL[2824] + GPL[2825] - GPL[2826] - GPL[2827] + 
         GPL[2828] + GPL[2829] + GPL[2830] + GPL[2831] - GPL[2832] - 
         GPL[2833] - GPL[2834] - GPL[2835] + GPL[2836] + GPL[2837] - 
         GPL[2838] - GPL[2839] + GPL[2840] + GPL[2841] + GPL[2842] + 
         GPL[2843] - GPL[2862] - GPL[2863] - GPL[2866] - GPL[2867] + 
         5*GPL[2868] + 5*GPL[2869] + 5*GPL[2870] + 5*GPL[2871] - GPL[2874] - 
         GPL[2875] - GPL[2878] - GPL[2879] + 5*GPL[2880] + 5*GPL[2881] + 
         5*GPL[2882] + 5*GPL[2883] - 4*GPL[2928] - 4*GPL[2929] - 
         3*GPL[2930] - 3*GPL[2931] + 4*GPL[2932] + 4*GPL[2933] - 
         3*GPL[2934] - 3*GPL[2935] - GPL[2936] - GPL[2937] - GPL[2938] - 
         GPL[2939] - GPL[2942] - GPL[2943] - GPL[2946] - GPL[2947] - 
         3*GPL[2948] - 3*GPL[2949] - 3*GPL[2950] - 3*GPL[2951] + 
         6*GPL[2952] + 6*GPL[2953] - 6*GPL[2954] - 6*GPL[2955] + GPL[2958] + 
         GPL[2959] + GPL[2962] + GPL[2963] + 3*GPL[2964] + 3*GPL[2965] + 
         3*GPL[2966] + 3*GPL[2967] - GPL[2970] - GPL[2971] - GPL[2974] - 
         GPL[2975] - 3*GPL[2976] - 3*GPL[2977] - 3*GPL[2978] - 3*GPL[2979] - 
         3*GPL[2980] - 3*GPL[2981] + 3*GPL[2982] + 3*GPL[2983] + 
         3*GPL[2984] + 3*GPL[2985] + 3*GPL[2986] + 3*GPL[2987] - 
         3*GPL[2988] - 3*GPL[2989] - 3*GPL[2990] - 3*GPL[2991] - 
         3*GPL[2992] - 3*GPL[2993] + 3*GPL[2994] + 3*GPL[2995] + 
         3*GPL[2996] + 3*GPL[2997] + 3*GPL[2998] + 3*GPL[2999] - 
         3*GPL[3000] - 3*GPL[3001] - 3*GPL[3002] - 3*GPL[3003] - GPL[3004] - 
         GPL[3005] - GPL[3006] - GPL[3007] + GPL[3008] + GPL[3009] - 
         GPL[3010] - GPL[3011] + GPL[3012] + GPL[3013] + GPL[3014] + 
         GPL[3015] - GPL[3016] - GPL[3017] - GPL[3018] - GPL[3019] + 
         GPL[3020] + GPL[3021] - GPL[3022] - GPL[3023] + GPL[3024] + 
         GPL[3025] + GPL[3026] + GPL[3027] - GPL[3046] - GPL[3047] - 
         GPL[3050] - GPL[3051] + 5*GPL[3052] + 5*GPL[3053] + 5*GPL[3054] + 
         5*GPL[3055] - GPL[3058] - GPL[3059] - GPL[3062] - GPL[3063] + 
         5*GPL[3064] + 5*GPL[3065] + 5*GPL[3066] + 5*GPL[3067] - 
         (17*GPL[3074])/2 - (17*GPL[3075])/2 - (17*GPL[3078])/2 - 
         (17*GPL[3079])/2 - (3*GPL[3080])/2 - (3*GPL[3081])/2 - 
         (3*GPL[3082])/2 - (3*GPL[3083])/2 - (17*GPL[3090])/2 - 
         (17*GPL[3091])/2 - (17*GPL[3094])/2 - (17*GPL[3095])/2 - 
         (3*GPL[3096])/2 - (3*GPL[3097])/2 - (3*GPL[3098])/2 - 
         (3*GPL[3099])/2 + (5*GPL[3166])/2 + (5*GPL[3167])/2 + 
         (5*GPL[3170])/2 + (5*GPL[3171])/2 - GPL[3172]/2 - GPL[3173]/2 - 
         GPL[3174]/2 - GPL[3175]/2 + (5*GPL[3178])/2 + (5*GPL[3179])/2 + 
         (5*GPL[3182])/2 + (5*GPL[3183])/2 - GPL[3184]/2 - GPL[3185]/2 - 
         GPL[3186]/2 - GPL[3187]/2 - (17*GPL[3194])/2 - (17*GPL[3195])/2 - 
         (17*GPL[3198])/2 - (17*GPL[3199])/2 - (3*GPL[3200])/2 - 
         (3*GPL[3201])/2 - (3*GPL[3202])/2 - (3*GPL[3203])/2 - 
         (17*GPL[3210])/2 - (17*GPL[3211])/2 - (17*GPL[3214])/2 - 
         (17*GPL[3215])/2 - (3*GPL[3216])/2 - (3*GPL[3217])/2 - 
         (3*GPL[3218])/2 - (3*GPL[3219])/2 + (5*GPL[3286])/2 + 
         (5*GPL[3287])/2 + (5*GPL[3290])/2 + (5*GPL[3291])/2 - GPL[3292]/2 - 
         GPL[3293]/2 - GPL[3294]/2 - GPL[3295]/2 + (5*GPL[3298])/2 + 
         (5*GPL[3299])/2 + (5*GPL[3302])/2 + (5*GPL[3303])/2 - GPL[3304]/2 - 
         GPL[3305]/2 - GPL[3306]/2 - GPL[3307]/2 - 12*GPL[3308] - 
         12*GPL[3309] + 6*GPL[3310] + 6*GPL[3311] + 12*GPL[3312] + 
         12*GPL[3313] + 6*GPL[3314] + 6*GPL[3315] - 6*GPL[3316] - 
         6*GPL[3317] - 6*GPL[3318] - 6*GPL[3319] + 6*GPL[3320] + 
         6*GPL[3321] + 6*GPL[3322] + 6*GPL[3323] - 6*GPL[3324] - 
         6*GPL[3325] - 6*GPL[3326] - 6*GPL[3327] + 12*GPL[3328] + 
         12*GPL[3329] + 6*GPL[3330] + 6*GPL[3331] - 12*GPL[3332] - 
         12*GPL[3333] + 6*GPL[3334] + 6*GPL[3335] - 6*GPL[3336] - 
         6*GPL[3337] - 6*GPL[3338] - 6*GPL[3339] + 6*GPL[3340] + 
         6*GPL[3341] + 6*GPL[3342] + 6*GPL[3343] - 6*GPL[3344] - 
         6*GPL[3345] - 6*GPL[3346] - 6*GPL[3347] + 6*GPL[3348] + 
         6*GPL[3349] - 6*GPL[3350] - 6*GPL[3351] - 6*GPL[3352] - 
         6*GPL[3353] - 6*GPL[3354] - 6*GPL[3355] + 6*GPL[3356] + 
         6*GPL[3357] + 6*GPL[3358] + 6*GPL[3359] + 6*GPL[3360] + 
         6*GPL[3361] - 6*GPL[3362] - 6*GPL[3363] - 6*GPL[3364] - 
         6*GPL[3365] - 6*GPL[3366] - 6*GPL[3367] + 6*GPL[3368] + 
         6*GPL[3369] + 6*GPL[3370] + 6*GPL[3371] - 6*GPL[3372] - 
         6*GPL[3373] - 6*GPL[3374] - 6*GPL[3375] + 6*GPL[3376] + 
         6*GPL[3377] - 6*GPL[3378] - 6*GPL[3379] + 6*GPL[3380] + 
         6*GPL[3381] + 6*GPL[3382] + 6*GPL[3383] - 6*GPL[3384] - 
         6*GPL[3385] - 6*GPL[3386] - 6*GPL[3387] + 6*GPL[3388] + 
         6*GPL[3389] - 6*GPL[3390] - 6*GPL[3391] + 6*GPL[3392] + 
         6*GPL[3393] + 6*GPL[3394] + 6*GPL[3395] - 12*GPL[3396] - 
         12*GPL[3397] + 6*GPL[3398] + 6*GPL[3399] + 12*GPL[3400] + 
         12*GPL[3401] + 6*GPL[3402] + 6*GPL[3403] - 6*GPL[3404] - 
         6*GPL[3405] - 6*GPL[3406] - 6*GPL[3407] + 6*GPL[3408] + 
         6*GPL[3409] + 6*GPL[3410] + 6*GPL[3411] - 6*GPL[3412] - 
         6*GPL[3413] - 6*GPL[3414] - 6*GPL[3415] + 12*GPL[3416] + 
         12*GPL[3417] + 6*GPL[3418] + 6*GPL[3419] - 12*GPL[3420] - 
         12*GPL[3421] + 6*GPL[3422] + 6*GPL[3423] - 6*GPL[3424] - 
         6*GPL[3425] - 6*GPL[3426] - 6*GPL[3427] + 6*GPL[3428] + 
         6*GPL[3429] + 6*GPL[3430] + 6*GPL[3431] - 6*GPL[3432] - 
         6*GPL[3433] - 6*GPL[3434] - 6*GPL[3435] + 6*GPL[3436] + 
         6*GPL[3437] - 6*GPL[3438] - 6*GPL[3439] - 6*GPL[3440] - 
         6*GPL[3441] - 6*GPL[3442] - 6*GPL[3443] + 6*GPL[3444] + 
         6*GPL[3445] + 6*GPL[3446] + 6*GPL[3447] + 6*GPL[3448] + 
         6*GPL[3449] - 6*GPL[3450] - 6*GPL[3451] - 6*GPL[3452] - 
         6*GPL[3453] - 6*GPL[3454] - 6*GPL[3455] + 6*GPL[3456] + 
         6*GPL[3457] + 6*GPL[3458] + 6*GPL[3459] - 6*GPL[3460] - 
         6*GPL[3461] - 6*GPL[3462] - 6*GPL[3463] + 6*GPL[3464] + 
         6*GPL[3465] - 6*GPL[3466] - 6*GPL[3467] + 6*GPL[3468] + 
         6*GPL[3469] + 6*GPL[3470] + 6*GPL[3471] - 6*GPL[3472] - 
         6*GPL[3473] - 6*GPL[3474] - 6*GPL[3475] + 6*GPL[3476] + 
         6*GPL[3477] - 6*GPL[3478] - 6*GPL[3479] + 6*GPL[3480] + 
         6*GPL[3481] + 6*GPL[3482] + 6*GPL[3483] - 2*GPL[3]*Zeta[3] + 
         13*GPL[6]*Zeta[3] - 12*GPL[9]*Zeta[3] + 21*GPL[11]*Zeta[3] - 
         24*GPL[16]*Zeta[3] + 21*GPL[17]*Zeta[3] - GPL[18]*Zeta[3] - 
         GPL[19]*Zeta[3] - 12*GPL[20]*Zeta[3] + 10*GPL[22]*Zeta[3] + 
         10*GPL[23]*Zeta[3] + 5*GPL[25]*Zeta[3] + 5*GPL[27]*Zeta[3] + 
         6*GPL[30]*Zeta[3] + 6*GPL[31]*Zeta[3] - 6*GPL[32]*Zeta[3] - 
         6*GPL[33]*Zeta[3]), k[26] -> ep^4*(-1/3*(Pi^2*GPL[3]*GPL[9]) + 
        (Pi^2*GPL[47])/3 - GPL[47]*GPL[50] + (Pi^2*GPL[53])/3 + 
        GPL[39]*GPL[53] - (Pi^2*GPL[64])/3 - GPL[47]*GPL[64] + 
        GPL[39]*GPL[77] - GPL[47]*GPL[77] + (Pi^2*GPL[92])/3 + 
        GPL[47]*GPL[92] - (Pi^2*GPL[93])/3 - 3*GPL[39]*GPL[93] + 
        GPL[47]*GPL[93] - 3*GPL[9]*GPL[279] + GPL[9]*GPL[282] - 
        GPL[6]*GPL[288] + GPL[9]*GPL[288] + 3*GPL[6]*GPL[291] + 
        GPL[3]*GPL[300] - GPL[3]*GPL[305] + GPL[3]*GPL[313] + 
        GPL[3]*GPL[314] + 2*GPL[3]*GPL[344] - 3*GPL[3]*GPL[347] + 
        GPL[3]*GPL[382] - 2*GPL[3]*GPL[390] + GPL[3]*GPL[391] - 
        2*GPL[3]*GPL[436] + 3*GPL[3]*GPL[439] + GPL[3]*GPL[441] - 
        3*GPL[3]*GPL[445] + 3*GPL[1173] - GPL[1176] + GPL[1182] - 
        6*GPL[1185] - 2*GPL[1189] - GPL[1194] + 2*GPL[1196] - GPL[1208] + 
        GPL[1209] + GPL[1210] - GPL[1221] - GPL[1223] - GPL[1224] - 
        GPL[1240] + GPL[1241] + GPL[1242] - GPL[1243] + GPL[1244] + 
        GPL[1245] + GPL[1324] + 4*GPL[1325] + 2*GPL[1326] + GPL[1327] - 
        2*GPL[1328] - 2*GPL[1330] + 3*GPL[1333] - 3*GPL[1334] - 3*GPL[1335] + 
        3*GPL[1432] + GPL[1435] + GPL[1437] - 2*GPL[1439] - 2*GPL[1446] + 
        2*GPL[1449] - 2*GPL[1450] - 2*GPL[1451] - GPL[1452] + GPL[1453] + 
        GPL[1454] - GPL[1563] - 4*GPL[1564] - 2*GPL[1565] - GPL[1566] + 
        2*GPL[1567] + 2*GPL[1569] - 3*GPL[1572] + 3*GPL[1573] + 3*GPL[1574] + 
        GPL[1578] + GPL[1579] + GPL[1580] + GPL[1581] - 2*GPL[1582] + 
        2*GPL[1584] + 3*GPL[1590] - 3*GPL[1591] - 3*GPL[1592]), 
     k[27] -> ep^2*(Pi^2/3 - GPL[3]*GPL[6] + GPL[3]*GPL[22] + 
         GPL[3]*GPL[23] + GPL[39] - GPL[53] - GPL[62] - GPL[181] + GPL[182] + 
         GPL[183] - GPL[190] + GPL[191] + GPL[192]) + 
       ep^3*((Pi^2*GPL[3])/2 - (2*Pi^2*GPL[9])/3 + (Pi^2*GPL[22])/2 + 
         (Pi^2*GPL[23])/2 + 2*GPL[6]*GPL[39] - 2*GPL[9]*GPL[39] - 
         3*GPL[22]*GPL[39] + 3*GPL[6]*GPL[47] + GPL[22]*GPL[47] - 
         GPL[23]*GPL[47] - 4*GPL[3]*GPL[50] + 4*GPL[3]*GPL[53] + 
         4*GPL[3]*GPL[62] - GPL[3]*GPL[64] - 2*GPL[3]*GPL[65] + 
         2*GPL[3]*GPL[77] - 2*GPL[3]*GPL[92] - 2*GPL[3]*GPL[93] + 
         GPL[3]*GPL[181] - 4*GPL[3]*GPL[182] - 4*GPL[3]*GPL[183] + 
         4*GPL[3]*GPL[185] + GPL[3]*GPL[186] + 2*GPL[3]*GPL[190] - 
         4*GPL[3]*GPL[191] - 4*GPL[3]*GPL[192] + GPL[3]*GPL[194] + 
         4*GPL[3]*GPL[195] - GPL[282] + GPL[288] + 6*GPL[289] - 6*GPL[291] - 
         2*GPL[295] - 4*GPL[299] - GPL[305] + 2*GPL[307] + 4*GPL[312] - 
         2*GPL[336] + 4*GPL[337] + 4*GPL[338] + GPL[344] - GPL[345] - 
         GPL[346] + 2*GPL[349] - 2*GPL[350] - 2*GPL[351] + 2*GPL[384] + 
         2*GPL[389] + 2*GPL[436] - 2*GPL[437] - 2*GPL[438] + 2*GPL[441] - 
         2*GPL[442] - 2*GPL[443] - 4*GPL[763] - GPL[764] + GPL[765] + 
         3*GPL[768] - 2*GPL[769] - 4*GPL[770] + 6*GPL[773] - 4*GPL[774] - 
         4*GPL[775] - 4*GPL[781] + 4*GPL[782] + 4*GPL[783] - GPL[786] + 
         GPL[787] + GPL[788] - 4*GPL[799] + 2*GPL[800] + 2*GPL[801] + 
         3*GPL[804] - 2*GPL[805] - 4*GPL[806] + 2*GPL[809] - 4*GPL[810] - 
         4*GPL[811] - GPL[817] + GPL[818] + GPL[819] - 4*GPL[822] + 
         4*GPL[823] + 4*GPL[824] + 4*Zeta[3]) + 
       ep^4*((16*Pi^4)/45 + (2*Pi^2*GPL[3]*GPL[6])/3 - Pi^2*GPL[3]*GPL[9] + 
         (Pi^2*GPL[3]*GPL[22])/6 - (Pi^2*GPL[3]*GPL[23])/3 - 
         (Pi^2*GPL[39])/3 - Pi^2*GPL[46] - (Pi^2*GPL[47])/6 + 
         8*GPL[39]*GPL[50] + 6*GPL[47]*GPL[50] - (Pi^2*GPL[53])/6 - 
         11*GPL[39]*GPL[53] - 8*GPL[47]*GPL[53] + (Pi^2*GPL[62])/3 - 
         6*GPL[39]*GPL[62] - 8*GPL[47]*GPL[62] - GPL[39]*GPL[63] + 
         6*GPL[47]*GPL[63] + (Pi^2*GPL[64])/6 + 3*GPL[39]*GPL[64] + 
         5*GPL[47]*GPL[64] - (Pi^2*GPL[65])/3 + 4*GPL[39]*GPL[65] + 
         2*GPL[47]*GPL[65] - 4*GPL[39]*GPL[77] - 6*GPL[47]*GPL[77] + 
         (4*Pi^2*GPL[80])/3 + 4*GPL[39]*GPL[80] - Pi^2*GPL[92] + 
         6*GPL[39]*GPL[92] - 2*GPL[47]*GPL[92] - Pi^2*GPL[93] + 
         2*GPL[47]*GPL[93] + (2*Pi^2*GPL[181])/3 - 4*GPL[39]*GPL[181] + 
         3*GPL[47]*GPL[181] - (5*Pi^2*GPL[182])/6 + 13*GPL[39]*GPL[182] - 
         Pi^2*GPL[183] + 14*GPL[39]*GPL[183] - 8*GPL[47]*GPL[183] - 
         3*GPL[39]*GPL[184] + 2*GPL[47]*GPL[184] + (2*Pi^2*GPL[185])/3 - 
         12*GPL[39]*GPL[185] - 2*GPL[47]*GPL[185] + (Pi^2*GPL[186])/2 - 
         GPL[47]*GPL[186] + (2*Pi^2*GPL[190])/3 - 2*GPL[39]*GPL[190] - 
         6*GPL[47]*GPL[190] - (5*Pi^2*GPL[191])/6 + 5*GPL[39]*GPL[191] - 
         (Pi^2*GPL[192])/3 + 6*GPL[39]*GPL[192] + 8*GPL[47]*GPL[192] + 
         3*GPL[39]*GPL[193] - 2*GPL[47]*GPL[193] + (Pi^2*GPL[194])/2 - 
         3*GPL[39]*GPL[194] + GPL[47]*GPL[194] + (2*Pi^2*GPL[195])/3 - 
         14*GPL[39]*GPL[195] + 2*GPL[47]*GPL[195] - 2*GPL[6]*GPL[279] + 
         14*GPL[22]*GPL[279] - 8*GPL[23]*GPL[279] - 6*GPL[6]*GPL[282] + 
         2*GPL[9]*GPL[282] - 9*GPL[22]*GPL[282] + 10*GPL[23]*GPL[282] - 
         6*GPL[6]*GPL[288] - 2*GPL[9]*GPL[288] - 7*GPL[22]*GPL[288] + 
         10*GPL[23]*GPL[288] - 3*GPL[6]*GPL[291] + 12*GPL[9]*GPL[291] + 
         5*GPL[22]*GPL[291] + GPL[23]*GPL[291] - 10*GPL[3]*GPL[293] + 
         16*GPL[3]*GPL[295] + 16*GPL[3]*GPL[299] - 10*GPL[3]*GPL[300] - 
         8*GPL[3]*GPL[301] + 15*GPL[3]*GPL[305] - 16*GPL[3]*GPL[307] - 
         16*GPL[3]*GPL[312] + 5*GPL[3]*GPL[313] + 5*GPL[3]*GPL[314] + 
         14*GPL[3]*GPL[336] - 16*GPL[3]*GPL[337] - 16*GPL[3]*GPL[338] + 
         2*GPL[3]*GPL[339] + 10*GPL[3]*GPL[340] - 3*GPL[3]*GPL[341] + 
         GPL[3]*GPL[342] - GPL[3]*GPL[343] - 9*GPL[3]*GPL[344] + 
         4*GPL[3]*GPL[345] + 4*GPL[3]*GPL[346] + 6*GPL[3]*GPL[347] - 
         GPL[3]*GPL[348] - 6*GPL[3]*GPL[349] + 8*GPL[3]*GPL[350] + 
         8*GPL[3]*GPL[351] - 2*GPL[3]*GPL[352] - 4*GPL[3]*GPL[353] + 
         8*GPL[3]*GPL[382] - 8*GPL[3]*GPL[384] - 8*GPL[3]*GPL[389] + 
         2*GPL[3]*GPL[390] + 4*GPL[3]*GPL[391] - 4*GPL[3]*GPL[395] + 
         4*GPL[3]*GPL[403] + 4*GPL[3]*GPL[404] - 2*GPL[3]*GPL[436] + 
         8*GPL[3]*GPL[437] + 8*GPL[3]*GPL[438] - 8*GPL[3]*GPL[439] - 
         2*GPL[3]*GPL[440] - 4*GPL[3]*GPL[441] + 8*GPL[3]*GPL[442] + 
         8*GPL[3]*GPL[443] - 2*GPL[3]*GPL[444] - 8*GPL[3]*GPL[445] - 
         2*GPL[3]*GPL[763] - 4*GPL[3]*GPL[764] - 4*GPL[3]*GPL[765] + 
         9*GPL[3]*GPL[766] - 9*GPL[3]*GPL[768] + 16*GPL[3]*GPL[769] + 
         16*GPL[3]*GPL[770] - 11*GPL[3]*GPL[771] - 3*GPL[3]*GPL[772] - 
         6*GPL[3]*GPL[773] + 16*GPL[3]*GPL[774] + 16*GPL[3]*GPL[775] - 
         10*GPL[3]*GPL[776] - 2*GPL[3]*GPL[777] - GPL[3]*GPL[778] + 
         3*GPL[3]*GPL[779] - 3*GPL[3]*GPL[780] + 14*GPL[3]*GPL[781] - 
         16*GPL[3]*GPL[782] - 16*GPL[3]*GPL[783] + 2*GPL[3]*GPL[784] + 
         4*GPL[3]*GPL[785] + 2*GPL[3]*GPL[786] - 4*GPL[3]*GPL[787] - 
         4*GPL[3]*GPL[788] + GPL[3]*GPL[789] + 4*GPL[3]*GPL[790] + 
         8*GPL[3]*GPL[799] - 8*GPL[3]*GPL[800] - 8*GPL[3]*GPL[801] + 
         6*GPL[3]*GPL[803] - 9*GPL[3]*GPL[804] + 16*GPL[3]*GPL[805] + 
         16*GPL[3]*GPL[806] - 3*GPL[3]*GPL[807] - 11*GPL[3]*GPL[808] - 
         14*GPL[3]*GPL[809] + 16*GPL[3]*GPL[810] + 16*GPL[3]*GPL[811] - 
         2*GPL[3]*GPL[812] - 10*GPL[3]*GPL[813] + GPL[3]*GPL[814] - 
         3*GPL[3]*GPL[815] + 3*GPL[3]*GPL[816] + GPL[3]*GPL[817] - 
         4*GPL[3]*GPL[818] - 4*GPL[3]*GPL[819] + 4*GPL[3]*GPL[820] + 
         GPL[3]*GPL[821] + 12*GPL[3]*GPL[822] - 16*GPL[3]*GPL[823] - 
         16*GPL[3]*GPL[824] + 4*GPL[3]*GPL[825] + 2*GPL[3]*GPL[826] - 
         8*GPL[1147] + 10*GPL[1150] + 10*GPL[1156] + GPL[1159] - 
         2*GPL[1173] - 36*GPL[1174] + 9*GPL[1176] + 24*GPL[1177] - 
         12*GPL[1178] + 11*GPL[1182] + 18*GPL[1183] - 12*GPL[1185] - 
         10*GPL[1192] - 4*GPL[1194] + 4*GPL[1196] + 16*GPL[1200] - 
         14*GPL[1205] + 16*GPL[1206] + 16*GPL[1207] + 10*GPL[1208] - 
         10*GPL[1209] - 10*GPL[1210] + 8*GPL[1211] - 8*GPL[1212] - 
         8*GPL[1213] - 12*GPL[1219] + 8*GPL[1221] + 5*GPL[1223] + 
         15*GPL[1224] + 6*GPL[1226] - 4*GPL[1228] - 16*GPL[1233] + 
         12*GPL[1237] - 16*GPL[1238] - 16*GPL[1239] - 5*GPL[1240] + 
         5*GPL[1241] + 5*GPL[1242] - 5*GPL[1243] + 5*GPL[1244] + 
         5*GPL[1245] - 12*GPL[1299] - 2*GPL[1300] + 14*GPL[1301] + 
         14*GPL[1302] + 12*GPL[1303] - 16*GPL[1304] - 16*GPL[1305] + 
         8*GPL[1306] - 16*GPL[1307] - 16*GPL[1308] - 2*GPL[1309] + 
         2*GPL[1310] + 2*GPL[1311] - 10*GPL[1312] + 10*GPL[1313] + 
         10*GPL[1314] - GPL[1315] - 3*GPL[1316] + 4*GPL[1317] - GPL[1318] + 
         GPL[1319] + GPL[1320] + GPL[1321] - GPL[1322] - GPL[1323] - 
         2*GPL[1324] - 11*GPL[1325] - 9*GPL[1326] - 5*GPL[1327] + 
         6*GPL[1328] + 4*GPL[1329] + 2*GPL[1330] + 4*GPL[1331] + 
         4*GPL[1332] - 6*GPL[1333] + 6*GPL[1334] + 6*GPL[1335] + GPL[1336] - 
         GPL[1337] - GPL[1338] + 8*GPL[1339] - 6*GPL[1340] - 6*GPL[1341] - 
         8*GPL[1342] + 8*GPL[1343] + 8*GPL[1344] - 6*GPL[1345] + 
         8*GPL[1346] + 8*GPL[1347] + 2*GPL[1348] - 2*GPL[1349] - 
         2*GPL[1350] + 4*GPL[1351] - 4*GPL[1352] - 4*GPL[1353] - 
         12*GPL[1428] + 4*GPL[1432] + 8*GPL[1435] + 2*GPL[1437] - 
         4*GPL[1439] - 8*GPL[1442] + 4*GPL[1446] - 8*GPL[1447] - 
         8*GPL[1448] - 2*GPL[1449] + 2*GPL[1450] + 2*GPL[1451] - 
         4*GPL[1452] + 4*GPL[1453] + 4*GPL[1454] - 4*GPL[1464] - 
         4*GPL[1467] - 4*GPL[1481] + 4*GPL[1482] + 4*GPL[1483] - 
         4*GPL[1484] + 4*GPL[1485] + 4*GPL[1486] + 8*GPL[1563] + 
         2*GPL[1564] - 2*GPL[1565] - 6*GPL[1566] + 4*GPL[1567] + 
         8*GPL[1568] - 12*GPL[1569] + 8*GPL[1570] + 8*GPL[1571] + 
         8*GPL[1572] - 8*GPL[1573] - 8*GPL[1574] + 2*GPL[1575] - 
         2*GPL[1576] - 2*GPL[1577] + 8*GPL[1578] - 4*GPL[1579] - 
         4*GPL[1580] - 6*GPL[1581] + 4*GPL[1582] + 8*GPL[1583] - 
         4*GPL[1584] + 8*GPL[1585] + 8*GPL[1586] + 2*GPL[1587] - 
         2*GPL[1588] - 2*GPL[1589] + 8*GPL[1590] - 8*GPL[1591] - 
         8*GPL[1592] + 24*GPL[2464] - 10*GPL[2465] - 10*GPL[2466] - 
         2*GPL[2467] + 7*GPL[2468] + 6*GPL[2469] - 4*GPL[2470] + 
         10*GPL[2471] - 4*GPL[2472] - 4*GPL[2473] - 9*GPL[2474] + 
         9*GPL[2475] + 9*GPL[2476] + GPL[2481] - 9*GPL[2482] - 10*GPL[2483] + 
         4*GPL[2484] + 16*GPL[2485] - 20*GPL[2486] + 16*GPL[2487] + 
         16*GPL[2488] + 11*GPL[2489] - 11*GPL[2490] - 11*GPL[2491] + 
         3*GPL[2492] - 3*GPL[2493] - 3*GPL[2494] - 12*GPL[2495] + 
         18*GPL[2496] - 6*GPL[2497] - 6*GPL[2498] - 20*GPL[2499] + 
         16*GPL[2500] + 16*GPL[2501] - 24*GPL[2502] + 16*GPL[2503] + 
         16*GPL[2504] + 10*GPL[2505] - 10*GPL[2506] - 10*GPL[2507] + 
         2*GPL[2508] - 2*GPL[2509] - 2*GPL[2510] - 3*GPL[2511] - GPL[2512] + 
         4*GPL[2513] - 3*GPL[2514] + 3*GPL[2515] + 3*GPL[2516] + 
         3*GPL[2517] - 3*GPL[2518] - 3*GPL[2519] - 10*GPL[2520] + 
         14*GPL[2521] + 14*GPL[2522] + 16*GPL[2523] - 16*GPL[2524] - 
         16*GPL[2525] + 14*GPL[2526] - 16*GPL[2527] - 16*GPL[2528] - 
         2*GPL[2529] + 2*GPL[2530] + 2*GPL[2531] - 4*GPL[2532] + 
         4*GPL[2533] + 4*GPL[2534] - 4*GPL[2535] + 2*GPL[2536] + 
         2*GPL[2537] + 3*GPL[2538] - 2*GPL[2539] - 4*GPL[2540] + 
         2*GPL[2541] - 4*GPL[2542] - 4*GPL[2543] - GPL[2544] + GPL[2545] + 
         GPL[2546] - 4*GPL[2547] + 4*GPL[2548] + 4*GPL[2549] + 12*GPL[2574] - 
         10*GPL[2575] + 8*GPL[2576] + 8*GPL[2577] + 12*GPL[2578] - 
         8*GPL[2579] - 8*GPL[2580] + 2*GPL[2581] - 8*GPL[2582] - 
         8*GPL[2583] - 6*GPL[2587] + 6*GPL[2588] + 6*GPL[2589] - 
         7*GPL[2591] - 9*GPL[2592] - 10*GPL[2593] + 4*GPL[2594] + 
         16*GPL[2595] - 12*GPL[2596] + 16*GPL[2597] + 16*GPL[2598] + 
         3*GPL[2599] - 3*GPL[2600] - 3*GPL[2601] + 11*GPL[2602] - 
         11*GPL[2603] - 11*GPL[2604] + 12*GPL[2605] + 2*GPL[2606] - 
         14*GPL[2607] - 14*GPL[2608] - 12*GPL[2609] + 16*GPL[2610] + 
         16*GPL[2611] - 8*GPL[2612] + 16*GPL[2613] + 16*GPL[2614] + 
         2*GPL[2615] - 2*GPL[2616] - 2*GPL[2617] + 10*GPL[2618] - 
         10*GPL[2619] - 10*GPL[2620] + 3*GPL[2621] + GPL[2622] - 
         4*GPL[2623] + 3*GPL[2624] - 3*GPL[2625] - 3*GPL[2626] - 
         3*GPL[2627] + 3*GPL[2628] + 3*GPL[2629] - 4*GPL[2630] - GPL[2631] + 
         GPL[2632] + 3*GPL[2633] - 2*GPL[2634] - 4*GPL[2635] + 6*GPL[2636] - 
         4*GPL[2637] - 4*GPL[2638] - 4*GPL[2639] + 4*GPL[2640] + 
         4*GPL[2641] - GPL[2642] + GPL[2643] + GPL[2644] - 10*GPL[2645] + 
         12*GPL[2646] + 12*GPL[2647] + 16*GPL[2648] - 16*GPL[2649] - 
         16*GPL[2650] + 18*GPL[2651] - 16*GPL[2652] - 16*GPL[2653] - 
         4*GPL[2654] + 4*GPL[2655] + 4*GPL[2656] - 2*GPL[2657] + 
         2*GPL[2658] + 2*GPL[2659] + 15*GPL[3]*Zeta[3] - 8*GPL[9]*Zeta[3] + 
         15*GPL[22]*Zeta[3] + 15*GPL[23]*Zeta[3]), 
     k[28] -> ep^2*(Pi^2/3 - GPL[3]*GPL[6] - GPL[3]*GPL[11] + 
         GPL[6]*GPL[11] - GPL[9]*GPL[11] - GPL[3]*GPL[17] + GPL[6]*GPL[17] - 
         GPL[9]*GPL[17] - GPL[11]*GPL[20] - GPL[17]*GPL[20] + 
         GPL[3]*GPL[22] + GPL[3]*GPL[23] + GPL[3]*GPL[30] - GPL[6]*GPL[30] + 
         GPL[9]*GPL[30] + GPL[20]*GPL[30] + GPL[3]*GPL[31] - GPL[6]*GPL[31] + 
         GPL[9]*GPL[31] + GPL[20]*GPL[31] + GPL[39] + GPL[50] - GPL[53] - 
         GPL[62] + GPL[82] + GPL[87] + GPL[129] + GPL[131] - GPL[181] + 
         GPL[182] + GPL[183] - GPL[190] + GPL[191] + GPL[192] - GPL[240] - 
         GPL[241] - GPL[250] - GPL[251]) + ep^3*(-1/2*(Pi^2*GPL[3]) + 
         (Pi^2*GPL[6])/2 - (2*Pi^2*GPL[9])/3 + (Pi^2*GPL[11])/3 - 
         4*GPL[3]*GPL[6]*GPL[11] + 4*GPL[3]*GPL[9]*GPL[11] + 
         (Pi^2*GPL[17])/3 - 4*GPL[3]*GPL[6]*GPL[17] + 4*GPL[3]*GPL[9]*
          GPL[17] + (Pi^2*GPL[18])/6 + (Pi^2*GPL[19])/6 - 
         GPL[3]*GPL[6]*GPL[19] - (2*Pi^2*GPL[20])/3 + 2*GPL[3]*GPL[11]*
          GPL[20] + 2*GPL[3]*GPL[17]*GPL[20] + (Pi^2*GPL[22])/6 + 
         GPL[3]*GPL[11]*GPL[22] + GPL[3]*GPL[17]*GPL[22] + 
         GPL[3]*GPL[19]*GPL[22] + (Pi^2*GPL[23])/6 + GPL[3]*GPL[11]*GPL[23] + 
         GPL[3]*GPL[17]*GPL[23] + GPL[3]*GPL[18]*GPL[23] + (Pi^2*GPL[25])/6 - 
         GPL[3]*GPL[6]*GPL[25] + GPL[3]*GPL[22]*GPL[25] + (Pi^2*GPL[27])/6 + 
         GPL[3]*GPL[23]*GPL[27] + 3*GPL[3]*GPL[6]*GPL[30] - 
         4*GPL[3]*GPL[9]*GPL[30] - 2*GPL[3]*GPL[20]*GPL[30] + 
         3*GPL[3]*GPL[6]*GPL[31] - 4*GPL[3]*GPL[9]*GPL[31] - 
         2*GPL[3]*GPL[20]*GPL[31] + 4*GPL[6]*GPL[39] - 2*GPL[9]*GPL[39] + 
         3*GPL[11]*GPL[39] + 3*GPL[17]*GPL[39] + GPL[18]*GPL[39] - 
         2*GPL[20]*GPL[39] - GPL[22]*GPL[39] - 2*GPL[23]*GPL[39] + 
         GPL[27]*GPL[39] - 2*GPL[30]*GPL[39] - 2*GPL[31]*GPL[39] - 
         GPL[6]*GPL[47] - GPL[18]*GPL[47] + GPL[19]*GPL[47] - 
         GPL[22]*GPL[47] + GPL[23]*GPL[47] + GPL[25]*GPL[47] - 
         GPL[27]*GPL[47] - 4*GPL[3]*GPL[50] + 4*GPL[11]*GPL[50] + 
         4*GPL[17]*GPL[50] + 2*GPL[25]*GPL[50] + 2*GPL[27]*GPL[50] - 
         4*GPL[30]*GPL[50] - 4*GPL[31]*GPL[50] + 4*GPL[3]*GPL[53] - 
         6*GPL[11]*GPL[53] - 6*GPL[17]*GPL[53] - GPL[19]*GPL[53] - 
         GPL[25]*GPL[53] + 5*GPL[30]*GPL[53] + 5*GPL[31]*GPL[53] + 
         2*GPL[3]*GPL[62] - 4*GPL[11]*GPL[62] - 4*GPL[17]*GPL[62] - 
         GPL[19]*GPL[62] - GPL[25]*GPL[62] + 3*GPL[30]*GPL[62] + 
         3*GPL[31]*GPL[62] + GPL[3]*GPL[64] + 2*GPL[3]*GPL[65] + 
         2*GPL[3]*GPL[77] - 5*GPL[11]*GPL[77] - 5*GPL[17]*GPL[77] + 
         5*GPL[30]*GPL[77] + 5*GPL[31]*GPL[77] + 6*GPL[11]*GPL[80] + 
         6*GPL[17]*GPL[80] - 6*GPL[30]*GPL[80] - 6*GPL[31]*GPL[80] - 
         3*GPL[3]*GPL[82] + 4*GPL[6]*GPL[82] - 5*GPL[9]*GPL[82] - 
         3*GPL[20]*GPL[82] - 3*GPL[3]*GPL[87] + 4*GPL[6]*GPL[87] - 
         5*GPL[9]*GPL[87] - 3*GPL[20]*GPL[87] + 4*GPL[11]*GPL[90] + 
         4*GPL[17]*GPL[90] - 4*GPL[30]*GPL[90] - 4*GPL[31]*GPL[90] - 
         2*GPL[3]*GPL[92] - 2*GPL[3]*GPL[93] + GPL[3]*GPL[100] - 
         GPL[6]*GPL[100] + GPL[9]*GPL[100] + GPL[20]*GPL[100] + 
         GPL[3]*GPL[101] - GPL[6]*GPL[101] + GPL[9]*GPL[101] + 
         GPL[20]*GPL[101] - 3*GPL[3]*GPL[129] + 4*GPL[6]*GPL[129] - 
         5*GPL[9]*GPL[129] - 3*GPL[20]*GPL[129] - 3*GPL[3]*GPL[131] + 
         4*GPL[6]*GPL[131] - 5*GPL[9]*GPL[131] - 3*GPL[20]*GPL[131] + 
         GPL[3]*GPL[138] - GPL[6]*GPL[138] + GPL[9]*GPL[138] + 
         GPL[20]*GPL[138] + GPL[3]*GPL[139] - GPL[6]*GPL[139] + 
         GPL[9]*GPL[139] + GPL[20]*GPL[139] - GPL[3]*GPL[140] + 
         2*GPL[6]*GPL[140] - GPL[9]*GPL[140] - GPL[20]*GPL[140] - 
         GPL[3]*GPL[143] - GPL[9]*GPL[143] - GPL[20]*GPL[143] + 
         GPL[3]*GPL[150] - GPL[6]*GPL[150] + GPL[9]*GPL[150] + 
         GPL[20]*GPL[150] + GPL[3]*GPL[151] - GPL[6]*GPL[151] + 
         GPL[9]*GPL[151] + GPL[20]*GPL[151] - GPL[3]*GPL[152] + 
         2*GPL[6]*GPL[152] - GPL[9]*GPL[152] - GPL[20]*GPL[152] - 
         GPL[3]*GPL[155] - GPL[9]*GPL[155] - GPL[20]*GPL[155] + 
         GPL[3]*GPL[162] - GPL[6]*GPL[162] + GPL[9]*GPL[162] + 
         GPL[20]*GPL[162] + GPL[3]*GPL[163] - GPL[6]*GPL[163] + 
         GPL[9]*GPL[163] + GPL[20]*GPL[163] + 2*GPL[3]*GPL[165] - 
         3*GPL[11]*GPL[165] - 3*GPL[17]*GPL[165] - GPL[18]*GPL[165] + 
         GPL[19]*GPL[165] + GPL[25]*GPL[165] - GPL[27]*GPL[165] + 
         3*GPL[30]*GPL[165] + 3*GPL[31]*GPL[165] + 4*GPL[11]*GPL[166] + 
         4*GPL[17]*GPL[166] - 4*GPL[30]*GPL[166] - 4*GPL[31]*GPL[166] + 
         2*GPL[11]*GPL[167] + 2*GPL[17]*GPL[167] - 2*GPL[30]*GPL[167] - 
         2*GPL[31]*GPL[167] - 2*GPL[3]*GPL[169] - 2*GPL[3]*GPL[170] + 
         3*GPL[3]*GPL[181] - GPL[11]*GPL[181] - GPL[17]*GPL[181] - 
         GPL[19]*GPL[181] - GPL[25]*GPL[181] - 4*GPL[3]*GPL[182] + 
         GPL[11]*GPL[182] + GPL[17]*GPL[182] + GPL[19]*GPL[182] + 
         GPL[25]*GPL[182] - 2*GPL[3]*GPL[183] + GPL[11]*GPL[183] + 
         GPL[17]*GPL[183] + GPL[19]*GPL[183] + GPL[25]*GPL[183] + 
         GPL[3]*GPL[186] + 2*GPL[3]*GPL[190] - GPL[11]*GPL[190] - 
         GPL[17]*GPL[190] - GPL[18]*GPL[190] - GPL[27]*GPL[190] - 
         4*GPL[3]*GPL[191] + GPL[11]*GPL[191] + GPL[17]*GPL[191] + 
         GPL[18]*GPL[191] + GPL[27]*GPL[191] - 2*GPL[3]*GPL[192] + 
         GPL[11]*GPL[192] + GPL[17]*GPL[192] + GPL[18]*GPL[192] + 
         GPL[27]*GPL[192] + GPL[3]*GPL[194] - GPL[3]*GPL[205] - 
         GPL[9]*GPL[205] - GPL[20]*GPL[205] - GPL[3]*GPL[208] + 
         2*GPL[6]*GPL[208] - GPL[9]*GPL[208] - GPL[20]*GPL[208] + 
         GPL[3]*GPL[215] - GPL[6]*GPL[215] + GPL[9]*GPL[215] + 
         GPL[20]*GPL[215] + GPL[3]*GPL[216] - GPL[6]*GPL[216] + 
         GPL[9]*GPL[216] + GPL[20]*GPL[216] - GPL[3]*GPL[222] - 
         GPL[9]*GPL[222] - GPL[20]*GPL[222] - GPL[3]*GPL[225] + 
         2*GPL[6]*GPL[225] - GPL[9]*GPL[225] - GPL[20]*GPL[225] + 
         GPL[3]*GPL[232] - GPL[6]*GPL[232] + GPL[9]*GPL[232] + 
         GPL[20]*GPL[232] + GPL[3]*GPL[233] - GPL[6]*GPL[233] + 
         GPL[9]*GPL[233] + GPL[20]*GPL[233] + 3*GPL[3]*GPL[240] - 
         4*GPL[6]*GPL[240] + 5*GPL[9]*GPL[240] + 3*GPL[20]*GPL[240] + 
         3*GPL[3]*GPL[241] - 4*GPL[6]*GPL[241] + 5*GPL[9]*GPL[241] + 
         3*GPL[20]*GPL[241] - GPL[3]*GPL[248] + GPL[6]*GPL[248] - 
         GPL[9]*GPL[248] - GPL[20]*GPL[248] - GPL[3]*GPL[249] + 
         GPL[6]*GPL[249] - GPL[9]*GPL[249] - GPL[20]*GPL[249] + 
         3*GPL[3]*GPL[250] - 4*GPL[6]*GPL[250] + 5*GPL[9]*GPL[250] + 
         3*GPL[20]*GPL[250] + 3*GPL[3]*GPL[251] - 4*GPL[6]*GPL[251] + 
         5*GPL[9]*GPL[251] + 3*GPL[20]*GPL[251] - GPL[3]*GPL[258] + 
         GPL[6]*GPL[258] - GPL[9]*GPL[258] - GPL[20]*GPL[258] - 
         GPL[3]*GPL[259] + GPL[6]*GPL[259] - GPL[9]*GPL[259] - 
         GPL[20]*GPL[259] - 4*GPL[279] + GPL[282] - GPL[288] + 2*GPL[291] + 
         4*GPL[293] - 6*GPL[295] - 4*GPL[299] - 5*GPL[305] + 6*GPL[307] + 
         4*GPL[312] - 4*GPL[336] + 4*GPL[337] + 2*GPL[338] - GPL[344] + 
         GPL[345] + GPL[346] - 2*GPL[349] + 2*GPL[350] + 2*GPL[351] - 
         2*GPL[382] + 2*GPL[384] + GPL[386] + GPL[388] + 2*GPL[389] + 
         3*GPL[399] + 3*GPL[401] + GPL[412] + GPL[413] + 3*GPL[416] + 
         3*GPL[417] + 2*GPL[436] - 2*GPL[437] - 2*GPL[438] + 2*GPL[441] - 
         2*GPL[442] - 2*GPL[443] - GPL[465] - GPL[466] - GPL[469] - 
         GPL[470] + GPL[556] + GPL[557] + 3*GPL[560] + 3*GPL[561] + 
         GPL[564] + GPL[565] + 3*GPL[568] + 3*GPL[569] - GPL[596] - 
         GPL[597] - GPL[600] - GPL[601] - GPL[604] - GPL[605] + GPL[608] + 
         GPL[609] + GPL[614] + GPL[615] + GPL[618] + GPL[619] - GPL[646] - 
         GPL[647] - GPL[650] - GPL[651] - GPL[654] - GPL[655] + GPL[658] + 
         GPL[659] + GPL[664] + GPL[665] + GPL[668] + GPL[669] - GPL[696] - 
         GPL[697] - GPL[700] - GPL[701] - 2*GPL[705] + 2*GPL[706] + 
         2*GPL[707] + 2*GPL[723] - 2*GPL[724] - 2*GPL[725] + 2*GPL[728] - 
         2*GPL[729] - 2*GPL[730] - 2*GPL[763] + 5*GPL[764] + 3*GPL[765] + 
         5*GPL[768] - 6*GPL[769] - 4*GPL[770] + 2*GPL[773] - 4*GPL[774] - 
         2*GPL[775] - GPL[786] + GPL[787] + GPL[788] - 2*GPL[799] + 
         4*GPL[800] + 2*GPL[801] + 5*GPL[804] - 6*GPL[805] - 4*GPL[806] + 
         4*GPL[809] - 4*GPL[810] - 2*GPL[811] - GPL[817] + GPL[818] + 
         GPL[819] + GPL[854] + GPL[855] + GPL[858] + GPL[859] - GPL[864] - 
         GPL[865] + GPL[868] + GPL[869] - GPL[896] - GPL[897] - GPL[900] - 
         GPL[901] + GPL[917] + GPL[918] + GPL[921] + GPL[922] - GPL[927] - 
         GPL[928] + GPL[931] + GPL[932] - GPL[959] - GPL[960] - GPL[963] - 
         GPL[964] - GPL[985] - GPL[986] - 3*GPL[987] - 3*GPL[988] - 
         GPL[991] - GPL[992] - 3*GPL[993] - 3*GPL[994] + GPL[1021] + 
         GPL[1022] + GPL[1025] + GPL[1026] - GPL[1029] - GPL[1030] - 
         3*GPL[1031] - 3*GPL[1032] - GPL[1035] - GPL[1036] - 3*GPL[1037] - 
         3*GPL[1038] + GPL[1065] + GPL[1066] + GPL[1069] + GPL[1070] + 
         5*Zeta[3]) + ep^4*((-53*Pi^4)/360 + Pi^2*GPL[3]*GPL[9] + 
         (2*Pi^2*GPL[3]*GPL[11])/3 - (2*Pi^2*GPL[6]*GPL[11])/3 + 
         (Pi^2*GPL[9]*GPL[11])/2 + (2*Pi^2*GPL[3]*GPL[17])/3 - 
         (2*Pi^2*GPL[6]*GPL[17])/3 + (Pi^2*GPL[9]*GPL[17])/2 - 
         (2*Pi^2*GPL[3]*GPL[18])/3 + (2*Pi^2*GPL[6]*GPL[18])/3 - 
         (Pi^2*GPL[9]*GPL[18])/3 - (Pi^2*GPL[3]*GPL[19])/6 + 
         (2*Pi^2*GPL[6]*GPL[19])/3 - (Pi^2*GPL[9]*GPL[19])/3 + 
         Pi^2*GPL[3]*GPL[20] + (Pi^2*GPL[11]*GPL[20])/6 + 
         (Pi^2*GPL[17]*GPL[20])/6 + (Pi^2*GPL[18]*GPL[20])/6 - 
         (Pi^2*GPL[19]*GPL[20])/6 - (3*Pi^2*GPL[3]*GPL[22])/2 + 
         (Pi^2*GPL[11]*GPL[22])/2 + (Pi^2*GPL[17]*GPL[22])/2 - 
         (Pi^2*GPL[18]*GPL[22])/3 - (Pi^2*GPL[19]*GPL[22])/2 - 
         Pi^2*GPL[3]*GPL[23] + (Pi^2*GPL[11]*GPL[23])/2 + 
         (Pi^2*GPL[17]*GPL[23])/2 - (Pi^2*GPL[18]*GPL[23])/2 - 
         (Pi^2*GPL[19]*GPL[23])/3 + (Pi^2*GPL[3]*GPL[25])/2 - 
         (Pi^2*GPL[6]*GPL[25])/3 - (Pi^2*GPL[9]*GPL[25])/3 - 
         (Pi^2*GPL[20]*GPL[25])/6 + (Pi^2*GPL[22]*GPL[25])/6 + 
         (Pi^2*GPL[23]*GPL[25])/3 - (Pi^2*GPL[6]*GPL[27])/3 - 
         (Pi^2*GPL[9]*GPL[27])/3 + (Pi^2*GPL[20]*GPL[27])/6 + 
         (Pi^2*GPL[22]*GPL[27])/3 + (Pi^2*GPL[23]*GPL[27])/6 - 
         (3*Pi^2*GPL[3]*GPL[30])/2 + (4*Pi^2*GPL[6]*GPL[30])/3 - 
         (7*Pi^2*GPL[9]*GPL[30])/6 - (3*Pi^2*GPL[20]*GPL[30])/2 - 
         (3*Pi^2*GPL[3]*GPL[31])/2 + (4*Pi^2*GPL[6]*GPL[31])/3 - 
         (7*Pi^2*GPL[9]*GPL[31])/6 - (3*Pi^2*GPL[20]*GPL[31])/2 + 
         6*GPL[6]*GPL[11]*GPL[39] - 7*GPL[9]*GPL[11]*GPL[39] + 
         6*GPL[6]*GPL[17]*GPL[39] - 7*GPL[9]*GPL[17]*GPL[39] + 
         4*GPL[6]*GPL[18]*GPL[39] - 2*GPL[9]*GPL[18]*GPL[39] + 
         4*GPL[6]*GPL[19]*GPL[39] - 2*GPL[11]*GPL[20]*GPL[39] - 
         2*GPL[17]*GPL[20]*GPL[39] - 2*GPL[18]*GPL[20]*GPL[39] + 
         2*GPL[19]*GPL[20]*GPL[39] + GPL[18]*GPL[21]*GPL[39] - 
         GPL[19]*GPL[21]*GPL[39] + GPL[11]*GPL[22]*GPL[39] + 
         GPL[17]*GPL[22]*GPL[39] - 2*GPL[18]*GPL[22]*GPL[39] - 
         5*GPL[19]*GPL[22]*GPL[39] - 4*GPL[11]*GPL[23]*GPL[39] - 
         4*GPL[17]*GPL[23]*GPL[39] - 2*GPL[18]*GPL[23]*GPL[39] + 
         2*GPL[19]*GPL[23]*GPL[39] + 2*GPL[20]*GPL[25]*GPL[39] - 
         GPL[21]*GPL[25]*GPL[39] - GPL[22]*GPL[25]*GPL[39] + 
         2*GPL[23]*GPL[25]*GPL[39] - 2*GPL[9]*GPL[27]*GPL[39] - 
         2*GPL[20]*GPL[27]*GPL[39] + GPL[21]*GPL[27]*GPL[39] + 
         2*GPL[22]*GPL[27]*GPL[39] - 2*GPL[23]*GPL[27]*GPL[39] - 
         2*GPL[6]*GPL[30]*GPL[39] + 5*GPL[9]*GPL[30]*GPL[39] - 
         2*GPL[20]*GPL[30]*GPL[39] - 2*GPL[6]*GPL[31]*GPL[39] + 
         5*GPL[9]*GPL[31]*GPL[39] - 2*GPL[20]*GPL[31]*GPL[39] + 
         (Pi^2*GPL[47])/2 - 4*GPL[6]*GPL[18]*GPL[47] + 2*GPL[9]*GPL[18]*
          GPL[47] - GPL[6]*GPL[19]*GPL[47] - 2*GPL[9]*GPL[19]*GPL[47] + 
         4*GPL[18]*GPL[20]*GPL[47] - 4*GPL[19]*GPL[20]*GPL[47] - 
         2*GPL[18]*GPL[21]*GPL[47] + 2*GPL[19]*GPL[21]*GPL[47] - 
         3*GPL[11]*GPL[22]*GPL[47] - 3*GPL[17]*GPL[22]*GPL[47] + 
         2*GPL[18]*GPL[22]*GPL[47] + 3*GPL[19]*GPL[22]*GPL[47] + 
         3*GPL[11]*GPL[23]*GPL[47] + 3*GPL[17]*GPL[23]*GPL[47] - 
         3*GPL[18]*GPL[23]*GPL[47] - 2*GPL[19]*GPL[23]*GPL[47] + 
         3*GPL[6]*GPL[25]*GPL[47] - 2*GPL[9]*GPL[25]*GPL[47] - 
         4*GPL[20]*GPL[25]*GPL[47] + 2*GPL[21]*GPL[25]*GPL[47] - 
         GPL[22]*GPL[25]*GPL[47] + 2*GPL[23]*GPL[25]*GPL[47] + 
         2*GPL[9]*GPL[27]*GPL[47] + 4*GPL[20]*GPL[27]*GPL[47] - 
         2*GPL[21]*GPL[27]*GPL[47] - 2*GPL[22]*GPL[27]*GPL[47] + 
         GPL[23]*GPL[27]*GPL[47] - GPL[6]*GPL[30]*GPL[47] - 
         GPL[6]*GPL[31]*GPL[47] - 10*GPL[3]*GPL[11]*GPL[50] - 
         10*GPL[3]*GPL[17]*GPL[50] - 4*GPL[3]*GPL[19]*GPL[50] - 
         4*GPL[3]*GPL[25]*GPL[50] + 6*GPL[3]*GPL[30]*GPL[50] + 
         6*GPL[3]*GPL[31]*GPL[50] + 10*GPL[39]*GPL[50] - 4*GPL[47]*GPL[50] + 
         (Pi^2*GPL[53])/6 + 16*GPL[3]*GPL[11]*GPL[53] + 
         16*GPL[3]*GPL[17]*GPL[53] + 4*GPL[3]*GPL[19]*GPL[53] + 
         4*GPL[3]*GPL[25]*GPL[53] - 12*GPL[3]*GPL[30]*GPL[53] - 
         12*GPL[3]*GPL[31]*GPL[53] - 9*GPL[39]*GPL[53] + 2*GPL[47]*GPL[53] + 
         (Pi^2*GPL[62])/3 + 8*GPL[3]*GPL[11]*GPL[62] + 8*GPL[3]*GPL[17]*
          GPL[62] - 2*GPL[3]*GPL[18]*GPL[62] + 2*GPL[3]*GPL[19]*GPL[62] + 
         2*GPL[3]*GPL[25]*GPL[62] - 2*GPL[3]*GPL[27]*GPL[62] - 
         4*GPL[3]*GPL[30]*GPL[62] - 4*GPL[3]*GPL[31]*GPL[62] - 
         4*GPL[39]*GPL[62] + 4*GPL[47]*GPL[62] + GPL[39]*GPL[63] - 
         2*GPL[47]*GPL[63] + (Pi^2*GPL[64])/6 - 2*GPL[3]*GPL[11]*GPL[64] - 
         2*GPL[3]*GPL[17]*GPL[64] + GPL[3]*GPL[19]*GPL[64] + 
         GPL[3]*GPL[25]*GPL[64] + 3*GPL[3]*GPL[30]*GPL[64] + 
         3*GPL[3]*GPL[31]*GPL[64] - GPL[39]*GPL[64] - GPL[47]*GPL[64] - 
         2*GPL[3]*GPL[11]*GPL[65] - 2*GPL[3]*GPL[17]*GPL[65] + 
         6*GPL[3]*GPL[18]*GPL[65] + 2*GPL[3]*GPL[19]*GPL[65] - 
         2*GPL[3]*GPL[25]*GPL[65] + 2*GPL[3]*GPL[27]*GPL[65] + 
         2*GPL[3]*GPL[30]*GPL[65] + 2*GPL[3]*GPL[31]*GPL[65] - 
         6*GPL[39]*GPL[65] - Pi^2*GPL[77] + 11*GPL[3]*GPL[11]*GPL[77] + 
         11*GPL[3]*GPL[17]*GPL[77] + 2*GPL[3]*GPL[19]*GPL[77] + 
         2*GPL[3]*GPL[25]*GPL[77] - 9*GPL[3]*GPL[30]*GPL[77] - 
         9*GPL[3]*GPL[31]*GPL[77] - 8*GPL[39]*GPL[77] + 2*GPL[47]*GPL[77] + 
         (4*Pi^2*GPL[80])/3 - 16*GPL[3]*GPL[11]*GPL[80] - 
         16*GPL[3]*GPL[17]*GPL[80] + 16*GPL[3]*GPL[30]*GPL[80] + 
         16*GPL[3]*GPL[31]*GPL[80] + 4*GPL[39]*GPL[80] - (7*Pi^2*GPL[82])/6 - 
         6*GPL[3]*GPL[6]*GPL[82] + 12*GPL[3]*GPL[9]*GPL[82] + 
         6*GPL[3]*GPL[20]*GPL[82] - 3*GPL[3]*GPL[22]*GPL[82] - 
         3*GPL[3]*GPL[23]*GPL[82] + 3*GPL[39]*GPL[82] + 10*GPL[50]*GPL[82] - 
         14*GPL[53]*GPL[82] - 6*GPL[62]*GPL[82] - 17*GPL[77]*GPL[82] + 
         22*GPL[80]*GPL[82] - 8*GPL[50]*GPL[86] - (7*Pi^2*GPL[87])/6 - 
         6*GPL[3]*GPL[6]*GPL[87] + 12*GPL[3]*GPL[9]*GPL[87] + 
         6*GPL[3]*GPL[20]*GPL[87] - 3*GPL[3]*GPL[22]*GPL[87] - 
         3*GPL[3]*GPL[23]*GPL[87] + 3*GPL[39]*GPL[87] + 10*GPL[50]*GPL[87] - 
         14*GPL[53]*GPL[87] - 6*GPL[62]*GPL[87] - 17*GPL[77]*GPL[87] + 
         22*GPL[80]*GPL[87] + (Pi^2*GPL[88])/2 - 2*GPL[3]*GPL[20]*GPL[88] + 
         5*GPL[3]*GPL[23]*GPL[88] + 3*GPL[39]*GPL[88] - 3*GPL[47]*GPL[88] + 
         (Pi^2*GPL[89])/2 - 3*GPL[3]*GPL[6]*GPL[89] - 2*GPL[3]*GPL[20]*
          GPL[89] + 5*GPL[3]*GPL[22]*GPL[89] - 2*GPL[39]*GPL[89] + 
         3*GPL[47]*GPL[89] - 5*GPL[53]*GPL[89] - 3*GPL[62]*GPL[89] + 
         (4*Pi^2*GPL[90])/3 - 8*GPL[3]*GPL[11]*GPL[90] - 
         8*GPL[3]*GPL[17]*GPL[90] + 8*GPL[3]*GPL[30]*GPL[90] + 
         8*GPL[3]*GPL[31]*GPL[90] + 4*GPL[39]*GPL[90] + 12*GPL[82]*GPL[90] + 
         12*GPL[87]*GPL[90] - (Pi^2*GPL[92])/3 + GPL[3]*GPL[11]*GPL[92] + 
         GPL[3]*GPL[17]*GPL[92] - 2*GPL[3]*GPL[19]*GPL[92] - 
         2*GPL[3]*GPL[25]*GPL[92] - 3*GPL[3]*GPL[30]*GPL[92] - 
         3*GPL[3]*GPL[31]*GPL[92] + 2*GPL[39]*GPL[92] + 2*GPL[47]*GPL[92] - 
         (Pi^2*GPL[93])/3 + GPL[3]*GPL[11]*GPL[93] + GPL[3]*GPL[17]*GPL[93] - 
         2*GPL[3]*GPL[18]*GPL[93] - 2*GPL[3]*GPL[27]*GPL[93] - 
         3*GPL[3]*GPL[30]*GPL[93] - 3*GPL[3]*GPL[31]*GPL[93] + 
         4*GPL[39]*GPL[93] - 2*GPL[47]*GPL[93] + (Pi^2*GPL[95])/2 - 
         3*GPL[3]*GPL[6]*GPL[95] - 2*GPL[3]*GPL[20]*GPL[95] + 
         5*GPL[3]*GPL[22]*GPL[95] - 2*GPL[39]*GPL[95] + 3*GPL[47]*GPL[95] + 
         8*GPL[50]*GPL[95] - 5*GPL[53]*GPL[95] - 3*GPL[62]*GPL[95] + 
         (Pi^2*GPL[97])/2 - 2*GPL[3]*GPL[20]*GPL[97] + 5*GPL[3]*GPL[23]*
          GPL[97] + 3*GPL[39]*GPL[97] - 3*GPL[47]*GPL[97] + 
         8*GPL[50]*GPL[97] + 3*GPL[3]*GPL[6]*GPL[100] - 
         4*GPL[3]*GPL[9]*GPL[100] - 2*GPL[3]*GPL[20]*GPL[100] - 
         2*GPL[39]*GPL[100] - 4*GPL[50]*GPL[100] + 5*GPL[53]*GPL[100] + 
         3*GPL[62]*GPL[100] + 5*GPL[77]*GPL[100] - 6*GPL[80]*GPL[100] - 
         4*GPL[90]*GPL[100] + 3*GPL[3]*GPL[6]*GPL[101] - 
         4*GPL[3]*GPL[9]*GPL[101] - 2*GPL[3]*GPL[20]*GPL[101] - 
         2*GPL[39]*GPL[101] - 4*GPL[50]*GPL[101] + 5*GPL[53]*GPL[101] + 
         3*GPL[62]*GPL[101] + 5*GPL[77]*GPL[101] - 6*GPL[80]*GPL[101] - 
         4*GPL[90]*GPL[101] - (7*Pi^2*GPL[129])/6 - 6*GPL[3]*GPL[6]*
          GPL[129] + 12*GPL[3]*GPL[9]*GPL[129] + 6*GPL[3]*GPL[20]*GPL[129] - 
         3*GPL[3]*GPL[22]*GPL[129] - 3*GPL[3]*GPL[23]*GPL[129] + 
         3*GPL[39]*GPL[129] + 10*GPL[50]*GPL[129] - 14*GPL[53]*GPL[129] - 
         6*GPL[62]*GPL[129] - 17*GPL[77]*GPL[129] + 22*GPL[80]*GPL[129] + 
         12*GPL[90]*GPL[129] - 8*GPL[50]*GPL[130] - (7*Pi^2*GPL[131])/6 - 
         6*GPL[3]*GPL[6]*GPL[131] + 12*GPL[3]*GPL[9]*GPL[131] + 
         6*GPL[3]*GPL[20]*GPL[131] - 3*GPL[3]*GPL[22]*GPL[131] - 
         3*GPL[3]*GPL[23]*GPL[131] + 3*GPL[39]*GPL[131] + 
         10*GPL[50]*GPL[131] - 14*GPL[53]*GPL[131] - 6*GPL[62]*GPL[131] - 
         17*GPL[77]*GPL[131] + 22*GPL[80]*GPL[131] + 12*GPL[90]*GPL[131] + 
         (Pi^2*GPL[132])/2 - 2*GPL[3]*GPL[20]*GPL[132] + 
         5*GPL[3]*GPL[23]*GPL[132] + 3*GPL[39]*GPL[132] - 
         3*GPL[47]*GPL[132] + (Pi^2*GPL[133])/2 - 3*GPL[3]*GPL[6]*GPL[133] - 
         2*GPL[3]*GPL[20]*GPL[133] + 5*GPL[3]*GPL[22]*GPL[133] - 
         2*GPL[39]*GPL[133] + 3*GPL[47]*GPL[133] - 5*GPL[53]*GPL[133] - 
         3*GPL[62]*GPL[133] + (Pi^2*GPL[134])/2 - 3*GPL[3]*GPL[6]*GPL[134] - 
         2*GPL[3]*GPL[20]*GPL[134] + 5*GPL[3]*GPL[22]*GPL[134] - 
         2*GPL[39]*GPL[134] + 3*GPL[47]*GPL[134] + 8*GPL[50]*GPL[134] - 
         5*GPL[53]*GPL[134] - 3*GPL[62]*GPL[134] + (Pi^2*GPL[135])/2 - 
         2*GPL[3]*GPL[20]*GPL[135] + 5*GPL[3]*GPL[23]*GPL[135] + 
         3*GPL[39]*GPL[135] - 3*GPL[47]*GPL[135] + 8*GPL[50]*GPL[135] + 
         3*GPL[3]*GPL[6]*GPL[138] - 4*GPL[3]*GPL[9]*GPL[138] - 
         2*GPL[3]*GPL[20]*GPL[138] - 2*GPL[39]*GPL[138] - 
         4*GPL[50]*GPL[138] + 5*GPL[53]*GPL[138] + 3*GPL[62]*GPL[138] + 
         5*GPL[77]*GPL[138] - 6*GPL[80]*GPL[138] - 4*GPL[90]*GPL[138] + 
         3*GPL[3]*GPL[6]*GPL[139] - 4*GPL[3]*GPL[9]*GPL[139] - 
         2*GPL[3]*GPL[20]*GPL[139] - 2*GPL[39]*GPL[139] - 
         4*GPL[50]*GPL[139] + 5*GPL[53]*GPL[139] + 3*GPL[62]*GPL[139] + 
         5*GPL[77]*GPL[139] - 6*GPL[80]*GPL[139] - 4*GPL[90]*GPL[139] + 
         (Pi^2*GPL[140])/6 - 4*GPL[3]*GPL[6]*GPL[140] + 
         4*GPL[3]*GPL[9]*GPL[140] + 2*GPL[3]*GPL[20]*GPL[140] + 
         GPL[3]*GPL[22]*GPL[140] + GPL[3]*GPL[23]*GPL[140] + 
         3*GPL[39]*GPL[140] - 6*GPL[41]*GPL[140] + 8*GPL[50]*GPL[140] - 
         6*GPL[53]*GPL[140] - 4*GPL[62]*GPL[140] - 7*GPL[77]*GPL[140] + 
         6*GPL[80]*GPL[140] + 4*GPL[90]*GPL[140] + 6*GPL[50]*GPL[141] + 
         (Pi^2*GPL[143])/2 - 4*GPL[3]*GPL[6]*GPL[143] + 
         4*GPL[3]*GPL[9]*GPL[143] + 2*GPL[3]*GPL[20]*GPL[143] + 
         GPL[3]*GPL[22]*GPL[143] + GPL[3]*GPL[23]*GPL[143] + 
         3*GPL[39]*GPL[143] + 6*GPL[41]*GPL[143] - 6*GPL[53]*GPL[143] - 
         4*GPL[62]*GPL[143] - 3*GPL[77]*GPL[143] + 6*GPL[80]*GPL[143] + 
         4*GPL[90]*GPL[143] + (Pi^2*GPL[144])/6 + GPL[3]*GPL[23]*GPL[144] + 
         GPL[39]*GPL[144] - GPL[47]*GPL[144] + (Pi^2*GPL[145])/6 - 
         GPL[3]*GPL[6]*GPL[145] + GPL[3]*GPL[22]*GPL[145] + 
         GPL[47]*GPL[145] - GPL[53]*GPL[145] - GPL[62]*GPL[145] - 
         (Pi^2*GPL[146])/2 + 3*GPL[3]*GPL[6]*GPL[146] - 
         3*GPL[3]*GPL[22]*GPL[146] - 3*GPL[47]*GPL[146] - 
         6*GPL[50]*GPL[146] + 3*GPL[53]*GPL[146] + 3*GPL[62]*GPL[146] - 
         (Pi^2*GPL[147])/2 - 3*GPL[3]*GPL[23]*GPL[147] - 3*GPL[39]*GPL[147] + 
         3*GPL[47]*GPL[147] - 6*GPL[50]*GPL[147] + 3*GPL[3]*GPL[6]*GPL[150] - 
         4*GPL[3]*GPL[9]*GPL[150] - 2*GPL[3]*GPL[20]*GPL[150] - 
         2*GPL[39]*GPL[150] - 4*GPL[50]*GPL[150] + 5*GPL[53]*GPL[150] + 
         3*GPL[62]*GPL[150] + 5*GPL[77]*GPL[150] - 6*GPL[80]*GPL[150] - 
         4*GPL[90]*GPL[150] + 3*GPL[3]*GPL[6]*GPL[151] - 
         4*GPL[3]*GPL[9]*GPL[151] - 2*GPL[3]*GPL[20]*GPL[151] - 
         2*GPL[39]*GPL[151] - 4*GPL[50]*GPL[151] + 5*GPL[53]*GPL[151] + 
         3*GPL[62]*GPL[151] + 5*GPL[77]*GPL[151] - 6*GPL[80]*GPL[151] - 
         4*GPL[90]*GPL[151] + (Pi^2*GPL[152])/6 - 4*GPL[3]*GPL[6]*GPL[152] + 
         4*GPL[3]*GPL[9]*GPL[152] + 2*GPL[3]*GPL[20]*GPL[152] + 
         GPL[3]*GPL[22]*GPL[152] + GPL[3]*GPL[23]*GPL[152] + 
         3*GPL[39]*GPL[152] - 6*GPL[41]*GPL[152] + 8*GPL[50]*GPL[152] - 
         6*GPL[53]*GPL[152] - 4*GPL[62]*GPL[152] - 7*GPL[77]*GPL[152] + 
         6*GPL[80]*GPL[152] + 4*GPL[90]*GPL[152] + 6*GPL[50]*GPL[153] + 
         (Pi^2*GPL[155])/2 - 4*GPL[3]*GPL[6]*GPL[155] + 
         4*GPL[3]*GPL[9]*GPL[155] + 2*GPL[3]*GPL[20]*GPL[155] + 
         GPL[3]*GPL[22]*GPL[155] + GPL[3]*GPL[23]*GPL[155] + 
         3*GPL[39]*GPL[155] + 6*GPL[41]*GPL[155] - 6*GPL[53]*GPL[155] - 
         4*GPL[62]*GPL[155] - 3*GPL[77]*GPL[155] + 6*GPL[80]*GPL[155] + 
         4*GPL[90]*GPL[155] + (Pi^2*GPL[156])/6 + GPL[3]*GPL[23]*GPL[156] + 
         GPL[39]*GPL[156] - GPL[47]*GPL[156] + (Pi^2*GPL[157])/6 - 
         GPL[3]*GPL[6]*GPL[157] + GPL[3]*GPL[22]*GPL[157] + 
         GPL[47]*GPL[157] - GPL[53]*GPL[157] - GPL[62]*GPL[157] - 
         (Pi^2*GPL[158])/2 + 3*GPL[3]*GPL[6]*GPL[158] - 
         3*GPL[3]*GPL[22]*GPL[158] - 3*GPL[47]*GPL[158] - 
         6*GPL[50]*GPL[158] + 3*GPL[53]*GPL[158] + 3*GPL[62]*GPL[158] - 
         (Pi^2*GPL[159])/2 - 3*GPL[3]*GPL[23]*GPL[159] - 3*GPL[39]*GPL[159] + 
         3*GPL[47]*GPL[159] - 6*GPL[50]*GPL[159] + 3*GPL[3]*GPL[6]*GPL[162] - 
         4*GPL[3]*GPL[9]*GPL[162] - 2*GPL[3]*GPL[20]*GPL[162] - 
         2*GPL[39]*GPL[162] - 4*GPL[50]*GPL[162] + 5*GPL[53]*GPL[162] + 
         3*GPL[62]*GPL[162] + 5*GPL[77]*GPL[162] - 6*GPL[80]*GPL[162] - 
         4*GPL[90]*GPL[162] + 3*GPL[3]*GPL[6]*GPL[163] - 
         4*GPL[3]*GPL[9]*GPL[163] - 2*GPL[3]*GPL[20]*GPL[163] - 
         2*GPL[39]*GPL[163] - 4*GPL[50]*GPL[163] + 5*GPL[53]*GPL[163] + 
         3*GPL[62]*GPL[163] + 5*GPL[77]*GPL[163] - 6*GPL[80]*GPL[163] - 
         4*GPL[90]*GPL[163] - Pi^2*GPL[165] + 6*GPL[3]*GPL[11]*GPL[165] + 
         6*GPL[3]*GPL[17]*GPL[165] - 2*GPL[3]*GPL[18]*GPL[165] + 
         2*GPL[3]*GPL[19]*GPL[165] + 2*GPL[3]*GPL[25]*GPL[165] - 
         2*GPL[3]*GPL[27]*GPL[165] - 2*GPL[3]*GPL[30]*GPL[165] - 
         2*GPL[3]*GPL[31]*GPL[165] - 8*GPL[39]*GPL[165] + 
         2*GPL[47]*GPL[165] - 9*GPL[82]*GPL[165] - 9*GPL[87]*GPL[165] - 
         3*GPL[88]*GPL[165] + 5*GPL[89]*GPL[165] + 5*GPL[95]*GPL[165] - 
         3*GPL[97]*GPL[165] + 3*GPL[100]*GPL[165] + 3*GPL[101]*GPL[165] - 
         9*GPL[129]*GPL[165] - 9*GPL[131]*GPL[165] - 3*GPL[132]*GPL[165] + 
         5*GPL[133]*GPL[165] + 5*GPL[134]*GPL[165] - 3*GPL[135]*GPL[165] + 
         3*GPL[138]*GPL[165] + 3*GPL[139]*GPL[165] - 3*GPL[140]*GPL[165] - 
         3*GPL[143]*GPL[165] - GPL[144]*GPL[165] + GPL[145]*GPL[165] - 
         3*GPL[146]*GPL[165] + 3*GPL[147]*GPL[165] + 3*GPL[150]*GPL[165] + 
         3*GPL[151]*GPL[165] - 3*GPL[152]*GPL[165] - 3*GPL[155]*GPL[165] - 
         GPL[156]*GPL[165] + GPL[157]*GPL[165] - 3*GPL[158]*GPL[165] + 
         3*GPL[159]*GPL[165] + 3*GPL[162]*GPL[165] + 3*GPL[163]*GPL[165] + 
         (4*Pi^2*GPL[166])/3 - 8*GPL[3]*GPL[11]*GPL[166] - 
         8*GPL[3]*GPL[17]*GPL[166] + 8*GPL[3]*GPL[30]*GPL[166] + 
         8*GPL[3]*GPL[31]*GPL[166] + 4*GPL[39]*GPL[166] + 
         12*GPL[82]*GPL[166] + 12*GPL[87]*GPL[166] - 4*GPL[100]*GPL[166] - 
         4*GPL[101]*GPL[166] + 12*GPL[129]*GPL[166] + 12*GPL[131]*GPL[166] - 
         4*GPL[138]*GPL[166] - 4*GPL[139]*GPL[166] + 4*GPL[140]*GPL[166] + 
         4*GPL[143]*GPL[166] - 4*GPL[150]*GPL[166] - 4*GPL[151]*GPL[166] + 
         4*GPL[152]*GPL[166] + 4*GPL[155]*GPL[166] - 4*GPL[162]*GPL[166] - 
         4*GPL[163]*GPL[166] + (4*Pi^2*GPL[167])/3 + 4*GPL[39]*GPL[167] + 
         6*GPL[82]*GPL[167] + 6*GPL[87]*GPL[167] - 2*GPL[88]*GPL[167] - 
         2*GPL[89]*GPL[167] - 2*GPL[95]*GPL[167] - 2*GPL[97]*GPL[167] - 
         2*GPL[100]*GPL[167] - 2*GPL[101]*GPL[167] + 6*GPL[129]*GPL[167] + 
         6*GPL[131]*GPL[167] - 2*GPL[132]*GPL[167] - 2*GPL[133]*GPL[167] - 
         2*GPL[134]*GPL[167] - 2*GPL[135]*GPL[167] - 2*GPL[138]*GPL[167] - 
         2*GPL[139]*GPL[167] + 2*GPL[140]*GPL[167] + 2*GPL[143]*GPL[167] - 
         2*GPL[150]*GPL[167] - 2*GPL[151]*GPL[167] + 2*GPL[152]*GPL[167] + 
         2*GPL[155]*GPL[167] - 2*GPL[162]*GPL[167] - 2*GPL[163]*GPL[167] - 
         (Pi^2*GPL[169])/3 - 2*GPL[3]*GPL[11]*GPL[169] - 
         2*GPL[3]*GPL[17]*GPL[169] + 2*GPL[3]*GPL[18]*GPL[169] - 
         2*GPL[3]*GPL[19]*GPL[169] - 2*GPL[3]*GPL[25]*GPL[169] + 
         2*GPL[3]*GPL[27]*GPL[169] - 2*GPL[3]*GPL[30]*GPL[169] - 
         2*GPL[3]*GPL[31]*GPL[169] + 2*GPL[39]*GPL[169] + 
         2*GPL[47]*GPL[169] - (Pi^2*GPL[170])/3 - 2*GPL[3]*GPL[11]*GPL[170] - 
         2*GPL[3]*GPL[17]*GPL[170] - 2*GPL[3]*GPL[18]*GPL[170] + 
         2*GPL[3]*GPL[19]*GPL[170] + 2*GPL[3]*GPL[25]*GPL[170] - 
         2*GPL[3]*GPL[27]*GPL[170] - 2*GPL[3]*GPL[30]*GPL[170] - 
         2*GPL[3]*GPL[31]*GPL[170] + 4*GPL[39]*GPL[170] - 
         2*GPL[47]*GPL[170] + GPL[3]*GPL[18]*GPL[173] - 
         GPL[3]*GPL[19]*GPL[173] - GPL[3]*GPL[25]*GPL[173] + 
         GPL[3]*GPL[27]*GPL[173] - GPL[3]*GPL[18]*GPL[177] + 
         GPL[3]*GPL[19]*GPL[177] + GPL[3]*GPL[25]*GPL[177] - 
         GPL[3]*GPL[27]*GPL[177] + GPL[3]*GPL[18]*GPL[178] - 
         GPL[3]*GPL[19]*GPL[178] - GPL[3]*GPL[25]*GPL[178] + 
         GPL[3]*GPL[27]*GPL[178] + Pi^2*GPL[181] + 3*GPL[3]*GPL[11]*
          GPL[181] + 3*GPL[3]*GPL[17]*GPL[181] + 3*GPL[3]*GPL[19]*GPL[181] + 
         3*GPL[3]*GPL[25]*GPL[181] - 2*GPL[39]*GPL[181] - GPL[47]*GPL[181] + 
         3*GPL[82]*GPL[181] + 3*GPL[87]*GPL[181] - 5*GPL[89]*GPL[181] - 
         5*GPL[95]*GPL[181] + 3*GPL[129]*GPL[181] + 3*GPL[131]*GPL[181] - 
         5*GPL[133]*GPL[181] - 5*GPL[134]*GPL[181] - GPL[140]*GPL[181] - 
         GPL[143]*GPL[181] - GPL[145]*GPL[181] + 3*GPL[146]*GPL[181] - 
         GPL[152]*GPL[181] - GPL[155]*GPL[181] - GPL[157]*GPL[181] + 
         3*GPL[158]*GPL[181] - (3*Pi^2*GPL[182])/2 - 4*GPL[3]*GPL[11]*
          GPL[182] - 4*GPL[3]*GPL[17]*GPL[182] - 4*GPL[3]*GPL[19]*GPL[182] - 
         4*GPL[3]*GPL[25]*GPL[182] + 3*GPL[39]*GPL[182] + 
         2*GPL[47]*GPL[182] - 3*GPL[82]*GPL[182] - 3*GPL[87]*GPL[182] + 
         5*GPL[89]*GPL[182] + 5*GPL[95]*GPL[182] - 3*GPL[129]*GPL[182] - 
         3*GPL[131]*GPL[182] + 5*GPL[133]*GPL[182] + 5*GPL[134]*GPL[182] + 
         GPL[140]*GPL[182] + GPL[143]*GPL[182] + GPL[145]*GPL[182] - 
         3*GPL[146]*GPL[182] + GPL[152]*GPL[182] + GPL[155]*GPL[182] + 
         GPL[157]*GPL[182] - 3*GPL[158]*GPL[182] - (4*Pi^2*GPL[183])/3 - 
         4*GPL[3]*GPL[11]*GPL[183] - 4*GPL[3]*GPL[17]*GPL[183] + 
         2*GPL[3]*GPL[18]*GPL[183] - 2*GPL[3]*GPL[19]*GPL[183] - 
         2*GPL[3]*GPL[25]*GPL[183] + 2*GPL[3]*GPL[27]*GPL[183] - 
         4*GPL[39]*GPL[183] + 4*GPL[47]*GPL[183] - 3*GPL[82]*GPL[183] - 
         3*GPL[87]*GPL[183] + 5*GPL[89]*GPL[183] + 5*GPL[95]*GPL[183] - 
         3*GPL[129]*GPL[183] - 3*GPL[131]*GPL[183] + 5*GPL[133]*GPL[183] + 
         5*GPL[134]*GPL[183] + GPL[140]*GPL[183] + GPL[143]*GPL[183] + 
         GPL[145]*GPL[183] - 3*GPL[146]*GPL[183] + GPL[152]*GPL[183] + 
         GPL[155]*GPL[183] + GPL[157]*GPL[183] - 3*GPL[158]*GPL[183] + 
         GPL[39]*GPL[184] - 2*GPL[47]*GPL[184] + (Pi^2*GPL[185])/3 + 
         2*GPL[39]*GPL[185] - 2*GPL[47]*GPL[185] + (Pi^2*GPL[186])/6 + 
         5*GPL[3]*GPL[11]*GPL[186] + 5*GPL[3]*GPL[17]*GPL[186] - 
         4*GPL[3]*GPL[18]*GPL[186] - 3*GPL[3]*GPL[19]*GPL[186] + 
         GPL[3]*GPL[25]*GPL[186] - 2*GPL[39]*GPL[186] + GPL[47]*GPL[186] + 
         Pi^2*GPL[190] + 6*GPL[3]*GPL[18]*GPL[190] + 2*GPL[3]*GPL[19]*
          GPL[190] - 2*GPL[3]*GPL[25]*GPL[190] + 2*GPL[3]*GPL[27]*GPL[190] - 
         2*GPL[39]*GPL[190] + 2*GPL[47]*GPL[190] + 3*GPL[82]*GPL[190] + 
         3*GPL[87]*GPL[190] - 5*GPL[88]*GPL[190] - 5*GPL[97]*GPL[190] + 
         3*GPL[129]*GPL[190] + 3*GPL[131]*GPL[190] - 5*GPL[132]*GPL[190] - 
         5*GPL[135]*GPL[190] - GPL[140]*GPL[190] - GPL[143]*GPL[190] - 
         GPL[144]*GPL[190] + 3*GPL[147]*GPL[190] - GPL[152]*GPL[190] - 
         GPL[155]*GPL[190] - GPL[156]*GPL[190] + 3*GPL[159]*GPL[190] - 
         (3*Pi^2*GPL[191])/2 - 4*GPL[3]*GPL[11]*GPL[191] - 
         4*GPL[3]*GPL[17]*GPL[191] - 4*GPL[3]*GPL[18]*GPL[191] - 
         4*GPL[3]*GPL[27]*GPL[191] + 5*GPL[39]*GPL[191] - 
         2*GPL[47]*GPL[191] - 3*GPL[82]*GPL[191] - 3*GPL[87]*GPL[191] + 
         5*GPL[88]*GPL[191] + 5*GPL[97]*GPL[191] - 3*GPL[129]*GPL[191] - 
         3*GPL[131]*GPL[191] + 5*GPL[132]*GPL[191] + 5*GPL[135]*GPL[191] + 
         GPL[140]*GPL[191] + GPL[143]*GPL[191] + GPL[144]*GPL[191] - 
         3*GPL[147]*GPL[191] + GPL[152]*GPL[191] + GPL[155]*GPL[191] + 
         GPL[156]*GPL[191] - 3*GPL[159]*GPL[191] - (5*Pi^2*GPL[192])/3 - 
         4*GPL[3]*GPL[11]*GPL[192] - 4*GPL[3]*GPL[17]*GPL[192] - 
         2*GPL[3]*GPL[18]*GPL[192] + 2*GPL[3]*GPL[19]*GPL[192] + 
         2*GPL[3]*GPL[25]*GPL[192] - 2*GPL[3]*GPL[27]*GPL[192] - 
         4*GPL[47]*GPL[192] - 3*GPL[82]*GPL[192] - 3*GPL[87]*GPL[192] + 
         5*GPL[88]*GPL[192] + 5*GPL[97]*GPL[192] - 3*GPL[129]*GPL[192] - 
         3*GPL[131]*GPL[192] + 5*GPL[132]*GPL[192] + 5*GPL[135]*GPL[192] + 
         GPL[140]*GPL[192] + GPL[143]*GPL[192] + GPL[144]*GPL[192] - 
         3*GPL[147]*GPL[192] + GPL[152]*GPL[192] + GPL[155]*GPL[192] + 
         GPL[156]*GPL[192] - 3*GPL[159]*GPL[192] - GPL[39]*GPL[193] + 
         2*GPL[47]*GPL[193] + (Pi^2*GPL[194])/6 + 5*GPL[3]*GPL[11]*GPL[194] + 
         5*GPL[3]*GPL[17]*GPL[194] - 3*GPL[3]*GPL[18]*GPL[194] - 
         4*GPL[3]*GPL[19]*GPL[194] + GPL[3]*GPL[27]*GPL[194] - 
         GPL[39]*GPL[194] - GPL[47]*GPL[194] + (Pi^2*GPL[195])/3 + 
         2*GPL[39]*GPL[195] + 2*GPL[47]*GPL[195] + (Pi^2*GPL[205])/2 - 
         4*GPL[3]*GPL[6]*GPL[205] + 4*GPL[3]*GPL[9]*GPL[205] + 
         2*GPL[3]*GPL[20]*GPL[205] + GPL[3]*GPL[22]*GPL[205] + 
         GPL[3]*GPL[23]*GPL[205] + 3*GPL[39]*GPL[205] + 6*GPL[41]*GPL[205] - 
         6*GPL[53]*GPL[205] - 4*GPL[62]*GPL[205] - 3*GPL[77]*GPL[205] + 
         6*GPL[80]*GPL[205] + 4*GPL[90]*GPL[205] - 3*GPL[165]*GPL[205] + 
         4*GPL[166]*GPL[205] + 2*GPL[167]*GPL[205] - GPL[181]*GPL[205] + 
         GPL[182]*GPL[205] + GPL[183]*GPL[205] - GPL[190]*GPL[205] + 
         GPL[191]*GPL[205] + GPL[192]*GPL[205] - 6*GPL[50]*GPL[206] + 
         8*GPL[50]*GPL[207] + (Pi^2*GPL[208])/6 - 4*GPL[3]*GPL[6]*GPL[208] + 
         4*GPL[3]*GPL[9]*GPL[208] + 2*GPL[3]*GPL[20]*GPL[208] + 
         GPL[3]*GPL[22]*GPL[208] + GPL[3]*GPL[23]*GPL[208] + 
         3*GPL[39]*GPL[208] - 6*GPL[41]*GPL[208] + 8*GPL[50]*GPL[208] - 
         6*GPL[53]*GPL[208] - 4*GPL[62]*GPL[208] - 7*GPL[77]*GPL[208] + 
         6*GPL[80]*GPL[208] + 4*GPL[90]*GPL[208] - 3*GPL[165]*GPL[208] + 
         4*GPL[166]*GPL[208] + 2*GPL[167]*GPL[208] - GPL[181]*GPL[208] + 
         GPL[182]*GPL[208] + GPL[183]*GPL[208] - GPL[190]*GPL[208] + 
         GPL[191]*GPL[208] + GPL[192]*GPL[208] - (Pi^2*GPL[209])/2 - 
         3*GPL[3]*GPL[23]*GPL[209] - 3*GPL[39]*GPL[209] + 
         3*GPL[47]*GPL[209] + 3*GPL[165]*GPL[209] + 3*GPL[190]*GPL[209] - 
         3*GPL[191]*GPL[209] - 3*GPL[192]*GPL[209] - (Pi^2*GPL[210])/2 + 
         3*GPL[3]*GPL[6]*GPL[210] - 3*GPL[3]*GPL[22]*GPL[210] - 
         3*GPL[47]*GPL[210] + 3*GPL[53]*GPL[210] + 3*GPL[62]*GPL[210] - 
         3*GPL[165]*GPL[210] + 3*GPL[181]*GPL[210] - 3*GPL[182]*GPL[210] - 
         3*GPL[183]*GPL[210] + (Pi^2*GPL[211])/6 - GPL[3]*GPL[6]*GPL[211] + 
         GPL[3]*GPL[22]*GPL[211] + GPL[47]*GPL[211] + 2*GPL[50]*GPL[211] - 
         GPL[53]*GPL[211] - GPL[62]*GPL[211] + GPL[165]*GPL[211] - 
         GPL[181]*GPL[211] + GPL[182]*GPL[211] + GPL[183]*GPL[211] + 
         (Pi^2*GPL[212])/6 + GPL[3]*GPL[23]*GPL[212] + GPL[39]*GPL[212] - 
         GPL[47]*GPL[212] + 2*GPL[50]*GPL[212] - GPL[165]*GPL[212] - 
         GPL[190]*GPL[212] + GPL[191]*GPL[212] + GPL[192]*GPL[212] + 
         3*GPL[3]*GPL[6]*GPL[215] - 4*GPL[3]*GPL[9]*GPL[215] - 
         2*GPL[3]*GPL[20]*GPL[215] - 2*GPL[39]*GPL[215] - 
         4*GPL[50]*GPL[215] + 5*GPL[53]*GPL[215] + 3*GPL[62]*GPL[215] + 
         5*GPL[77]*GPL[215] - 6*GPL[80]*GPL[215] - 4*GPL[90]*GPL[215] + 
         3*GPL[165]*GPL[215] - 4*GPL[166]*GPL[215] - 2*GPL[167]*GPL[215] + 
         3*GPL[3]*GPL[6]*GPL[216] - 4*GPL[3]*GPL[9]*GPL[216] - 
         2*GPL[3]*GPL[20]*GPL[216] - 2*GPL[39]*GPL[216] - 
         4*GPL[50]*GPL[216] + 5*GPL[53]*GPL[216] + 3*GPL[62]*GPL[216] + 
         5*GPL[77]*GPL[216] - 6*GPL[80]*GPL[216] - 4*GPL[90]*GPL[216] + 
         3*GPL[165]*GPL[216] - 4*GPL[166]*GPL[216] - 2*GPL[167]*GPL[216] + 
         (Pi^2*GPL[222])/2 - 4*GPL[3]*GPL[6]*GPL[222] + 
         4*GPL[3]*GPL[9]*GPL[222] + 2*GPL[3]*GPL[20]*GPL[222] + 
         GPL[3]*GPL[22]*GPL[222] + GPL[3]*GPL[23]*GPL[222] + 
         3*GPL[39]*GPL[222] + 6*GPL[41]*GPL[222] - 6*GPL[53]*GPL[222] - 
         4*GPL[62]*GPL[222] - 3*GPL[77]*GPL[222] + 6*GPL[80]*GPL[222] + 
         4*GPL[90]*GPL[222] - 3*GPL[165]*GPL[222] + 4*GPL[166]*GPL[222] + 
         2*GPL[167]*GPL[222] - GPL[181]*GPL[222] + GPL[182]*GPL[222] + 
         GPL[183]*GPL[222] - GPL[190]*GPL[222] + GPL[191]*GPL[222] + 
         GPL[192]*GPL[222] - 6*GPL[50]*GPL[223] + 8*GPL[50]*GPL[224] + 
         (Pi^2*GPL[225])/6 - 4*GPL[3]*GPL[6]*GPL[225] + 
         4*GPL[3]*GPL[9]*GPL[225] + 2*GPL[3]*GPL[20]*GPL[225] + 
         GPL[3]*GPL[22]*GPL[225] + GPL[3]*GPL[23]*GPL[225] + 
         3*GPL[39]*GPL[225] - 6*GPL[41]*GPL[225] + 8*GPL[50]*GPL[225] - 
         6*GPL[53]*GPL[225] - 4*GPL[62]*GPL[225] - 7*GPL[77]*GPL[225] + 
         6*GPL[80]*GPL[225] + 4*GPL[90]*GPL[225] - 3*GPL[165]*GPL[225] + 
         4*GPL[166]*GPL[225] + 2*GPL[167]*GPL[225] - GPL[181]*GPL[225] + 
         GPL[182]*GPL[225] + GPL[183]*GPL[225] - GPL[190]*GPL[225] + 
         GPL[191]*GPL[225] + GPL[192]*GPL[225] - (Pi^2*GPL[226])/2 - 
         3*GPL[3]*GPL[23]*GPL[226] - 3*GPL[39]*GPL[226] + 
         3*GPL[47]*GPL[226] + 3*GPL[165]*GPL[226] + 3*GPL[190]*GPL[226] - 
         3*GPL[191]*GPL[226] - 3*GPL[192]*GPL[226] - (Pi^2*GPL[227])/2 + 
         3*GPL[3]*GPL[6]*GPL[227] - 3*GPL[3]*GPL[22]*GPL[227] - 
         3*GPL[47]*GPL[227] + 3*GPL[53]*GPL[227] + 3*GPL[62]*GPL[227] - 
         3*GPL[165]*GPL[227] + 3*GPL[181]*GPL[227] - 3*GPL[182]*GPL[227] - 
         3*GPL[183]*GPL[227] + (Pi^2*GPL[228])/6 - GPL[3]*GPL[6]*GPL[228] + 
         GPL[3]*GPL[22]*GPL[228] + GPL[47]*GPL[228] + 2*GPL[50]*GPL[228] - 
         GPL[53]*GPL[228] - GPL[62]*GPL[228] + GPL[165]*GPL[228] - 
         GPL[181]*GPL[228] + GPL[182]*GPL[228] + GPL[183]*GPL[228] + 
         (Pi^2*GPL[229])/6 + GPL[3]*GPL[23]*GPL[229] + GPL[39]*GPL[229] - 
         GPL[47]*GPL[229] + 2*GPL[50]*GPL[229] - GPL[165]*GPL[229] - 
         GPL[190]*GPL[229] + GPL[191]*GPL[229] + GPL[192]*GPL[229] + 
         3*GPL[3]*GPL[6]*GPL[232] - 4*GPL[3]*GPL[9]*GPL[232] - 
         2*GPL[3]*GPL[20]*GPL[232] - 2*GPL[39]*GPL[232] - 
         4*GPL[50]*GPL[232] + 5*GPL[53]*GPL[232] + 3*GPL[62]*GPL[232] + 
         5*GPL[77]*GPL[232] - 6*GPL[80]*GPL[232] - 4*GPL[90]*GPL[232] + 
         3*GPL[165]*GPL[232] - 4*GPL[166]*GPL[232] - 2*GPL[167]*GPL[232] + 
         3*GPL[3]*GPL[6]*GPL[233] - 4*GPL[3]*GPL[9]*GPL[233] - 
         2*GPL[3]*GPL[20]*GPL[233] - 2*GPL[39]*GPL[233] - 
         4*GPL[50]*GPL[233] + 5*GPL[53]*GPL[233] + 3*GPL[62]*GPL[233] + 
         5*GPL[77]*GPL[233] - 6*GPL[80]*GPL[233] - 4*GPL[90]*GPL[233] + 
         3*GPL[165]*GPL[233] - 4*GPL[166]*GPL[233] - 2*GPL[167]*GPL[233] + 
         (7*Pi^2*GPL[240])/6 + 6*GPL[3]*GPL[6]*GPL[240] - 
         12*GPL[3]*GPL[9]*GPL[240] - 6*GPL[3]*GPL[20]*GPL[240] + 
         3*GPL[3]*GPL[22]*GPL[240] + 3*GPL[3]*GPL[23]*GPL[240] - 
         3*GPL[39]*GPL[240] - 10*GPL[50]*GPL[240] + 14*GPL[53]*GPL[240] + 
         6*GPL[62]*GPL[240] + 17*GPL[77]*GPL[240] - 22*GPL[80]*GPL[240] - 
         12*GPL[90]*GPL[240] + 9*GPL[165]*GPL[240] - 12*GPL[166]*GPL[240] - 
         6*GPL[167]*GPL[240] - 3*GPL[181]*GPL[240] + 3*GPL[182]*GPL[240] + 
         3*GPL[183]*GPL[240] - 3*GPL[190]*GPL[240] + 3*GPL[191]*GPL[240] + 
         3*GPL[192]*GPL[240] + (7*Pi^2*GPL[241])/6 + 6*GPL[3]*GPL[6]*
          GPL[241] - 12*GPL[3]*GPL[9]*GPL[241] - 6*GPL[3]*GPL[20]*GPL[241] + 
         3*GPL[3]*GPL[22]*GPL[241] + 3*GPL[3]*GPL[23]*GPL[241] - 
         3*GPL[39]*GPL[241] - 10*GPL[50]*GPL[241] + 14*GPL[53]*GPL[241] + 
         6*GPL[62]*GPL[241] + 17*GPL[77]*GPL[241] - 22*GPL[80]*GPL[241] - 
         12*GPL[90]*GPL[241] + 9*GPL[165]*GPL[241] - 12*GPL[166]*GPL[241] - 
         6*GPL[167]*GPL[241] - 3*GPL[181]*GPL[241] + 3*GPL[182]*GPL[241] + 
         3*GPL[183]*GPL[241] - 3*GPL[190]*GPL[241] + 3*GPL[191]*GPL[241] + 
         3*GPL[192]*GPL[241] + (Pi^2*GPL[242])/6 + 2*GPL[3]*GPL[20]*
          GPL[242] - GPL[3]*GPL[23]*GPL[242] + GPL[39]*GPL[242] - 
         GPL[47]*GPL[242] - GPL[165]*GPL[242] + 2*GPL[167]*GPL[242] + 
         GPL[190]*GPL[242] - GPL[191]*GPL[242] - GPL[192]*GPL[242] + 
         (Pi^2*GPL[243])/6 - GPL[3]*GPL[6]*GPL[243] + 2*GPL[3]*GPL[20]*
          GPL[243] - GPL[3]*GPL[22]*GPL[243] + 2*GPL[39]*GPL[243] + 
         GPL[47]*GPL[243] + GPL[53]*GPL[243] - GPL[62]*GPL[243] - 
         GPL[165]*GPL[243] + 2*GPL[167]*GPL[243] + GPL[181]*GPL[243] - 
         GPL[182]*GPL[243] - GPL[183]*GPL[243] + (Pi^2*GPL[244])/6 - 
         GPL[3]*GPL[6]*GPL[244] + 2*GPL[3]*GPL[20]*GPL[244] - 
         GPL[3]*GPL[22]*GPL[244] + 2*GPL[39]*GPL[244] + GPL[47]*GPL[244] + 
         GPL[53]*GPL[244] - GPL[62]*GPL[244] - GPL[165]*GPL[244] + 
         2*GPL[167]*GPL[244] + GPL[181]*GPL[244] - GPL[182]*GPL[244] - 
         GPL[183]*GPL[244] + (Pi^2*GPL[245])/6 + 2*GPL[3]*GPL[20]*GPL[245] - 
         GPL[3]*GPL[23]*GPL[245] + GPL[39]*GPL[245] - GPL[47]*GPL[245] - 
         GPL[165]*GPL[245] + 2*GPL[167]*GPL[245] + GPL[190]*GPL[245] - 
         GPL[191]*GPL[245] - GPL[192]*GPL[245] - 3*GPL[3]*GPL[6]*GPL[248] + 
         4*GPL[3]*GPL[9]*GPL[248] + 2*GPL[3]*GPL[20]*GPL[248] + 
         2*GPL[39]*GPL[248] + 4*GPL[50]*GPL[248] - 5*GPL[53]*GPL[248] - 
         3*GPL[62]*GPL[248] - 5*GPL[77]*GPL[248] + 6*GPL[80]*GPL[248] + 
         4*GPL[90]*GPL[248] - 3*GPL[165]*GPL[248] + 4*GPL[166]*GPL[248] + 
         2*GPL[167]*GPL[248] - 3*GPL[3]*GPL[6]*GPL[249] + 
         4*GPL[3]*GPL[9]*GPL[249] + 2*GPL[3]*GPL[20]*GPL[249] + 
         2*GPL[39]*GPL[249] + 4*GPL[50]*GPL[249] - 5*GPL[53]*GPL[249] - 
         3*GPL[62]*GPL[249] - 5*GPL[77]*GPL[249] + 6*GPL[80]*GPL[249] + 
         4*GPL[90]*GPL[249] - 3*GPL[165]*GPL[249] + 4*GPL[166]*GPL[249] + 
         2*GPL[167]*GPL[249] + (7*Pi^2*GPL[250])/6 + 6*GPL[3]*GPL[6]*
          GPL[250] - 12*GPL[3]*GPL[9]*GPL[250] - 6*GPL[3]*GPL[20]*GPL[250] + 
         3*GPL[3]*GPL[22]*GPL[250] + 3*GPL[3]*GPL[23]*GPL[250] - 
         3*GPL[39]*GPL[250] - 10*GPL[50]*GPL[250] + 14*GPL[53]*GPL[250] + 
         6*GPL[62]*GPL[250] + 17*GPL[77]*GPL[250] - 22*GPL[80]*GPL[250] - 
         12*GPL[90]*GPL[250] + 9*GPL[165]*GPL[250] - 12*GPL[166]*GPL[250] - 
         6*GPL[167]*GPL[250] - 3*GPL[181]*GPL[250] + 3*GPL[182]*GPL[250] + 
         3*GPL[183]*GPL[250] - 3*GPL[190]*GPL[250] + 3*GPL[191]*GPL[250] + 
         3*GPL[192]*GPL[250] + (7*Pi^2*GPL[251])/6 + 6*GPL[3]*GPL[6]*
          GPL[251] - 12*GPL[3]*GPL[9]*GPL[251] - 6*GPL[3]*GPL[20]*GPL[251] + 
         3*GPL[3]*GPL[22]*GPL[251] + 3*GPL[3]*GPL[23]*GPL[251] - 
         3*GPL[39]*GPL[251] - 10*GPL[50]*GPL[251] + 14*GPL[53]*GPL[251] + 
         6*GPL[62]*GPL[251] + 17*GPL[77]*GPL[251] - 22*GPL[80]*GPL[251] - 
         12*GPL[90]*GPL[251] + 9*GPL[165]*GPL[251] - 12*GPL[166]*GPL[251] - 
         6*GPL[167]*GPL[251] - 3*GPL[181]*GPL[251] + 3*GPL[182]*GPL[251] + 
         3*GPL[183]*GPL[251] - 3*GPL[190]*GPL[251] + 3*GPL[191]*GPL[251] + 
         3*GPL[192]*GPL[251] + (Pi^2*GPL[252])/6 + 2*GPL[3]*GPL[20]*
          GPL[252] - GPL[3]*GPL[23]*GPL[252] + GPL[39]*GPL[252] - 
         GPL[47]*GPL[252] - GPL[165]*GPL[252] + 2*GPL[167]*GPL[252] + 
         GPL[190]*GPL[252] - GPL[191]*GPL[252] - GPL[192]*GPL[252] + 
         (Pi^2*GPL[253])/6 - GPL[3]*GPL[6]*GPL[253] + 2*GPL[3]*GPL[20]*
          GPL[253] - GPL[3]*GPL[22]*GPL[253] + 2*GPL[39]*GPL[253] + 
         GPL[47]*GPL[253] + GPL[53]*GPL[253] - GPL[62]*GPL[253] - 
         GPL[165]*GPL[253] + 2*GPL[167]*GPL[253] + GPL[181]*GPL[253] - 
         GPL[182]*GPL[253] - GPL[183]*GPL[253] + (Pi^2*GPL[254])/6 - 
         GPL[3]*GPL[6]*GPL[254] + 2*GPL[3]*GPL[20]*GPL[254] - 
         GPL[3]*GPL[22]*GPL[254] + 2*GPL[39]*GPL[254] + GPL[47]*GPL[254] + 
         GPL[53]*GPL[254] - GPL[62]*GPL[254] - GPL[165]*GPL[254] + 
         2*GPL[167]*GPL[254] + GPL[181]*GPL[254] - GPL[182]*GPL[254] - 
         GPL[183]*GPL[254] + (Pi^2*GPL[255])/6 + 2*GPL[3]*GPL[20]*GPL[255] - 
         GPL[3]*GPL[23]*GPL[255] + GPL[39]*GPL[255] - GPL[47]*GPL[255] - 
         GPL[165]*GPL[255] + 2*GPL[167]*GPL[255] + GPL[190]*GPL[255] - 
         GPL[191]*GPL[255] - GPL[192]*GPL[255] - 3*GPL[3]*GPL[6]*GPL[258] + 
         4*GPL[3]*GPL[9]*GPL[258] + 2*GPL[3]*GPL[20]*GPL[258] + 
         2*GPL[39]*GPL[258] + 4*GPL[50]*GPL[258] - 5*GPL[53]*GPL[258] - 
         3*GPL[62]*GPL[258] - 5*GPL[77]*GPL[258] + 6*GPL[80]*GPL[258] + 
         4*GPL[90]*GPL[258] - 3*GPL[165]*GPL[258] + 4*GPL[166]*GPL[258] + 
         2*GPL[167]*GPL[258] - 3*GPL[3]*GPL[6]*GPL[259] + 
         4*GPL[3]*GPL[9]*GPL[259] + 2*GPL[3]*GPL[20]*GPL[259] + 
         2*GPL[39]*GPL[259] + 4*GPL[50]*GPL[259] - 5*GPL[53]*GPL[259] - 
         3*GPL[62]*GPL[259] - 5*GPL[77]*GPL[259] + 6*GPL[80]*GPL[259] + 
         4*GPL[90]*GPL[259] - 3*GPL[165]*GPL[259] + 4*GPL[166]*GPL[259] + 
         2*GPL[167]*GPL[259] - 10*GPL[6]*GPL[279] + 8*GPL[9]*GPL[279] - 
         6*GPL[11]*GPL[279] - 6*GPL[17]*GPL[279] - 4*GPL[18]*GPL[279] + 
         4*GPL[19]*GPL[279] + 8*GPL[20]*GPL[279] - 6*GPL[22]*GPL[279] + 
         2*GPL[23]*GPL[279] + 4*GPL[25]*GPL[279] - 4*GPL[27]*GPL[279] - 
         2*GPL[30]*GPL[279] - 2*GPL[31]*GPL[279] + 4*GPL[6]*GPL[282] - 
         2*GPL[9]*GPL[282] + 3*GPL[11]*GPL[282] + 3*GPL[17]*GPL[282] + 
         GPL[18]*GPL[282] - 6*GPL[19]*GPL[282] - 2*GPL[20]*GPL[282] + 
         5*GPL[22]*GPL[282] - 2*GPL[23]*GPL[282] - 2*GPL[25]*GPL[282] + 
         5*GPL[27]*GPL[282] + 2*GPL[9]*GPL[288] - 7*GPL[19]*GPL[288] + 
         2*GPL[20]*GPL[288] + 5*GPL[22]*GPL[288] - 2*GPL[23]*GPL[288] - 
         3*GPL[25]*GPL[288] + 4*GPL[27]*GPL[288] + GPL[30]*GPL[288] + 
         GPL[31]*GPL[288] + 6*GPL[11]*GPL[289] + 6*GPL[17]*GPL[289] + 
         6*GPL[19]*GPL[289] - 6*GPL[25]*GPL[289] - 12*GPL[27]*GPL[289] + 
         3*GPL[6]*GPL[291] - 4*GPL[9]*GPL[291] + 3*GPL[18]*GPL[291] + 
         7*GPL[19]*GPL[291] - 4*GPL[20]*GPL[291] - 3*GPL[22]*GPL[291] + 
         GPL[23]*GPL[291] - GPL[25]*GPL[291] - 5*GPL[27]*GPL[291] + 
         2*GPL[30]*GPL[291] + 2*GPL[31]*GPL[291] - 10*GPL[3]*GPL[293] + 
         10*GPL[11]*GPL[293] + 10*GPL[17]*GPL[293] + 8*GPL[25]*GPL[293] + 
         8*GPL[27]*GPL[293] - 10*GPL[30]*GPL[293] - 10*GPL[31]*GPL[293] + 
         16*GPL[3]*GPL[295] - 20*GPL[11]*GPL[295] - 20*GPL[17]*GPL[295] - 
         6*GPL[19]*GPL[295] - 6*GPL[25]*GPL[295] + 14*GPL[30]*GPL[295] + 
         14*GPL[31]*GPL[295] + 6*GPL[3]*GPL[299] - 10*GPL[11]*GPL[299] - 
         10*GPL[17]*GPL[299] - 4*GPL[19]*GPL[299] - 4*GPL[25]*GPL[299] + 
         6*GPL[30]*GPL[299] + 6*GPL[31]*GPL[299] - 2*GPL[3]*GPL[300] + 
         4*GPL[3]*GPL[301] + 11*GPL[3]*GPL[305] - 20*GPL[11]*GPL[305] - 
         20*GPL[17]*GPL[305] - 3*GPL[19]*GPL[305] - 7*GPL[25]*GPL[305] - 
         4*GPL[27]*GPL[305] + 17*GPL[30]*GPL[305] + 17*GPL[31]*GPL[305] - 
         16*GPL[3]*GPL[307] + 28*GPL[11]*GPL[307] + 28*GPL[17]*GPL[307] + 
         6*GPL[19]*GPL[307] + 6*GPL[25]*GPL[307] - 22*GPL[30]*GPL[307] - 
         22*GPL[31]*GPL[307] - 8*GPL[3]*GPL[312] + 16*GPL[11]*GPL[312] + 
         16*GPL[17]*GPL[312] + 4*GPL[19]*GPL[312] + 4*GPL[25]*GPL[312] - 
         12*GPL[30]*GPL[312] - 12*GPL[31]*GPL[312] + GPL[3]*GPL[313] - 
         GPL[3]*GPL[314] + 4*GPL[3]*GPL[336] - 12*GPL[11]*GPL[336] - 
         12*GPL[17]*GPL[336] - 4*GPL[18]*GPL[336] - 4*GPL[19]*GPL[336] + 
         8*GPL[30]*GPL[336] + 8*GPL[31]*GPL[336] - 8*GPL[3]*GPL[337] + 
         16*GPL[11]*GPL[337] + 16*GPL[17]*GPL[337] + 4*GPL[19]*GPL[337] + 
         4*GPL[25]*GPL[337] - 12*GPL[30]*GPL[337] - 12*GPL[31]*GPL[337] + 
         8*GPL[11]*GPL[338] + 8*GPL[17]*GPL[338] - 2*GPL[18]*GPL[338] + 
         2*GPL[19]*GPL[338] + 2*GPL[25]*GPL[338] - 2*GPL[27]*GPL[338] - 
         4*GPL[30]*GPL[338] - 4*GPL[31]*GPL[338] - 4*GPL[3]*GPL[340] + 
         GPL[3]*GPL[341] - GPL[3]*GPL[342] + GPL[3]*GPL[343] + 
         3*GPL[3]*GPL[344] + 2*GPL[11]*GPL[344] + 2*GPL[17]*GPL[344] - 
         GPL[19]*GPL[344] - GPL[25]*GPL[344] - 3*GPL[30]*GPL[344] - 
         3*GPL[31]*GPL[344] - 4*GPL[3]*GPL[345] - 2*GPL[11]*GPL[345] - 
         2*GPL[17]*GPL[345] + GPL[19]*GPL[345] + GPL[25]*GPL[345] + 
         3*GPL[30]*GPL[345] + 3*GPL[31]*GPL[345] - 2*GPL[3]*GPL[346] - 
         2*GPL[11]*GPL[346] - 2*GPL[17]*GPL[346] + GPL[19]*GPL[346] + 
         GPL[25]*GPL[346] + 3*GPL[30]*GPL[346] + 3*GPL[31]*GPL[346] + 
         GPL[3]*GPL[348] + 6*GPL[3]*GPL[349] + 2*GPL[11]*GPL[349] + 
         2*GPL[17]*GPL[349] - 6*GPL[18]*GPL[349] - 2*GPL[19]*GPL[349] + 
         2*GPL[25]*GPL[349] - 2*GPL[27]*GPL[349] - 2*GPL[30]*GPL[349] - 
         2*GPL[31]*GPL[349] - 8*GPL[3]*GPL[350] - 2*GPL[11]*GPL[350] - 
         2*GPL[17]*GPL[350] + 6*GPL[18]*GPL[350] + 2*GPL[19]*GPL[350] - 
         2*GPL[25]*GPL[350] + 2*GPL[27]*GPL[350] + 2*GPL[30]*GPL[350] + 
         2*GPL[31]*GPL[350] - 6*GPL[3]*GPL[351] - 2*GPL[11]*GPL[351] - 
         2*GPL[17]*GPL[351] + 6*GPL[18]*GPL[351] + 2*GPL[19]*GPL[351] - 
         2*GPL[25]*GPL[351] + 2*GPL[27]*GPL[351] + 2*GPL[30]*GPL[351] + 
         2*GPL[31]*GPL[351] + 2*GPL[3]*GPL[352] + 8*GPL[3]*GPL[382] - 
         22*GPL[11]*GPL[382] - 22*GPL[17]*GPL[382] + 6*GPL[18]*GPL[382] + 
         6*GPL[19]*GPL[382] - 2*GPL[25]*GPL[382] - 2*GPL[27]*GPL[382] + 
         14*GPL[30]*GPL[382] + 14*GPL[31]*GPL[382] - 8*GPL[3]*GPL[384] + 
         21*GPL[11]*GPL[384] + 21*GPL[17]*GPL[384] + 2*GPL[19]*GPL[384] + 
         2*GPL[25]*GPL[384] - 19*GPL[30]*GPL[384] - 19*GPL[31]*GPL[384] - 
         4*GPL[6]*GPL[386] + 4*GPL[6]*GPL[388] - 4*GPL[3]*GPL[389] + 
         11*GPL[11]*GPL[389] + 11*GPL[17]*GPL[389] + 2*GPL[19]*GPL[389] + 
         2*GPL[25]*GPL[389] - 9*GPL[30]*GPL[389] - 9*GPL[31]*GPL[389] - 
         2*GPL[3]*GPL[390] - 4*GPL[3]*GPL[391] - 4*GPL[3]*GPL[392] + 
         4*GPL[6]*GPL[392] - 4*GPL[9]*GPL[392] - 4*GPL[20]*GPL[392] - 
         4*GPL[3]*GPL[393] + 4*GPL[6]*GPL[393] - 4*GPL[9]*GPL[393] - 
         4*GPL[20]*GPL[393] - 4*GPL[3]*GPL[395] + 22*GPL[11]*GPL[395] + 
         22*GPL[17]*GPL[395] - 22*GPL[30]*GPL[395] - 22*GPL[31]*GPL[395] - 
         28*GPL[11]*GPL[397] - 28*GPL[17]*GPL[397] + 28*GPL[30]*GPL[397] + 
         28*GPL[31]*GPL[397] - 3*GPL[3]*GPL[399] + 6*GPL[6]*GPL[399] - 
         9*GPL[9]*GPL[399] - 3*GPL[20]*GPL[399] - 3*GPL[3]*GPL[401] + 
         6*GPL[6]*GPL[401] - 9*GPL[9]*GPL[401] - 3*GPL[20]*GPL[401] - 
         16*GPL[11]*GPL[402] - 16*GPL[17]*GPL[402] + 16*GPL[30]*GPL[402] + 
         16*GPL[31]*GPL[402] + 4*GPL[3]*GPL[403] + 4*GPL[3]*GPL[404] - 
         3*GPL[3]*GPL[405] + 3*GPL[6]*GPL[405] - 3*GPL[9]*GPL[405] - 
         3*GPL[20]*GPL[405] - 3*GPL[3]*GPL[406] + 3*GPL[6]*GPL[406] - 
         3*GPL[9]*GPL[406] - 3*GPL[20]*GPL[406] + 4*GPL[6]*GPL[412] - 
         4*GPL[6]*GPL[413] - 4*GPL[3]*GPL[414] + 4*GPL[6]*GPL[414] - 
         4*GPL[9]*GPL[414] - 4*GPL[20]*GPL[414] - 4*GPL[3]*GPL[415] + 
         4*GPL[6]*GPL[415] - 4*GPL[9]*GPL[415] - 4*GPL[20]*GPL[415] - 
         3*GPL[3]*GPL[416] + 6*GPL[6]*GPL[416] - 9*GPL[9]*GPL[416] - 
         3*GPL[20]*GPL[416] - 3*GPL[3]*GPL[417] + 6*GPL[6]*GPL[417] - 
         9*GPL[9]*GPL[417] - 3*GPL[20]*GPL[417] - 3*GPL[3]*GPL[418] + 
         3*GPL[6]*GPL[418] - 3*GPL[9]*GPL[418] - 3*GPL[20]*GPL[418] - 
         3*GPL[3]*GPL[419] + 3*GPL[6]*GPL[419] - 3*GPL[9]*GPL[419] - 
         3*GPL[20]*GPL[419] - 3*GPL[3]*GPL[420] + 8*GPL[6]*GPL[420] - 
         5*GPL[9]*GPL[420] - 3*GPL[20]*GPL[420] - 3*GPL[3]*GPL[421] - 
         5*GPL[9]*GPL[421] - 3*GPL[20]*GPL[421] + 5*GPL[3]*GPL[422] - 
         5*GPL[6]*GPL[422] + 5*GPL[9]*GPL[422] + 5*GPL[20]*GPL[422] + 
         5*GPL[3]*GPL[423] - 5*GPL[6]*GPL[423] + 5*GPL[9]*GPL[423] + 
         5*GPL[20]*GPL[423] - 3*GPL[3]*GPL[424] + 8*GPL[6]*GPL[424] - 
         5*GPL[9]*GPL[424] - 3*GPL[20]*GPL[424] - 3*GPL[3]*GPL[425] - 
         5*GPL[9]*GPL[425] - 3*GPL[20]*GPL[425] + 5*GPL[3]*GPL[426] - 
         5*GPL[6]*GPL[426] + 5*GPL[9]*GPL[426] + 5*GPL[20]*GPL[426] + 
         5*GPL[3]*GPL[427] - 5*GPL[6]*GPL[427] + 5*GPL[9]*GPL[427] + 
         5*GPL[20]*GPL[427] - 4*GPL[3]*GPL[428] + 12*GPL[11]*GPL[428] + 
         12*GPL[17]*GPL[428] + 2*GPL[18]*GPL[428] - 2*GPL[19]*GPL[428] - 
         2*GPL[25]*GPL[428] + 2*GPL[27]*GPL[428] - 12*GPL[30]*GPL[428] - 
         12*GPL[31]*GPL[428] - 16*GPL[11]*GPL[429] - 16*GPL[17]*GPL[429] + 
         16*GPL[30]*GPL[429] + 16*GPL[31]*GPL[429] - 8*GPL[11]*GPL[430] - 
         8*GPL[17]*GPL[430] + 8*GPL[30]*GPL[430] + 8*GPL[31]*GPL[430] + 
         4*GPL[3]*GPL[431] + 4*GPL[3]*GPL[432] - 6*GPL[3]*GPL[436] - 
         GPL[11]*GPL[436] - GPL[17]*GPL[436] + 2*GPL[19]*GPL[436] + 
         2*GPL[25]*GPL[436] + 3*GPL[30]*GPL[436] + 3*GPL[31]*GPL[436] + 
         8*GPL[3]*GPL[437] + GPL[11]*GPL[437] + GPL[17]*GPL[437] - 
         2*GPL[19]*GPL[437] - 2*GPL[25]*GPL[437] - 3*GPL[30]*GPL[437] - 
         3*GPL[31]*GPL[437] + 4*GPL[3]*GPL[438] + GPL[11]*GPL[438] + 
         GPL[17]*GPL[438] - 2*GPL[19]*GPL[438] - 2*GPL[25]*GPL[438] - 
         3*GPL[30]*GPL[438] - 3*GPL[31]*GPL[438] - 2*GPL[3]*GPL[440] - 
         4*GPL[3]*GPL[441] - GPL[11]*GPL[441] - GPL[17]*GPL[441] + 
         2*GPL[18]*GPL[441] + 2*GPL[27]*GPL[441] + 3*GPL[30]*GPL[441] + 
         3*GPL[31]*GPL[441] + 8*GPL[3]*GPL[442] + GPL[11]*GPL[442] + 
         GPL[17]*GPL[442] - 2*GPL[18]*GPL[442] - 2*GPL[27]*GPL[442] - 
         3*GPL[30]*GPL[442] - 3*GPL[31]*GPL[442] + 4*GPL[3]*GPL[443] + 
         GPL[11]*GPL[443] + GPL[17]*GPL[443] - 2*GPL[18]*GPL[443] - 
         2*GPL[27]*GPL[443] - 3*GPL[30]*GPL[443] - 3*GPL[31]*GPL[443] - 
         2*GPL[3]*GPL[444] - 3*GPL[3]*GPL[448] - 5*GPL[9]*GPL[448] - 
         3*GPL[20]*GPL[448] - 3*GPL[3]*GPL[449] + 8*GPL[6]*GPL[449] - 
         5*GPL[9]*GPL[449] - 3*GPL[20]*GPL[449] + 5*GPL[3]*GPL[450] - 
         5*GPL[6]*GPL[450] + 5*GPL[9]*GPL[450] + 5*GPL[20]*GPL[450] + 
         5*GPL[3]*GPL[451] - 5*GPL[6]*GPL[451] + 5*GPL[9]*GPL[451] + 
         5*GPL[20]*GPL[451] - 3*GPL[3]*GPL[453] - 5*GPL[9]*GPL[453] - 
         3*GPL[20]*GPL[453] - 3*GPL[3]*GPL[454] + 8*GPL[6]*GPL[454] - 
         5*GPL[9]*GPL[454] - 3*GPL[20]*GPL[454] + 5*GPL[3]*GPL[455] - 
         5*GPL[6]*GPL[455] + 5*GPL[9]*GPL[455] + 5*GPL[20]*GPL[455] + 
         5*GPL[3]*GPL[456] - 5*GPL[6]*GPL[456] + 5*GPL[9]*GPL[456] + 
         5*GPL[20]*GPL[456] + 3*GPL[3]*GPL[465] - 4*GPL[6]*GPL[465] + 
         5*GPL[9]*GPL[465] + 3*GPL[20]*GPL[465] + 3*GPL[3]*GPL[466] - 
         4*GPL[6]*GPL[466] + 5*GPL[9]*GPL[466] + 3*GPL[20]*GPL[466] - 
         GPL[3]*GPL[467] + GPL[6]*GPL[467] - GPL[9]*GPL[467] - 
         GPL[20]*GPL[467] - GPL[3]*GPL[468] + GPL[6]*GPL[468] - 
         GPL[9]*GPL[468] - GPL[20]*GPL[468] + 3*GPL[3]*GPL[469] - 
         4*GPL[6]*GPL[469] + 5*GPL[9]*GPL[469] + 3*GPL[20]*GPL[469] + 
         3*GPL[3]*GPL[470] - 4*GPL[6]*GPL[470] + 5*GPL[9]*GPL[470] + 
         3*GPL[20]*GPL[470] - GPL[3]*GPL[471] + GPL[6]*GPL[471] - 
         GPL[9]*GPL[471] - GPL[20]*GPL[471] - GPL[3]*GPL[472] + 
         GPL[6]*GPL[472] - GPL[9]*GPL[472] - GPL[20]*GPL[472] - 
         4*GPL[6]*GPL[556] + 4*GPL[6]*GPL[557] - 4*GPL[3]*GPL[558] + 
         4*GPL[6]*GPL[558] - 4*GPL[9]*GPL[558] - 4*GPL[20]*GPL[558] - 
         4*GPL[3]*GPL[559] + 4*GPL[6]*GPL[559] - 4*GPL[9]*GPL[559] - 
         4*GPL[20]*GPL[559] - 3*GPL[3]*GPL[560] + 6*GPL[6]*GPL[560] - 
         9*GPL[9]*GPL[560] - 3*GPL[20]*GPL[560] - 3*GPL[3]*GPL[561] + 
         6*GPL[6]*GPL[561] - 9*GPL[9]*GPL[561] - 3*GPL[20]*GPL[561] - 
         3*GPL[3]*GPL[562] + 3*GPL[6]*GPL[562] - 3*GPL[9]*GPL[562] - 
         3*GPL[20]*GPL[562] - 3*GPL[3]*GPL[563] + 3*GPL[6]*GPL[563] - 
         3*GPL[9]*GPL[563] - 3*GPL[20]*GPL[563] + 4*GPL[6]*GPL[564] - 
         4*GPL[6]*GPL[565] - 4*GPL[3]*GPL[566] + 4*GPL[6]*GPL[566] - 
         4*GPL[9]*GPL[566] - 4*GPL[20]*GPL[566] - 4*GPL[3]*GPL[567] + 
         4*GPL[6]*GPL[567] - 4*GPL[9]*GPL[567] - 4*GPL[20]*GPL[567] - 
         3*GPL[3]*GPL[568] + 6*GPL[6]*GPL[568] - 9*GPL[9]*GPL[568] - 
         3*GPL[20]*GPL[568] - 3*GPL[3]*GPL[569] + 6*GPL[6]*GPL[569] - 
         9*GPL[9]*GPL[569] - 3*GPL[20]*GPL[569] - 3*GPL[3]*GPL[570] + 
         3*GPL[6]*GPL[570] - 3*GPL[9]*GPL[570] - 3*GPL[20]*GPL[570] - 
         3*GPL[3]*GPL[571] + 3*GPL[6]*GPL[571] - 3*GPL[9]*GPL[571] - 
         3*GPL[20]*GPL[571] - 3*GPL[3]*GPL[572] + 8*GPL[6]*GPL[572] - 
         5*GPL[9]*GPL[572] - 3*GPL[20]*GPL[572] - 3*GPL[3]*GPL[573] - 
         5*GPL[9]*GPL[573] - 3*GPL[20]*GPL[573] + 5*GPL[3]*GPL[574] - 
         5*GPL[6]*GPL[574] + 5*GPL[9]*GPL[574] + 5*GPL[20]*GPL[574] + 
         5*GPL[3]*GPL[575] - 5*GPL[6]*GPL[575] + 5*GPL[9]*GPL[575] + 
         5*GPL[20]*GPL[575] - 3*GPL[3]*GPL[576] + 8*GPL[6]*GPL[576] - 
         5*GPL[9]*GPL[576] - 3*GPL[20]*GPL[576] - 3*GPL[3]*GPL[577] - 
         5*GPL[9]*GPL[577] - 3*GPL[20]*GPL[577] + 5*GPL[3]*GPL[578] - 
         5*GPL[6]*GPL[578] + 5*GPL[9]*GPL[578] + 5*GPL[20]*GPL[578] + 
         5*GPL[3]*GPL[579] - 5*GPL[6]*GPL[579] + 5*GPL[9]*GPL[579] + 
         5*GPL[20]*GPL[579] - 3*GPL[3]*GPL[580] - 5*GPL[9]*GPL[580] - 
         3*GPL[20]*GPL[580] - 3*GPL[3]*GPL[581] + 8*GPL[6]*GPL[581] - 
         5*GPL[9]*GPL[581] - 3*GPL[20]*GPL[581] + 5*GPL[3]*GPL[582] - 
         5*GPL[6]*GPL[582] + 5*GPL[9]*GPL[582] + 5*GPL[20]*GPL[582] + 
         5*GPL[3]*GPL[583] - 5*GPL[6]*GPL[583] + 5*GPL[9]*GPL[583] + 
         5*GPL[20]*GPL[583] - 3*GPL[3]*GPL[584] - 5*GPL[9]*GPL[584] - 
         3*GPL[20]*GPL[584] - 3*GPL[3]*GPL[585] + 8*GPL[6]*GPL[585] - 
         5*GPL[9]*GPL[585] - 3*GPL[20]*GPL[585] + 5*GPL[3]*GPL[586] - 
         5*GPL[6]*GPL[586] + 5*GPL[9]*GPL[586] + 5*GPL[20]*GPL[586] + 
         5*GPL[3]*GPL[587] - 5*GPL[6]*GPL[587] + 5*GPL[9]*GPL[587] + 
         5*GPL[20]*GPL[587] + 3*GPL[3]*GPL[596] - 4*GPL[6]*GPL[596] + 
         5*GPL[9]*GPL[596] + 3*GPL[20]*GPL[596] + 3*GPL[3]*GPL[597] - 
         4*GPL[6]*GPL[597] + 5*GPL[9]*GPL[597] + 3*GPL[20]*GPL[597] - 
         GPL[3]*GPL[598] + GPL[6]*GPL[598] - GPL[9]*GPL[598] - 
         GPL[20]*GPL[598] - GPL[3]*GPL[599] + GPL[6]*GPL[599] - 
         GPL[9]*GPL[599] - GPL[20]*GPL[599] + 3*GPL[3]*GPL[600] - 
         4*GPL[6]*GPL[600] + 5*GPL[9]*GPL[600] + 3*GPL[20]*GPL[600] + 
         3*GPL[3]*GPL[601] - 4*GPL[6]*GPL[601] + 5*GPL[9]*GPL[601] + 
         3*GPL[20]*GPL[601] - GPL[3]*GPL[602] + GPL[6]*GPL[602] - 
         GPL[9]*GPL[602] - GPL[20]*GPL[602] - GPL[3]*GPL[603] + 
         GPL[6]*GPL[603] - GPL[9]*GPL[603] - GPL[20]*GPL[603] + 
         4*GPL[6]*GPL[604] - 4*GPL[6]*GPL[605] + 4*GPL[3]*GPL[606] - 
         4*GPL[6]*GPL[606] + 4*GPL[9]*GPL[606] + 4*GPL[20]*GPL[606] + 
         4*GPL[3]*GPL[607] - 4*GPL[6]*GPL[607] + 4*GPL[9]*GPL[607] + 
         4*GPL[20]*GPL[607] - 3*GPL[3]*GPL[608] + 4*GPL[6]*GPL[608] - 
         5*GPL[9]*GPL[608] - 3*GPL[20]*GPL[608] - 3*GPL[3]*GPL[609] + 
         4*GPL[6]*GPL[609] - 5*GPL[9]*GPL[609] - 3*GPL[20]*GPL[609] + 
         GPL[3]*GPL[610] - GPL[6]*GPL[610] + GPL[9]*GPL[610] + 
         GPL[20]*GPL[610] + GPL[3]*GPL[611] - GPL[6]*GPL[611] + 
         GPL[9]*GPL[611] + GPL[20]*GPL[611] - 6*GPL[6]*GPL[612] + 
         6*GPL[6]*GPL[613] - 4*GPL[3]*GPL[614] + 4*GPL[6]*GPL[614] - 
         4*GPL[9]*GPL[614] - 4*GPL[20]*GPL[614] - 4*GPL[3]*GPL[615] + 
         4*GPL[6]*GPL[615] - 4*GPL[9]*GPL[615] - 4*GPL[20]*GPL[615] - 
         3*GPL[3]*GPL[618] + 4*GPL[6]*GPL[618] - 5*GPL[9]*GPL[618] - 
         3*GPL[20]*GPL[618] - 3*GPL[3]*GPL[619] + 4*GPL[6]*GPL[619] - 
         5*GPL[9]*GPL[619] - 3*GPL[20]*GPL[619] + GPL[3]*GPL[620] - 
         GPL[6]*GPL[620] + GPL[9]*GPL[620] + GPL[20]*GPL[620] + 
         GPL[3]*GPL[621] - GPL[6]*GPL[621] + GPL[9]*GPL[621] + 
         GPL[20]*GPL[621] - GPL[3]*GPL[622] + 2*GPL[6]*GPL[622] - 
         GPL[9]*GPL[622] - GPL[20]*GPL[622] - GPL[3]*GPL[623] - 
         GPL[9]*GPL[623] - GPL[20]*GPL[623] + GPL[3]*GPL[624] - 
         GPL[6]*GPL[624] + GPL[9]*GPL[624] + GPL[20]*GPL[624] + 
         GPL[3]*GPL[625] - GPL[6]*GPL[625] + GPL[9]*GPL[625] + 
         GPL[20]*GPL[625] - GPL[3]*GPL[626] + 2*GPL[6]*GPL[626] - 
         GPL[9]*GPL[626] - GPL[20]*GPL[626] - GPL[3]*GPL[627] - 
         GPL[9]*GPL[627] - GPL[20]*GPL[627] + GPL[3]*GPL[628] - 
         GPL[6]*GPL[628] + GPL[9]*GPL[628] + GPL[20]*GPL[628] + 
         GPL[3]*GPL[629] - GPL[6]*GPL[629] + GPL[9]*GPL[629] + 
         GPL[20]*GPL[629] + 3*GPL[3]*GPL[630] + 3*GPL[9]*GPL[630] + 
         3*GPL[20]*GPL[630] + 3*GPL[3]*GPL[631] - 6*GPL[6]*GPL[631] + 
         3*GPL[9]*GPL[631] + 3*GPL[20]*GPL[631] - 3*GPL[3]*GPL[632] + 
         3*GPL[6]*GPL[632] - 3*GPL[9]*GPL[632] - 3*GPL[20]*GPL[632] - 
         3*GPL[3]*GPL[633] + 3*GPL[6]*GPL[633] - 3*GPL[9]*GPL[633] - 
         3*GPL[20]*GPL[633] + 3*GPL[3]*GPL[634] + 3*GPL[9]*GPL[634] + 
         3*GPL[20]*GPL[634] + 3*GPL[3]*GPL[635] - 6*GPL[6]*GPL[635] + 
         3*GPL[9]*GPL[635] + 3*GPL[20]*GPL[635] - 3*GPL[3]*GPL[636] + 
         3*GPL[6]*GPL[636] - 3*GPL[9]*GPL[636] - 3*GPL[20]*GPL[636] - 
         3*GPL[3]*GPL[637] + 3*GPL[6]*GPL[637] - 3*GPL[9]*GPL[637] - 
         3*GPL[20]*GPL[637] + 3*GPL[3]*GPL[646] - 4*GPL[6]*GPL[646] + 
         5*GPL[9]*GPL[646] + 3*GPL[20]*GPL[646] + 3*GPL[3]*GPL[647] - 
         4*GPL[6]*GPL[647] + 5*GPL[9]*GPL[647] + 3*GPL[20]*GPL[647] - 
         GPL[3]*GPL[648] + GPL[6]*GPL[648] - GPL[9]*GPL[648] - 
         GPL[20]*GPL[648] - GPL[3]*GPL[649] + GPL[6]*GPL[649] - 
         GPL[9]*GPL[649] - GPL[20]*GPL[649] + 3*GPL[3]*GPL[650] - 
         4*GPL[6]*GPL[650] + 5*GPL[9]*GPL[650] + 3*GPL[20]*GPL[650] + 
         3*GPL[3]*GPL[651] - 4*GPL[6]*GPL[651] + 5*GPL[9]*GPL[651] + 
         3*GPL[20]*GPL[651] - GPL[3]*GPL[652] + GPL[6]*GPL[652] - 
         GPL[9]*GPL[652] - GPL[20]*GPL[652] - GPL[3]*GPL[653] + 
         GPL[6]*GPL[653] - GPL[9]*GPL[653] - GPL[20]*GPL[653] + 
         4*GPL[6]*GPL[654] - 4*GPL[6]*GPL[655] + 4*GPL[3]*GPL[656] - 
         4*GPL[6]*GPL[656] + 4*GPL[9]*GPL[656] + 4*GPL[20]*GPL[656] + 
         4*GPL[3]*GPL[657] - 4*GPL[6]*GPL[657] + 4*GPL[9]*GPL[657] + 
         4*GPL[20]*GPL[657] - 3*GPL[3]*GPL[658] + 4*GPL[6]*GPL[658] - 
         5*GPL[9]*GPL[658] - 3*GPL[20]*GPL[658] - 3*GPL[3]*GPL[659] + 
         4*GPL[6]*GPL[659] - 5*GPL[9]*GPL[659] - 3*GPL[20]*GPL[659] + 
         GPL[3]*GPL[660] - GPL[6]*GPL[660] + GPL[9]*GPL[660] + 
         GPL[20]*GPL[660] + GPL[3]*GPL[661] - GPL[6]*GPL[661] + 
         GPL[9]*GPL[661] + GPL[20]*GPL[661] - 6*GPL[6]*GPL[662] + 
         6*GPL[6]*GPL[663] - 4*GPL[3]*GPL[664] + 4*GPL[6]*GPL[664] - 
         4*GPL[9]*GPL[664] - 4*GPL[20]*GPL[664] - 4*GPL[3]*GPL[665] + 
         4*GPL[6]*GPL[665] - 4*GPL[9]*GPL[665] - 4*GPL[20]*GPL[665] - 
         3*GPL[3]*GPL[668] + 4*GPL[6]*GPL[668] - 5*GPL[9]*GPL[668] - 
         3*GPL[20]*GPL[668] - 3*GPL[3]*GPL[669] + 4*GPL[6]*GPL[669] - 
         5*GPL[9]*GPL[669] - 3*GPL[20]*GPL[669] + GPL[3]*GPL[670] - 
         GPL[6]*GPL[670] + GPL[9]*GPL[670] + GPL[20]*GPL[670] + 
         GPL[3]*GPL[671] - GPL[6]*GPL[671] + GPL[9]*GPL[671] + 
         GPL[20]*GPL[671] - GPL[3]*GPL[672] + 2*GPL[6]*GPL[672] - 
         GPL[9]*GPL[672] - GPL[20]*GPL[672] - GPL[3]*GPL[673] - 
         GPL[9]*GPL[673] - GPL[20]*GPL[673] + GPL[3]*GPL[674] - 
         GPL[6]*GPL[674] + GPL[9]*GPL[674] + GPL[20]*GPL[674] + 
         GPL[3]*GPL[675] - GPL[6]*GPL[675] + GPL[9]*GPL[675] + 
         GPL[20]*GPL[675] - GPL[3]*GPL[676] + 2*GPL[6]*GPL[676] - 
         GPL[9]*GPL[676] - GPL[20]*GPL[676] - GPL[3]*GPL[677] - 
         GPL[9]*GPL[677] - GPL[20]*GPL[677] + GPL[3]*GPL[678] - 
         GPL[6]*GPL[678] + GPL[9]*GPL[678] + GPL[20]*GPL[678] + 
         GPL[3]*GPL[679] - GPL[6]*GPL[679] + GPL[9]*GPL[679] + 
         GPL[20]*GPL[679] + 3*GPL[3]*GPL[680] + 3*GPL[9]*GPL[680] + 
         3*GPL[20]*GPL[680] + 3*GPL[3]*GPL[681] - 6*GPL[6]*GPL[681] + 
         3*GPL[9]*GPL[681] + 3*GPL[20]*GPL[681] - 3*GPL[3]*GPL[682] + 
         3*GPL[6]*GPL[682] - 3*GPL[9]*GPL[682] - 3*GPL[20]*GPL[682] - 
         3*GPL[3]*GPL[683] + 3*GPL[6]*GPL[683] - 3*GPL[9]*GPL[683] - 
         3*GPL[20]*GPL[683] + 3*GPL[3]*GPL[684] + 3*GPL[9]*GPL[684] + 
         3*GPL[20]*GPL[684] + 3*GPL[3]*GPL[685] - 6*GPL[6]*GPL[685] + 
         3*GPL[9]*GPL[685] + 3*GPL[20]*GPL[685] - 3*GPL[3]*GPL[686] + 
         3*GPL[6]*GPL[686] - 3*GPL[9]*GPL[686] - 3*GPL[20]*GPL[686] - 
         3*GPL[3]*GPL[687] + 3*GPL[6]*GPL[687] - 3*GPL[9]*GPL[687] - 
         3*GPL[20]*GPL[687] + 3*GPL[3]*GPL[696] - 4*GPL[6]*GPL[696] + 
         5*GPL[9]*GPL[696] + 3*GPL[20]*GPL[696] + 3*GPL[3]*GPL[697] - 
         4*GPL[6]*GPL[697] + 5*GPL[9]*GPL[697] + 3*GPL[20]*GPL[697] - 
         GPL[3]*GPL[698] + GPL[6]*GPL[698] - GPL[9]*GPL[698] - 
         GPL[20]*GPL[698] - GPL[3]*GPL[699] + GPL[6]*GPL[699] - 
         GPL[9]*GPL[699] - GPL[20]*GPL[699] + 3*GPL[3]*GPL[700] - 
         4*GPL[6]*GPL[700] + 5*GPL[9]*GPL[700] + 3*GPL[20]*GPL[700] + 
         3*GPL[3]*GPL[701] - 4*GPL[6]*GPL[701] + 5*GPL[9]*GPL[701] + 
         3*GPL[20]*GPL[701] - GPL[3]*GPL[702] + GPL[6]*GPL[702] - 
         GPL[9]*GPL[702] - GPL[20]*GPL[702] - GPL[3]*GPL[703] + 
         GPL[6]*GPL[703] - GPL[9]*GPL[703] - GPL[20]*GPL[703] + 
         6*GPL[18]*GPL[704] - 6*GPL[19]*GPL[704] - 6*GPL[25]*GPL[704] + 
         6*GPL[27]*GPL[704] + 8*GPL[3]*GPL[705] - 14*GPL[11]*GPL[705] - 
         14*GPL[17]*GPL[705] + 2*GPL[18]*GPL[705] + 10*GPL[19]*GPL[705] + 
         2*GPL[25]*GPL[705] - 6*GPL[27]*GPL[705] + 6*GPL[30]*GPL[705] + 
         6*GPL[31]*GPL[705] - 8*GPL[3]*GPL[706] + 14*GPL[11]*GPL[706] + 
         14*GPL[17]*GPL[706] - 2*GPL[18]*GPL[706] + 2*GPL[19]*GPL[706] + 
         2*GPL[25]*GPL[706] - 2*GPL[27]*GPL[706] - 10*GPL[30]*GPL[706] - 
         10*GPL[31]*GPL[706] - 4*GPL[3]*GPL[707] + 6*GPL[11]*GPL[707] + 
         6*GPL[17]*GPL[707] - 2*GPL[18]*GPL[707] + 2*GPL[19]*GPL[707] + 
         2*GPL[25]*GPL[707] - 2*GPL[27]*GPL[707] - 2*GPL[30]*GPL[707] - 
         2*GPL[31]*GPL[707] - 2*GPL[3]*GPL[708] - 4*GPL[3]*GPL[709] - 
         4*GPL[3]*GPL[710] + 12*GPL[11]*GPL[710] + 12*GPL[17]*GPL[710] + 
         2*GPL[18]*GPL[710] - 2*GPL[19]*GPL[710] - 2*GPL[25]*GPL[710] + 
         2*GPL[27]*GPL[710] - 12*GPL[30]*GPL[710] - 12*GPL[31]*GPL[710] - 
         16*GPL[11]*GPL[711] - 16*GPL[17]*GPL[711] + 16*GPL[30]*GPL[711] + 
         16*GPL[31]*GPL[711] - 8*GPL[11]*GPL[712] - 8*GPL[17]*GPL[712] + 
         8*GPL[30]*GPL[712] + 8*GPL[31]*GPL[712] + 4*GPL[3]*GPL[713] + 
         4*GPL[3]*GPL[714] - 4*GPL[3]*GPL[715] + 4*GPL[11]*GPL[715] + 
         4*GPL[17]*GPL[715] + 4*GPL[18]*GPL[715] - 4*GPL[19]*GPL[715] - 
         4*GPL[25]*GPL[715] + 4*GPL[27]*GPL[715] - 4*GPL[30]*GPL[715] - 
         4*GPL[31]*GPL[715] - 8*GPL[11]*GPL[716] - 8*GPL[17]*GPL[716] + 
         8*GPL[30]*GPL[716] + 8*GPL[31]*GPL[716] + 4*GPL[3]*GPL[718] + 
         4*GPL[3]*GPL[719] - 6*GPL[3]*GPL[723] + 2*GPL[11]*GPL[723] + 
         2*GPL[17]*GPL[723] - 2*GPL[18]*GPL[723] + 2*GPL[19]*GPL[723] + 
         2*GPL[25]*GPL[723] - 2*GPL[27]*GPL[723] + 2*GPL[30]*GPL[723] + 
         2*GPL[31]*GPL[723] + 8*GPL[3]*GPL[724] - 2*GPL[11]*GPL[724] - 
         2*GPL[17]*GPL[724] + 2*GPL[18]*GPL[724] - 2*GPL[19]*GPL[724] - 
         2*GPL[25]*GPL[724] + 2*GPL[27]*GPL[724] - 2*GPL[30]*GPL[724] - 
         2*GPL[31]*GPL[724] + 4*GPL[3]*GPL[725] - 2*GPL[11]*GPL[725] - 
         2*GPL[17]*GPL[725] + 2*GPL[18]*GPL[725] - 2*GPL[19]*GPL[725] - 
         2*GPL[25]*GPL[725] + 2*GPL[27]*GPL[725] - 2*GPL[30]*GPL[725] - 
         2*GPL[31]*GPL[725] - 2*GPL[3]*GPL[727] - 4*GPL[3]*GPL[728] + 
         2*GPL[11]*GPL[728] + 2*GPL[17]*GPL[728] + 2*GPL[18]*GPL[728] - 
         2*GPL[19]*GPL[728] - 2*GPL[25]*GPL[728] + 2*GPL[27]*GPL[728] + 
         2*GPL[30]*GPL[728] + 2*GPL[31]*GPL[728] + 8*GPL[3]*GPL[729] - 
         2*GPL[11]*GPL[729] - 2*GPL[17]*GPL[729] - 2*GPL[18]*GPL[729] + 
         2*GPL[19]*GPL[729] + 2*GPL[25]*GPL[729] - 2*GPL[27]*GPL[729] - 
         2*GPL[30]*GPL[729] - 2*GPL[31]*GPL[729] + 4*GPL[3]*GPL[730] - 
         2*GPL[11]*GPL[730] - 2*GPL[17]*GPL[730] - 2*GPL[18]*GPL[730] + 
         2*GPL[19]*GPL[730] + 2*GPL[25]*GPL[730] - 2*GPL[27]*GPL[730] - 
         2*GPL[30]*GPL[730] - 2*GPL[31]*GPL[730] - 2*GPL[3]*GPL[731] + 
         GPL[18]*GPL[737] - GPL[19]*GPL[737] - GPL[25]*GPL[737] + 
         GPL[27]*GPL[737] + GPL[18]*GPL[738] - GPL[19]*GPL[738] - 
         GPL[25]*GPL[738] + GPL[27]*GPL[738] - 2*GPL[18]*GPL[744] + 
         2*GPL[19]*GPL[744] + 2*GPL[25]*GPL[744] - 2*GPL[27]*GPL[744] + 
         GPL[18]*GPL[750] - GPL[19]*GPL[750] - GPL[25]*GPL[750] + 
         GPL[27]*GPL[750] - GPL[18]*GPL[751] + GPL[19]*GPL[751] + 
         GPL[25]*GPL[751] - GPL[27]*GPL[751] - GPL[18]*GPL[752] + 
         GPL[19]*GPL[752] + GPL[25]*GPL[752] - GPL[27]*GPL[752] - 
         GPL[18]*GPL[755] + GPL[19]*GPL[755] + GPL[25]*GPL[755] - 
         GPL[27]*GPL[755] + GPL[18]*GPL[756] - GPL[19]*GPL[756] - 
         GPL[25]*GPL[756] + GPL[27]*GPL[756] + GPL[18]*GPL[757] - 
         GPL[19]*GPL[757] - GPL[25]*GPL[757] + GPL[27]*GPL[757] + 
         6*GPL[3]*GPL[763] + 4*GPL[11]*GPL[763] + 4*GPL[17]*GPL[763] - 
         6*GPL[18]*GPL[763] - 10*GPL[19]*GPL[763] - 2*GPL[25]*GPL[763] + 
         2*GPL[27]*GPL[763] - 12*GPL[3]*GPL[764] + 5*GPL[11]*GPL[764] + 
         5*GPL[17]*GPL[764] + 5*GPL[19]*GPL[764] + 5*GPL[25]*GPL[764] - 
         6*GPL[3]*GPL[765] + 3*GPL[11]*GPL[765] + 3*GPL[17]*GPL[765] + 
         3*GPL[19]*GPL[765] + 3*GPL[25]*GPL[765] + 3*GPL[3]*GPL[766] + 
         4*GPL[3]*GPL[767] - 9*GPL[3]*GPL[768] + 5*GPL[11]*GPL[768] + 
         5*GPL[17]*GPL[768] + 5*GPL[19]*GPL[768] + 5*GPL[25]*GPL[768] + 
         16*GPL[3]*GPL[769] - 6*GPL[11]*GPL[769] - 6*GPL[17]*GPL[769] - 
         6*GPL[19]*GPL[769] - 6*GPL[25]*GPL[769] + 8*GPL[3]*GPL[770] - 
         4*GPL[11]*GPL[770] - 4*GPL[17]*GPL[770] - 4*GPL[19]*GPL[770] - 
         4*GPL[25]*GPL[770] - 3*GPL[3]*GPL[771] - 5*GPL[3]*GPL[772] - 
         4*GPL[3]*GPL[773] + 2*GPL[18]*GPL[773] + 6*GPL[19]*GPL[773] + 
         2*GPL[25]*GPL[773] - 2*GPL[27]*GPL[773] + 8*GPL[3]*GPL[774] - 
         4*GPL[11]*GPL[774] - 4*GPL[17]*GPL[774] - 4*GPL[19]*GPL[774] - 
         4*GPL[25]*GPL[774] - 4*GPL[11]*GPL[775] - 4*GPL[17]*GPL[775] + 
         2*GPL[18]*GPL[775] - 2*GPL[19]*GPL[775] - 2*GPL[25]*GPL[775] + 
         2*GPL[27]*GPL[775] - 4*GPL[3]*GPL[777] + GPL[3]*GPL[778] - 
         GPL[3]*GPL[779] + GPL[3]*GPL[780] + 2*GPL[3]*GPL[783] + 
         2*GPL[3]*GPL[786] - 5*GPL[11]*GPL[786] - 5*GPL[17]*GPL[786] + 
         4*GPL[18]*GPL[786] + 3*GPL[19]*GPL[786] - GPL[25]*GPL[786] - 
         4*GPL[3]*GPL[787] + 5*GPL[11]*GPL[787] + 5*GPL[17]*GPL[787] - 
         4*GPL[18]*GPL[787] - 3*GPL[19]*GPL[787] + GPL[25]*GPL[787] - 
         2*GPL[3]*GPL[788] + 5*GPL[11]*GPL[788] + 5*GPL[17]*GPL[788] - 
         4*GPL[18]*GPL[788] - 3*GPL[19]*GPL[788] + GPL[25]*GPL[788] + 
         GPL[3]*GPL[789] + 2*GPL[3]*GPL[799] + 4*GPL[11]*GPL[799] + 
         4*GPL[17]*GPL[799] - 10*GPL[18]*GPL[799] - 6*GPL[19]*GPL[799] + 
         2*GPL[25]*GPL[799] - 2*GPL[27]*GPL[799] - 8*GPL[3]*GPL[800] + 
         8*GPL[18]*GPL[800] + 4*GPL[19]*GPL[800] + 4*GPL[27]*GPL[800] - 
         2*GPL[3]*GPL[801] + 6*GPL[18]*GPL[801] + 2*GPL[19]*GPL[801] - 
         2*GPL[25]*GPL[801] + 2*GPL[27]*GPL[801] + 4*GPL[3]*GPL[802] - 
         7*GPL[3]*GPL[804] + 5*GPL[11]*GPL[804] + 5*GPL[17]*GPL[804] + 
         5*GPL[18]*GPL[804] + 5*GPL[27]*GPL[804] + 16*GPL[3]*GPL[805] - 
         6*GPL[11]*GPL[805] - 6*GPL[17]*GPL[805] - 6*GPL[18]*GPL[805] - 
         6*GPL[27]*GPL[805] + 8*GPL[3]*GPL[806] - 4*GPL[11]*GPL[806] - 
         4*GPL[17]*GPL[806] - 4*GPL[18]*GPL[806] - 4*GPL[27]*GPL[806] - 
         5*GPL[3]*GPL[807] - 3*GPL[3]*GPL[808] + 8*GPL[11]*GPL[809] + 
         8*GPL[17]*GPL[809] - 4*GPL[19]*GPL[809] + 4*GPL[27]*GPL[809] + 
         8*GPL[3]*GPL[810] - 4*GPL[11]*GPL[810] - 4*GPL[17]*GPL[810] - 
         4*GPL[18]*GPL[810] - 4*GPL[27]*GPL[810] - 4*GPL[11]*GPL[811] - 
         4*GPL[17]*GPL[811] - 2*GPL[18]*GPL[811] + 2*GPL[19]*GPL[811] + 
         2*GPL[25]*GPL[811] - 2*GPL[27]*GPL[811] - 4*GPL[3]*GPL[812] - 
         GPL[3]*GPL[814] + GPL[3]*GPL[815] - GPL[3]*GPL[816] + 
         3*GPL[3]*GPL[817] - 5*GPL[11]*GPL[817] - 5*GPL[17]*GPL[817] + 
         3*GPL[18]*GPL[817] + 4*GPL[19]*GPL[817] - GPL[27]*GPL[817] - 
         4*GPL[3]*GPL[818] + 5*GPL[11]*GPL[818] + 5*GPL[17]*GPL[818] - 
         3*GPL[18]*GPL[818] - 4*GPL[19]*GPL[818] + GPL[27]*GPL[818] - 
         2*GPL[3]*GPL[819] + 5*GPL[11]*GPL[819] + 5*GPL[17]*GPL[819] - 
         3*GPL[18]*GPL[819] - 4*GPL[19]*GPL[819] + GPL[27]*GPL[819] + 
         GPL[3]*GPL[821] - 2*GPL[3]*GPL[822] + 2*GPL[3]*GPL[824] - 
         4*GPL[3]*GPL[854] + 4*GPL[6]*GPL[854] - 4*GPL[9]*GPL[854] - 
         4*GPL[20]*GPL[854] - 4*GPL[3]*GPL[855] + 4*GPL[6]*GPL[855] - 
         4*GPL[9]*GPL[855] - 4*GPL[20]*GPL[855] - 3*GPL[3]*GPL[858] + 
         4*GPL[6]*GPL[858] - 5*GPL[9]*GPL[858] - 3*GPL[20]*GPL[858] - 
         3*GPL[3]*GPL[859] + 4*GPL[6]*GPL[859] - 5*GPL[9]*GPL[859] - 
         3*GPL[20]*GPL[859] + GPL[3]*GPL[860] - GPL[6]*GPL[860] + 
         GPL[9]*GPL[860] + GPL[20]*GPL[860] + GPL[3]*GPL[861] - 
         GPL[6]*GPL[861] + GPL[9]*GPL[861] + GPL[20]*GPL[861] + 
         6*GPL[6]*GPL[862] - 6*GPL[6]*GPL[863] - 4*GPL[6]*GPL[864] + 
         4*GPL[6]*GPL[865] + 4*GPL[3]*GPL[866] - 4*GPL[6]*GPL[866] + 
         4*GPL[9]*GPL[866] + 4*GPL[20]*GPL[866] + 4*GPL[3]*GPL[867] - 
         4*GPL[6]*GPL[867] + 4*GPL[9]*GPL[867] + 4*GPL[20]*GPL[867] - 
         3*GPL[3]*GPL[868] + 4*GPL[6]*GPL[868] - 5*GPL[9]*GPL[868] - 
         3*GPL[20]*GPL[868] - 3*GPL[3]*GPL[869] + 4*GPL[6]*GPL[869] - 
         5*GPL[9]*GPL[869] - 3*GPL[20]*GPL[869] + GPL[3]*GPL[870] - 
         GPL[6]*GPL[870] + GPL[9]*GPL[870] + GPL[20]*GPL[870] + 
         GPL[3]*GPL[871] - GPL[6]*GPL[871] + GPL[9]*GPL[871] + 
         GPL[20]*GPL[871] + 3*GPL[3]*GPL[872] - 6*GPL[6]*GPL[872] + 
         3*GPL[9]*GPL[872] + 3*GPL[20]*GPL[872] + 3*GPL[3]*GPL[873] + 
         3*GPL[9]*GPL[873] + 3*GPL[20]*GPL[873] - 3*GPL[3]*GPL[874] + 
         3*GPL[6]*GPL[874] - 3*GPL[9]*GPL[874] - 3*GPL[20]*GPL[874] - 
         3*GPL[3]*GPL[875] + 3*GPL[6]*GPL[875] - 3*GPL[9]*GPL[875] - 
         3*GPL[20]*GPL[875] + 3*GPL[3]*GPL[876] - 6*GPL[6]*GPL[876] + 
         3*GPL[9]*GPL[876] + 3*GPL[20]*GPL[876] + 3*GPL[3]*GPL[877] + 
         3*GPL[9]*GPL[877] + 3*GPL[20]*GPL[877] - 3*GPL[3]*GPL[878] + 
         3*GPL[6]*GPL[878] - 3*GPL[9]*GPL[878] - 3*GPL[20]*GPL[878] - 
         3*GPL[3]*GPL[879] + 3*GPL[6]*GPL[879] - 3*GPL[9]*GPL[879] - 
         3*GPL[20]*GPL[879] - GPL[3]*GPL[880] - GPL[9]*GPL[880] - 
         GPL[20]*GPL[880] - GPL[3]*GPL[881] + 2*GPL[6]*GPL[881] - 
         GPL[9]*GPL[881] - GPL[20]*GPL[881] + GPL[3]*GPL[882] - 
         GPL[6]*GPL[882] + GPL[9]*GPL[882] + GPL[20]*GPL[882] + 
         GPL[3]*GPL[883] - GPL[6]*GPL[883] + GPL[9]*GPL[883] + 
         GPL[20]*GPL[883] - GPL[3]*GPL[884] - GPL[9]*GPL[884] - 
         GPL[20]*GPL[884] - GPL[3]*GPL[885] + 2*GPL[6]*GPL[885] - 
         GPL[9]*GPL[885] - GPL[20]*GPL[885] + GPL[3]*GPL[886] - 
         GPL[6]*GPL[886] + GPL[9]*GPL[886] + GPL[20]*GPL[886] + 
         GPL[3]*GPL[887] - GPL[6]*GPL[887] + GPL[9]*GPL[887] + 
         GPL[20]*GPL[887] + 3*GPL[3]*GPL[896] - 4*GPL[6]*GPL[896] + 
         5*GPL[9]*GPL[896] + 3*GPL[20]*GPL[896] + 3*GPL[3]*GPL[897] - 
         4*GPL[6]*GPL[897] + 5*GPL[9]*GPL[897] + 3*GPL[20]*GPL[897] - 
         GPL[3]*GPL[898] + GPL[6]*GPL[898] - GPL[9]*GPL[898] - 
         GPL[20]*GPL[898] - GPL[3]*GPL[899] + GPL[6]*GPL[899] - 
         GPL[9]*GPL[899] - GPL[20]*GPL[899] + 3*GPL[3]*GPL[900] - 
         4*GPL[6]*GPL[900] + 5*GPL[9]*GPL[900] + 3*GPL[20]*GPL[900] + 
         3*GPL[3]*GPL[901] - 4*GPL[6]*GPL[901] + 5*GPL[9]*GPL[901] + 
         3*GPL[20]*GPL[901] - GPL[3]*GPL[902] + GPL[6]*GPL[902] - 
         GPL[9]*GPL[902] - GPL[20]*GPL[902] - GPL[3]*GPL[903] + 
         GPL[6]*GPL[903] - GPL[9]*GPL[903] - GPL[20]*GPL[903] - 
         4*GPL[3]*GPL[917] + 4*GPL[6]*GPL[917] - 4*GPL[9]*GPL[917] - 
         4*GPL[20]*GPL[917] - 4*GPL[3]*GPL[918] + 4*GPL[6]*GPL[918] - 
         4*GPL[9]*GPL[918] - 4*GPL[20]*GPL[918] - 3*GPL[3]*GPL[921] + 
         4*GPL[6]*GPL[921] - 5*GPL[9]*GPL[921] - 3*GPL[20]*GPL[921] - 
         3*GPL[3]*GPL[922] + 4*GPL[6]*GPL[922] - 5*GPL[9]*GPL[922] - 
         3*GPL[20]*GPL[922] + GPL[3]*GPL[923] - GPL[6]*GPL[923] + 
         GPL[9]*GPL[923] + GPL[20]*GPL[923] + GPL[3]*GPL[924] - 
         GPL[6]*GPL[924] + GPL[9]*GPL[924] + GPL[20]*GPL[924] + 
         6*GPL[6]*GPL[925] - 6*GPL[6]*GPL[926] - 4*GPL[6]*GPL[927] + 
         4*GPL[6]*GPL[928] + 4*GPL[3]*GPL[929] - 4*GPL[6]*GPL[929] + 
         4*GPL[9]*GPL[929] + 4*GPL[20]*GPL[929] + 4*GPL[3]*GPL[930] - 
         4*GPL[6]*GPL[930] + 4*GPL[9]*GPL[930] + 4*GPL[20]*GPL[930] - 
         3*GPL[3]*GPL[931] + 4*GPL[6]*GPL[931] - 5*GPL[9]*GPL[931] - 
         3*GPL[20]*GPL[931] - 3*GPL[3]*GPL[932] + 4*GPL[6]*GPL[932] - 
         5*GPL[9]*GPL[932] - 3*GPL[20]*GPL[932] + GPL[3]*GPL[933] - 
         GPL[6]*GPL[933] + GPL[9]*GPL[933] + GPL[20]*GPL[933] + 
         GPL[3]*GPL[934] - GPL[6]*GPL[934] + GPL[9]*GPL[934] + 
         GPL[20]*GPL[934] + 3*GPL[3]*GPL[935] - 6*GPL[6]*GPL[935] + 
         3*GPL[9]*GPL[935] + 3*GPL[20]*GPL[935] + 3*GPL[3]*GPL[936] + 
         3*GPL[9]*GPL[936] + 3*GPL[20]*GPL[936] - 3*GPL[3]*GPL[937] + 
         3*GPL[6]*GPL[937] - 3*GPL[9]*GPL[937] - 3*GPL[20]*GPL[937] - 
         3*GPL[3]*GPL[938] + 3*GPL[6]*GPL[938] - 3*GPL[9]*GPL[938] - 
         3*GPL[20]*GPL[938] + 3*GPL[3]*GPL[939] - 6*GPL[6]*GPL[939] + 
         3*GPL[9]*GPL[939] + 3*GPL[20]*GPL[939] + 3*GPL[3]*GPL[940] + 
         3*GPL[9]*GPL[940] + 3*GPL[20]*GPL[940] - 3*GPL[3]*GPL[941] + 
         3*GPL[6]*GPL[941] - 3*GPL[9]*GPL[941] - 3*GPL[20]*GPL[941] - 
         3*GPL[3]*GPL[942] + 3*GPL[6]*GPL[942] - 3*GPL[9]*GPL[942] - 
         3*GPL[20]*GPL[942] - GPL[3]*GPL[943] - GPL[9]*GPL[943] - 
         GPL[20]*GPL[943] - GPL[3]*GPL[944] + 2*GPL[6]*GPL[944] - 
         GPL[9]*GPL[944] - GPL[20]*GPL[944] + GPL[3]*GPL[945] - 
         GPL[6]*GPL[945] + GPL[9]*GPL[945] + GPL[20]*GPL[945] + 
         GPL[3]*GPL[946] - GPL[6]*GPL[946] + GPL[9]*GPL[946] + 
         GPL[20]*GPL[946] - GPL[3]*GPL[947] - GPL[9]*GPL[947] - 
         GPL[20]*GPL[947] - GPL[3]*GPL[948] + 2*GPL[6]*GPL[948] - 
         GPL[9]*GPL[948] - GPL[20]*GPL[948] + GPL[3]*GPL[949] - 
         GPL[6]*GPL[949] + GPL[9]*GPL[949] + GPL[20]*GPL[949] + 
         GPL[3]*GPL[950] - GPL[6]*GPL[950] + GPL[9]*GPL[950] + 
         GPL[20]*GPL[950] + 3*GPL[3]*GPL[959] - 4*GPL[6]*GPL[959] + 
         5*GPL[9]*GPL[959] + 3*GPL[20]*GPL[959] + 3*GPL[3]*GPL[960] - 
         4*GPL[6]*GPL[960] + 5*GPL[9]*GPL[960] + 3*GPL[20]*GPL[960] - 
         GPL[3]*GPL[961] + GPL[6]*GPL[961] - GPL[9]*GPL[961] - 
         GPL[20]*GPL[961] - GPL[3]*GPL[962] + GPL[6]*GPL[962] - 
         GPL[9]*GPL[962] - GPL[20]*GPL[962] + 3*GPL[3]*GPL[963] - 
         4*GPL[6]*GPL[963] + 5*GPL[9]*GPL[963] + 3*GPL[20]*GPL[963] + 
         3*GPL[3]*GPL[964] - 4*GPL[6]*GPL[964] + 5*GPL[9]*GPL[964] + 
         3*GPL[20]*GPL[964] - GPL[3]*GPL[965] + GPL[6]*GPL[965] - 
         GPL[9]*GPL[965] - GPL[20]*GPL[965] - GPL[3]*GPL[966] + 
         GPL[6]*GPL[966] - GPL[9]*GPL[966] - GPL[20]*GPL[966] + 
         4*GPL[3]*GPL[985] - 4*GPL[6]*GPL[985] + 4*GPL[9]*GPL[985] + 
         4*GPL[20]*GPL[985] + 4*GPL[3]*GPL[986] - 4*GPL[6]*GPL[986] + 
         4*GPL[9]*GPL[986] + 4*GPL[20]*GPL[986] + 3*GPL[3]*GPL[987] - 
         6*GPL[6]*GPL[987] + 9*GPL[9]*GPL[987] + 3*GPL[20]*GPL[987] + 
         3*GPL[3]*GPL[988] - 6*GPL[6]*GPL[988] + 9*GPL[9]*GPL[988] + 
         3*GPL[20]*GPL[988] + 3*GPL[3]*GPL[989] - 3*GPL[6]*GPL[989] + 
         3*GPL[9]*GPL[989] + 3*GPL[20]*GPL[989] + 3*GPL[3]*GPL[990] - 
         3*GPL[6]*GPL[990] + 3*GPL[9]*GPL[990] + 3*GPL[20]*GPL[990] + 
         4*GPL[3]*GPL[991] - 4*GPL[6]*GPL[991] + 4*GPL[9]*GPL[991] + 
         4*GPL[20]*GPL[991] + 4*GPL[3]*GPL[992] - 4*GPL[6]*GPL[992] + 
         4*GPL[9]*GPL[992] + 4*GPL[20]*GPL[992] + 3*GPL[3]*GPL[993] - 
         6*GPL[6]*GPL[993] + 9*GPL[9]*GPL[993] + 3*GPL[20]*GPL[993] + 
         3*GPL[3]*GPL[994] - 6*GPL[6]*GPL[994] + 9*GPL[9]*GPL[994] + 
         3*GPL[20]*GPL[994] + 3*GPL[3]*GPL[995] - 3*GPL[6]*GPL[995] + 
         3*GPL[9]*GPL[995] + 3*GPL[20]*GPL[995] + 3*GPL[3]*GPL[996] - 
         3*GPL[6]*GPL[996] + 3*GPL[9]*GPL[996] + 3*GPL[20]*GPL[996] - 
         GPL[3]*GPL[997] + GPL[9]*GPL[997] - GPL[20]*GPL[997] - 
         GPL[3]*GPL[998] + GPL[9]*GPL[998] - GPL[20]*GPL[998] - 
         GPL[3]*GPL[999] + GPL[6]*GPL[999] - GPL[9]*GPL[999] - 
         GPL[20]*GPL[999] - GPL[3]*GPL[1000] + GPL[6]*GPL[1000] - 
         GPL[9]*GPL[1000] - GPL[20]*GPL[1000] - GPL[3]*GPL[1001] + 
         GPL[9]*GPL[1001] - GPL[20]*GPL[1001] - GPL[3]*GPL[1002] + 
         GPL[9]*GPL[1002] - GPL[20]*GPL[1002] - GPL[3]*GPL[1003] + 
         GPL[6]*GPL[1003] - GPL[9]*GPL[1003] - GPL[20]*GPL[1003] - 
         GPL[3]*GPL[1004] + GPL[6]*GPL[1004] - GPL[9]*GPL[1004] - 
         GPL[20]*GPL[1004] - GPL[3]*GPL[1005] + GPL[9]*GPL[1005] - 
         GPL[20]*GPL[1005] - GPL[3]*GPL[1006] + GPL[9]*GPL[1006] - 
         GPL[20]*GPL[1006] - GPL[3]*GPL[1007] + GPL[6]*GPL[1007] - 
         GPL[9]*GPL[1007] - GPL[20]*GPL[1007] - GPL[3]*GPL[1008] + 
         GPL[6]*GPL[1008] - GPL[9]*GPL[1008] - GPL[20]*GPL[1008] - 
         GPL[3]*GPL[1009] + GPL[9]*GPL[1009] - GPL[20]*GPL[1009] - 
         GPL[3]*GPL[1010] + GPL[9]*GPL[1010] - GPL[20]*GPL[1010] - 
         GPL[3]*GPL[1011] + GPL[6]*GPL[1011] - GPL[9]*GPL[1011] - 
         GPL[20]*GPL[1011] - GPL[3]*GPL[1012] + GPL[6]*GPL[1012] - 
         GPL[9]*GPL[1012] - GPL[20]*GPL[1012] - 3*GPL[3]*GPL[1021] + 
         4*GPL[6]*GPL[1021] - 5*GPL[9]*GPL[1021] - 3*GPL[20]*GPL[1021] - 
         3*GPL[3]*GPL[1022] + 4*GPL[6]*GPL[1022] - 5*GPL[9]*GPL[1022] - 
         3*GPL[20]*GPL[1022] + GPL[3]*GPL[1023] - GPL[6]*GPL[1023] + 
         GPL[9]*GPL[1023] + GPL[20]*GPL[1023] + GPL[3]*GPL[1024] - 
         GPL[6]*GPL[1024] + GPL[9]*GPL[1024] + GPL[20]*GPL[1024] - 
         3*GPL[3]*GPL[1025] + 4*GPL[6]*GPL[1025] - 5*GPL[9]*GPL[1025] - 
         3*GPL[20]*GPL[1025] - 3*GPL[3]*GPL[1026] + 4*GPL[6]*GPL[1026] - 
         5*GPL[9]*GPL[1026] - 3*GPL[20]*GPL[1026] + GPL[3]*GPL[1027] - 
         GPL[6]*GPL[1027] + GPL[9]*GPL[1027] + GPL[20]*GPL[1027] + 
         GPL[3]*GPL[1028] - GPL[6]*GPL[1028] + GPL[9]*GPL[1028] + 
         GPL[20]*GPL[1028] + 4*GPL[3]*GPL[1029] - 4*GPL[6]*GPL[1029] + 
         4*GPL[9]*GPL[1029] + 4*GPL[20]*GPL[1029] + 4*GPL[3]*GPL[1030] - 
         4*GPL[6]*GPL[1030] + 4*GPL[9]*GPL[1030] + 4*GPL[20]*GPL[1030] + 
         3*GPL[3]*GPL[1031] - 6*GPL[6]*GPL[1031] + 9*GPL[9]*GPL[1031] + 
         3*GPL[20]*GPL[1031] + 3*GPL[3]*GPL[1032] - 6*GPL[6]*GPL[1032] + 
         9*GPL[9]*GPL[1032] + 3*GPL[20]*GPL[1032] + 3*GPL[3]*GPL[1033] - 
         3*GPL[6]*GPL[1033] + 3*GPL[9]*GPL[1033] + 3*GPL[20]*GPL[1033] + 
         3*GPL[3]*GPL[1034] - 3*GPL[6]*GPL[1034] + 3*GPL[9]*GPL[1034] + 
         3*GPL[20]*GPL[1034] + 4*GPL[3]*GPL[1035] - 4*GPL[6]*GPL[1035] + 
         4*GPL[9]*GPL[1035] + 4*GPL[20]*GPL[1035] + 4*GPL[3]*GPL[1036] - 
         4*GPL[6]*GPL[1036] + 4*GPL[9]*GPL[1036] + 4*GPL[20]*GPL[1036] + 
         3*GPL[3]*GPL[1037] - 6*GPL[6]*GPL[1037] + 9*GPL[9]*GPL[1037] + 
         3*GPL[20]*GPL[1037] + 3*GPL[3]*GPL[1038] - 6*GPL[6]*GPL[1038] + 
         9*GPL[9]*GPL[1038] + 3*GPL[20]*GPL[1038] + 3*GPL[3]*GPL[1039] - 
         3*GPL[6]*GPL[1039] + 3*GPL[9]*GPL[1039] + 3*GPL[20]*GPL[1039] + 
         3*GPL[3]*GPL[1040] - 3*GPL[6]*GPL[1040] + 3*GPL[9]*GPL[1040] + 
         3*GPL[20]*GPL[1040] - GPL[3]*GPL[1041] + GPL[9]*GPL[1041] - 
         GPL[20]*GPL[1041] - GPL[3]*GPL[1042] + GPL[9]*GPL[1042] - 
         GPL[20]*GPL[1042] - GPL[3]*GPL[1043] + GPL[6]*GPL[1043] - 
         GPL[9]*GPL[1043] - GPL[20]*GPL[1043] - GPL[3]*GPL[1044] + 
         GPL[6]*GPL[1044] - GPL[9]*GPL[1044] - GPL[20]*GPL[1044] - 
         GPL[3]*GPL[1045] + GPL[9]*GPL[1045] - GPL[20]*GPL[1045] - 
         GPL[3]*GPL[1046] + GPL[9]*GPL[1046] - GPL[20]*GPL[1046] - 
         GPL[3]*GPL[1047] + GPL[6]*GPL[1047] - GPL[9]*GPL[1047] - 
         GPL[20]*GPL[1047] - GPL[3]*GPL[1048] + GPL[6]*GPL[1048] - 
         GPL[9]*GPL[1048] - GPL[20]*GPL[1048] - GPL[3]*GPL[1049] + 
         GPL[9]*GPL[1049] - GPL[20]*GPL[1049] - GPL[3]*GPL[1050] + 
         GPL[9]*GPL[1050] - GPL[20]*GPL[1050] - GPL[3]*GPL[1051] + 
         GPL[6]*GPL[1051] - GPL[9]*GPL[1051] - GPL[20]*GPL[1051] - 
         GPL[3]*GPL[1052] + GPL[6]*GPL[1052] - GPL[9]*GPL[1052] - 
         GPL[20]*GPL[1052] - GPL[3]*GPL[1053] + GPL[9]*GPL[1053] - 
         GPL[20]*GPL[1053] - GPL[3]*GPL[1054] + GPL[9]*GPL[1054] - 
         GPL[20]*GPL[1054] - GPL[3]*GPL[1055] + GPL[6]*GPL[1055] - 
         GPL[9]*GPL[1055] - GPL[20]*GPL[1055] - GPL[3]*GPL[1056] + 
         GPL[6]*GPL[1056] - GPL[9]*GPL[1056] - GPL[20]*GPL[1056] - 
         3*GPL[3]*GPL[1065] + 4*GPL[6]*GPL[1065] - 5*GPL[9]*GPL[1065] - 
         3*GPL[20]*GPL[1065] - 3*GPL[3]*GPL[1066] + 4*GPL[6]*GPL[1066] - 
         5*GPL[9]*GPL[1066] - 3*GPL[20]*GPL[1066] + GPL[3]*GPL[1067] - 
         GPL[6]*GPL[1067] + GPL[9]*GPL[1067] + GPL[20]*GPL[1067] + 
         GPL[3]*GPL[1068] - GPL[6]*GPL[1068] + GPL[9]*GPL[1068] + 
         GPL[20]*GPL[1068] - 3*GPL[3]*GPL[1069] + 4*GPL[6]*GPL[1069] - 
         5*GPL[9]*GPL[1069] - 3*GPL[20]*GPL[1069] - 3*GPL[3]*GPL[1070] + 
         4*GPL[6]*GPL[1070] - 5*GPL[9]*GPL[1070] - 3*GPL[20]*GPL[1070] + 
         GPL[3]*GPL[1071] - GPL[6]*GPL[1071] + GPL[9]*GPL[1071] + 
         GPL[20]*GPL[1071] + GPL[3]*GPL[1072] - GPL[6]*GPL[1072] + 
         GPL[9]*GPL[1072] + GPL[20]*GPL[1072] + 10*GPL[1147] - 4*GPL[1150] - 
         3*GPL[1159] + 8*GPL[1173] - 7*GPL[1176] - 7*GPL[1182] + 
         6*GPL[1183] + 4*GPL[1185] + 10*GPL[1187] - 20*GPL[1189] - 
         10*GPL[1192] - 20*GPL[1194] + 28*GPL[1196] + 16*GPL[1200] - 
         16*GPL[1205] + 16*GPL[1206] + 6*GPL[1207] + 2*GPL[1208] - 
         2*GPL[1209] - 2*GPL[1210] - 4*GPL[1211] + 4*GPL[1212] + 
         4*GPL[1213] - 16*GPL[1221] + 21*GPL[1223] + 11*GPL[1224] + 
         22*GPL[1226] - 28*GPL[1228] - 16*GPL[1233] + 14*GPL[1237] - 
         16*GPL[1238] - 8*GPL[1239] - GPL[1240] + GPL[1241] + GPL[1242] + 
         GPL[1243] - GPL[1244] - GPL[1245] + 6*GPL[1299] - 12*GPL[1300] + 
         12*GPL[1301] + 4*GPL[1302] + 14*GPL[1303] - 16*GPL[1304] - 
         8*GPL[1305] + 8*GPL[1306] - 8*GPL[1307] + 4*GPL[1312] - 
         4*GPL[1313] - 4*GPL[1314] + GPL[1315] + GPL[1316] - 2*GPL[1317] + 
         GPL[1318] - GPL[1319] - GPL[1320] - GPL[1321] + GPL[1322] + 
         GPL[1323] - 2*GPL[1324] + 5*GPL[1325] + 3*GPL[1326] + 5*GPL[1327] - 
         6*GPL[1328] - 4*GPL[1329] + 2*GPL[1330] - 4*GPL[1331] - 
         2*GPL[1332] - GPL[1336] + GPL[1337] + GPL[1338] - 6*GPL[1339] + 
         8*GPL[1340] + 6*GPL[1341] + 10*GPL[1342] - 12*GPL[1343] - 
         8*GPL[1344] + 8*GPL[1345] - 8*GPL[1346] - 6*GPL[1347] - 
         2*GPL[1348] + 2*GPL[1349] + 2*GPL[1350] - 8*GPL[1430] + 
         12*GPL[1432] + 4*GPL[1433] + 4*GPL[1434] + 8*GPL[1435] + 
         10*GPL[1437] - 12*GPL[1439] - 8*GPL[1442] - 4*GPL[1444] - 
         4*GPL[1445] + 8*GPL[1446] - 8*GPL[1447] - 4*GPL[1448] + 
         2*GPL[1449] - 2*GPL[1450] - 2*GPL[1451] + 4*GPL[1452] - 
         4*GPL[1453] - 4*GPL[1454] + 4*GPL[1455] + 4*GPL[1456] + 
         4*GPL[1457] + 4*GPL[1458] + 4*GPL[1462] - 4*GPL[1464] + 
         3*GPL[1465] + 3*GPL[1466] - 4*GPL[1467] + 3*GPL[1472] + 
         3*GPL[1474] + 3*GPL[1476] + 3*GPL[1477] + 3*GPL[1478] + 
         3*GPL[1479] - 4*GPL[1481] + 4*GPL[1482] + 4*GPL[1483] - 
         4*GPL[1484] + 4*GPL[1485] + 4*GPL[1486] + 3*GPL[1487] + 
         3*GPL[1488] + 3*GPL[1489] + 3*GPL[1490] - 4*GPL[1498] - 
         4*GPL[1499] + 4*GPL[1500] + 4*GPL[1501] + 4*GPL[1502] + 
         4*GPL[1503] + 4*GPL[1504] + 4*GPL[1505] + 3*GPL[1506] + 
         3*GPL[1507] + 3*GPL[1508] + 3*GPL[1509] + 3*GPL[1510] + 
         3*GPL[1511] + 3*GPL[1512] + 3*GPL[1513] + 3*GPL[1514] + 
         3*GPL[1515] + 3*GPL[1516] + 3*GPL[1517] - 3*GPL[1518] - 
         3*GPL[1519] + 3*GPL[1520] + 3*GPL[1521] + 5*GPL[1522] + 
         5*GPL[1523] + 3*GPL[1524] + 3*GPL[1525] - 5*GPL[1526] - 
         5*GPL[1527] - 5*GPL[1528] - 5*GPL[1529] - 3*GPL[1530] - 
         3*GPL[1531] + 3*GPL[1532] + 3*GPL[1533] + 5*GPL[1534] + 
         5*GPL[1535] + 3*GPL[1536] + 3*GPL[1537] - 5*GPL[1538] - 
         5*GPL[1539] - 5*GPL[1540] - 5*GPL[1541] + 4*GPL[1543] - 
         4*GPL[1544] - 4*GPL[1545] - 4*GPL[1548] + 4*GPL[1549] + 
         4*GPL[1550] - 4*GPL[1551] + 4*GPL[1552] + 4*GPL[1553] + 
         4*GPL[1563] - 10*GPL[1564] - 6*GPL[1565] - 10*GPL[1566] + 
         12*GPL[1567] + 8*GPL[1568] - 4*GPL[1569] + 8*GPL[1570] + 
         4*GPL[1571] + 2*GPL[1575] - 2*GPL[1576] - 2*GPL[1577] + 
         4*GPL[1578] - 8*GPL[1579] - 4*GPL[1580] - 10*GPL[1581] + 
         12*GPL[1582] + 8*GPL[1583] - 8*GPL[1584] + 8*GPL[1585] + 
         4*GPL[1586] + 2*GPL[1587] - 2*GPL[1588] - 2*GPL[1589] + 
         5*GPL[1599] + 5*GPL[1600] + 3*GPL[1601] + 3*GPL[1602] - 
         3*GPL[1603] - 3*GPL[1604] + 3*GPL[1605] + 3*GPL[1606] - 
         5*GPL[1607] - 5*GPL[1608] - 5*GPL[1609] - 5*GPL[1610] + 
         5*GPL[1615] + 5*GPL[1616] + 3*GPL[1617] + 3*GPL[1618] - 
         3*GPL[1619] - 3*GPL[1620] + 3*GPL[1621] + 3*GPL[1622] - 
         5*GPL[1623] - 5*GPL[1624] - 5*GPL[1625] - 5*GPL[1626] - GPL[1643] - 
         GPL[1644] - 3*GPL[1645] - 3*GPL[1646] - GPL[1647] - GPL[1648] - 
         3*GPL[1649] - 3*GPL[1650] + GPL[1651] + GPL[1652] + GPL[1653] + 
         GPL[1654] - GPL[1655] - GPL[1656] - 3*GPL[1657] - 3*GPL[1658] - 
         GPL[1659] - GPL[1660] - 3*GPL[1661] - 3*GPL[1662] + GPL[1663] + 
         GPL[1664] + GPL[1665] + GPL[1666] + 4*GPL[1879] + 4*GPL[1880] - 
         4*GPL[1881] - 4*GPL[1882] + 4*GPL[1883] + 4*GPL[1884] + 
         4*GPL[1885] + 4*GPL[1886] + 3*GPL[1887] + 3*GPL[1888] + 
         3*GPL[1889] + 3*GPL[1890] + 3*GPL[1891] + 3*GPL[1892] + 
         3*GPL[1893] + 3*GPL[1894] + 3*GPL[1895] + 3*GPL[1896] + 
         3*GPL[1897] + 3*GPL[1898] - 4*GPL[1899] - 4*GPL[1900] + 
         4*GPL[1901] + 4*GPL[1902] + 4*GPL[1903] + 4*GPL[1904] + 
         4*GPL[1905] + 4*GPL[1906] + 3*GPL[1907] + 3*GPL[1908] + 
         3*GPL[1909] + 3*GPL[1910] + 3*GPL[1911] + 3*GPL[1912] + 
         3*GPL[1913] + 3*GPL[1914] + 3*GPL[1915] + 3*GPL[1916] + 
         3*GPL[1917] + 3*GPL[1918] - 3*GPL[1919] - 3*GPL[1920] + 
         3*GPL[1921] + 3*GPL[1922] + 5*GPL[1923] + 5*GPL[1924] + 
         3*GPL[1925] + 3*GPL[1926] - 5*GPL[1927] - 5*GPL[1928] - 
         5*GPL[1929] - 5*GPL[1930] - 3*GPL[1931] - 3*GPL[1932] + 
         3*GPL[1933] + 3*GPL[1934] + 5*GPL[1935] + 5*GPL[1936] + 
         3*GPL[1937] + 3*GPL[1938] - 5*GPL[1939] - 5*GPL[1940] - 
         5*GPL[1941] - 5*GPL[1942] + 5*GPL[1943] + 5*GPL[1944] + 
         3*GPL[1945] + 3*GPL[1946] - 3*GPL[1947] - 3*GPL[1948] + 
         3*GPL[1949] + 3*GPL[1950] - 5*GPL[1951] - 5*GPL[1952] - 
         5*GPL[1953] - 5*GPL[1954] + 5*GPL[1955] + 5*GPL[1956] + 
         3*GPL[1957] + 3*GPL[1958] - 3*GPL[1959] - 3*GPL[1960] + 
         3*GPL[1961] + 3*GPL[1962] - 5*GPL[1963] - 5*GPL[1964] - 
         5*GPL[1965] - 5*GPL[1966] - GPL[1983] - GPL[1984] - 3*GPL[1985] - 
         3*GPL[1986] - GPL[1987] - GPL[1988] - 3*GPL[1989] - 3*GPL[1990] + 
         GPL[1991] + GPL[1992] + GPL[1993] + GPL[1994] - GPL[1995] - 
         GPL[1996] - 3*GPL[1997] - 3*GPL[1998] - GPL[1999] - GPL[2000] - 
         3*GPL[2001] - 3*GPL[2002] + GPL[2003] + GPL[2004] + GPL[2005] + 
         GPL[2006] - 4*GPL[2007] - 4*GPL[2008] + 4*GPL[2011] + 4*GPL[2012] - 
         4*GPL[2015] - 4*GPL[2016] - 4*GPL[2017] - 4*GPL[2018] + GPL[2019] + 
         GPL[2020] + 3*GPL[2021] + 3*GPL[2022] + GPL[2023] + GPL[2024] + 
         3*GPL[2025] + 3*GPL[2026] - GPL[2027] - GPL[2028] - GPL[2029] - 
         GPL[2030] + 6*GPL[2031] + 6*GPL[2032] - 6*GPL[2033] - 6*GPL[2034] + 
         4*GPL[2037] + 4*GPL[2038] + 4*GPL[2041] + 4*GPL[2042] + GPL[2047] + 
         GPL[2048] + 3*GPL[2049] + 3*GPL[2050] + GPL[2051] + GPL[2052] + 
         3*GPL[2053] + 3*GPL[2054] - GPL[2055] - GPL[2056] - GPL[2057] - 
         GPL[2058] - GPL[2059] - GPL[2060] + GPL[2061] + GPL[2062] + 
         GPL[2063] + GPL[2064] + GPL[2065] + GPL[2066] - GPL[2067] - 
         GPL[2068] - GPL[2069] - GPL[2070] - GPL[2071] - GPL[2072] + 
         GPL[2073] + GPL[2074] + GPL[2075] + GPL[2076] + GPL[2077] + 
         GPL[2078] - GPL[2079] - GPL[2080] - GPL[2081] - GPL[2082] - 
         3*GPL[2083] - 3*GPL[2084] - 3*GPL[2085] - 3*GPL[2086] + 
         3*GPL[2087] + 3*GPL[2088] - 3*GPL[2089] - 3*GPL[2090] + 
         3*GPL[2091] + 3*GPL[2092] + 3*GPL[2093] + 3*GPL[2094] - 
         3*GPL[2095] - 3*GPL[2096] - 3*GPL[2097] - 3*GPL[2098] + 
         3*GPL[2099] + 3*GPL[2100] - 3*GPL[2101] - 3*GPL[2102] + 
         3*GPL[2103] + 3*GPL[2104] + 3*GPL[2105] + 3*GPL[2106] - GPL[2123] - 
         GPL[2124] - 3*GPL[2125] - 3*GPL[2126] - GPL[2127] - GPL[2128] - 
         3*GPL[2129] - 3*GPL[2130] + GPL[2131] + GPL[2132] + GPL[2133] + 
         GPL[2134] - GPL[2135] - GPL[2136] - 3*GPL[2137] - 3*GPL[2138] - 
         GPL[2139] - GPL[2140] - 3*GPL[2141] - 3*GPL[2142] + GPL[2143] + 
         GPL[2144] + GPL[2145] + GPL[2146] - 4*GPL[2147] - 4*GPL[2148] + 
         4*GPL[2151] + 4*GPL[2152] - 4*GPL[2155] - 4*GPL[2156] - 
         4*GPL[2157] - 4*GPL[2158] + GPL[2159] + GPL[2160] + 3*GPL[2161] + 
         3*GPL[2162] + GPL[2163] + GPL[2164] + 3*GPL[2165] + 3*GPL[2166] - 
         GPL[2167] - GPL[2168] - GPL[2169] - GPL[2170] + 6*GPL[2171] + 
         6*GPL[2172] - 6*GPL[2173] - 6*GPL[2174] + 4*GPL[2177] + 
         4*GPL[2178] + 4*GPL[2181] + 4*GPL[2182] + GPL[2187] + GPL[2188] + 
         3*GPL[2189] + 3*GPL[2190] + GPL[2191] + GPL[2192] + 3*GPL[2193] + 
         3*GPL[2194] - GPL[2195] - GPL[2196] - GPL[2197] - GPL[2198] - 
         GPL[2199] - GPL[2200] + GPL[2201] + GPL[2202] + GPL[2203] + 
         GPL[2204] + GPL[2205] + GPL[2206] - GPL[2207] - GPL[2208] - 
         GPL[2209] - GPL[2210] - GPL[2211] - GPL[2212] + GPL[2213] + 
         GPL[2214] + GPL[2215] + GPL[2216] + GPL[2217] + GPL[2218] - 
         GPL[2219] - GPL[2220] - GPL[2221] - GPL[2222] - 3*GPL[2223] - 
         3*GPL[2224] - 3*GPL[2225] - 3*GPL[2226] + 3*GPL[2227] + 
         3*GPL[2228] - 3*GPL[2229] - 3*GPL[2230] + 3*GPL[2231] + 
         3*GPL[2232] + 3*GPL[2233] + 3*GPL[2234] - 3*GPL[2235] - 
         3*GPL[2236] - 3*GPL[2237] - 3*GPL[2238] + 3*GPL[2239] + 
         3*GPL[2240] - 3*GPL[2241] - 3*GPL[2242] + 3*GPL[2243] + 
         3*GPL[2244] + 3*GPL[2245] + 3*GPL[2246] - GPL[2263] - GPL[2264] - 
         3*GPL[2265] - 3*GPL[2266] - GPL[2267] - GPL[2268] - 3*GPL[2269] - 
         3*GPL[2270] + GPL[2271] + GPL[2272] + GPL[2273] + GPL[2274] - 
         GPL[2275] - GPL[2276] - 3*GPL[2277] - 3*GPL[2278] - GPL[2279] - 
         GPL[2280] - 3*GPL[2281] - 3*GPL[2282] + GPL[2283] + GPL[2284] + 
         GPL[2285] + GPL[2286] - 8*GPL[2291] + 12*GPL[2292] + 8*GPL[2293] + 
         10*GPL[2294] - 12*GPL[2295] - 8*GPL[2296] + 8*GPL[2297] - 
         8*GPL[2298] - 4*GPL[2299] + 2*GPL[2300] - 2*GPL[2301] - 
         2*GPL[2302] + 4*GPL[2303] - 4*GPL[2304] - 4*GPL[2305] + 
         4*GPL[2307] - 4*GPL[2308] - 4*GPL[2309] - 4*GPL[2312] + 
         4*GPL[2313] + 4*GPL[2314] - 4*GPL[2315] + 4*GPL[2316] + 
         4*GPL[2317] + 4*GPL[2319] - 4*GPL[2320] - 4*GPL[2321] - 
         4*GPL[2324] + 4*GPL[2325] + 4*GPL[2326] - 4*GPL[2327] + 
         4*GPL[2328] + 4*GPL[2329] + 4*GPL[2339] - 10*GPL[2340] - 
         6*GPL[2341] - 10*GPL[2342] + 12*GPL[2343] + 8*GPL[2344] - 
         4*GPL[2345] + 8*GPL[2346] + 4*GPL[2347] + 2*GPL[2351] - 
         2*GPL[2352] - 2*GPL[2353] + 4*GPL[2354] - 8*GPL[2355] - 
         4*GPL[2356] - 10*GPL[2357] + 12*GPL[2358] + 8*GPL[2359] - 
         8*GPL[2360] + 8*GPL[2361] + 4*GPL[2362] + 2*GPL[2363] - 
         2*GPL[2364] - 2*GPL[2365] - 12*GPL[2464] - 2*GPL[2465] + 
         14*GPL[2466] + 6*GPL[2467] + 13*GPL[2468] - 22*GPL[2469] - 
         12*GPL[2470] + 8*GPL[2471] - 12*GPL[2472] - 6*GPL[2473] - 
         3*GPL[2474] + 3*GPL[2475] + 3*GPL[2476] - 4*GPL[2477] + 
         4*GPL[2478] + 4*GPL[2479] + 12*GPL[2480] - 19*GPL[2481] - 
         9*GPL[2482] - 22*GPL[2483] + 28*GPL[2484] + 16*GPL[2485] - 
         10*GPL[2486] + 16*GPL[2487] + 8*GPL[2488] + 3*GPL[2489] - 
         3*GPL[2490] - 3*GPL[2491] + 5*GPL[2492] - 5*GPL[2493] - 
         5*GPL[2494] + 6*GPL[2495] - 12*GPL[2497] - 4*GPL[2498] - 
         10*GPL[2499] + 16*GPL[2500] + 8*GPL[2501] + 8*GPL[2503] + 
         4*GPL[2508] - 4*GPL[2509] - 4*GPL[2510] + GPL[2511] + GPL[2512] - 
         2*GPL[2513] + GPL[2514] - GPL[2515] - GPL[2516] - GPL[2517] + 
         GPL[2518] + GPL[2519] + 2*GPL[2520] - 2*GPL[2526] + 2*GPL[2528] - 
         2*GPL[2535] + 4*GPL[2536] + 2*GPL[2537] + 5*GPL[2538] - 
         6*GPL[2539] - 4*GPL[2540] + 4*GPL[2541] - 4*GPL[2542] - 
         2*GPL[2543] - GPL[2544] + GPL[2545] + GPL[2546] - 6*GPL[2574] - 
         2*GPL[2575] + 8*GPL[2576] + 2*GPL[2577] + 10*GPL[2578] - 
         16*GPL[2579] - 8*GPL[2580] + 8*GPL[2581] - 8*GPL[2582] - 
         2*GPL[2583] - 4*GPL[2584] + 4*GPL[2585] + 4*GPL[2586] + 
         12*GPL[2590] - 17*GPL[2591] - 7*GPL[2592] - 22*GPL[2593] + 
         28*GPL[2594] + 16*GPL[2595] - 14*GPL[2596] + 16*GPL[2597] + 
         8*GPL[2598] + 5*GPL[2599] - 5*GPL[2600] - 5*GPL[2601] + 
         3*GPL[2602] - 3*GPL[2603] - 3*GPL[2604] - 6*GPL[2605] + 
         8*GPL[2606] - 8*GPL[2607] - 14*GPL[2609] + 16*GPL[2610] + 
         8*GPL[2611] - 8*GPL[2612] + 8*GPL[2613] + 4*GPL[2615] - 
         4*GPL[2616] - 4*GPL[2617] - GPL[2621] - GPL[2622] + 2*GPL[2623] - 
         GPL[2624] + GPL[2625] + GPL[2626] + GPL[2627] - GPL[2628] - 
         GPL[2629] - 2*GPL[2630] + 5*GPL[2631] + 3*GPL[2632] + 5*GPL[2633] - 
         6*GPL[2634] - 4*GPL[2635] + 2*GPL[2636] - 4*GPL[2637] - 
         2*GPL[2638] - GPL[2642] + GPL[2643] + GPL[2644] + 2*GPL[2645] - 
         2*GPL[2647] + 2*GPL[2653] + 4*GPL[2746] + 4*GPL[2747] + 
         4*GPL[2750] + 4*GPL[2751] + GPL[2756] + GPL[2757] + 3*GPL[2758] + 
         3*GPL[2759] + GPL[2760] + GPL[2761] + 3*GPL[2762] + 3*GPL[2763] - 
         GPL[2764] - GPL[2765] - GPL[2766] - GPL[2767] - 6*GPL[2768] - 
         6*GPL[2769] + 6*GPL[2770] + 6*GPL[2771] + 4*GPL[2772] + 
         4*GPL[2773] - 4*GPL[2776] - 4*GPL[2777] - 4*GPL[2780] - 
         4*GPL[2781] - 4*GPL[2782] - 4*GPL[2783] + GPL[2784] + GPL[2785] + 
         3*GPL[2786] + 3*GPL[2787] + GPL[2788] + GPL[2789] + 3*GPL[2790] + 
         3*GPL[2791] - GPL[2792] - GPL[2793] - GPL[2794] - GPL[2795] + 
         3*GPL[2796] + 3*GPL[2797] - 3*GPL[2798] - 3*GPL[2799] - 
         3*GPL[2800] - 3*GPL[2801] - 3*GPL[2802] - 3*GPL[2803] + 
         3*GPL[2804] + 3*GPL[2805] + 3*GPL[2806] + 3*GPL[2807] + 
         3*GPL[2808] + 3*GPL[2809] - 3*GPL[2810] - 3*GPL[2811] - 
         3*GPL[2812] - 3*GPL[2813] - 3*GPL[2814] - 3*GPL[2815] + 
         3*GPL[2816] + 3*GPL[2817] + 3*GPL[2818] + 3*GPL[2819] + GPL[2820] + 
         GPL[2821] + GPL[2822] + GPL[2823] - GPL[2824] - GPL[2825] + 
         GPL[2826] + GPL[2827] - GPL[2828] - GPL[2829] - GPL[2830] - 
         GPL[2831] + GPL[2832] + GPL[2833] + GPL[2834] + GPL[2835] - 
         GPL[2836] - GPL[2837] + GPL[2838] + GPL[2839] - GPL[2840] - 
         GPL[2841] - GPL[2842] - GPL[2843] - GPL[2860] - GPL[2861] - 
         3*GPL[2862] - 3*GPL[2863] - GPL[2864] - GPL[2865] - 3*GPL[2866] - 
         3*GPL[2867] + GPL[2868] + GPL[2869] + GPL[2870] + GPL[2871] - 
         GPL[2872] - GPL[2873] - 3*GPL[2874] - 3*GPL[2875] - GPL[2876] - 
         GPL[2877] - 3*GPL[2878] - 3*GPL[2879] + GPL[2880] + GPL[2881] + 
         GPL[2882] + GPL[2883] + 4*GPL[2930] + 4*GPL[2931] + 4*GPL[2934] + 
         4*GPL[2935] + GPL[2940] + GPL[2941] + 3*GPL[2942] + 3*GPL[2943] + 
         GPL[2944] + GPL[2945] + 3*GPL[2946] + 3*GPL[2947] - GPL[2948] - 
         GPL[2949] - GPL[2950] - GPL[2951] - 6*GPL[2952] - 6*GPL[2953] + 
         6*GPL[2954] + 6*GPL[2955] + 4*GPL[2956] + 4*GPL[2957] - 
         4*GPL[2960] - 4*GPL[2961] - 4*GPL[2964] - 4*GPL[2965] - 
         4*GPL[2966] - 4*GPL[2967] + GPL[2968] + GPL[2969] + 3*GPL[2970] + 
         3*GPL[2971] + GPL[2972] + GPL[2973] + 3*GPL[2974] + 3*GPL[2975] - 
         GPL[2976] - GPL[2977] - GPL[2978] - GPL[2979] + 3*GPL[2980] + 
         3*GPL[2981] - 3*GPL[2982] - 3*GPL[2983] - 3*GPL[2984] - 
         3*GPL[2985] - 3*GPL[2986] - 3*GPL[2987] + 3*GPL[2988] + 
         3*GPL[2989] + 3*GPL[2990] + 3*GPL[2991] + 3*GPL[2992] + 
         3*GPL[2993] - 3*GPL[2994] - 3*GPL[2995] - 3*GPL[2996] - 
         3*GPL[2997] - 3*GPL[2998] - 3*GPL[2999] + 3*GPL[3000] + 
         3*GPL[3001] + 3*GPL[3002] + 3*GPL[3003] + GPL[3004] + GPL[3005] + 
         GPL[3006] + GPL[3007] - GPL[3008] - GPL[3009] + GPL[3010] + 
         GPL[3011] - GPL[3012] - GPL[3013] - GPL[3014] - GPL[3015] + 
         GPL[3016] + GPL[3017] + GPL[3018] + GPL[3019] - GPL[3020] - 
         GPL[3021] + GPL[3022] + GPL[3023] - GPL[3024] - GPL[3025] - 
         GPL[3026] - GPL[3027] - GPL[3044] - GPL[3045] - 3*GPL[3046] - 
         3*GPL[3047] - GPL[3048] - GPL[3049] - 3*GPL[3050] - 3*GPL[3051] + 
         GPL[3052] + GPL[3053] + GPL[3054] + GPL[3055] - GPL[3056] - 
         GPL[3057] - 3*GPL[3058] - 3*GPL[3059] - GPL[3060] - GPL[3061] - 
         3*GPL[3062] - 3*GPL[3063] + GPL[3064] + GPL[3065] + GPL[3066] + 
         GPL[3067] - 4*GPL[3068] - 4*GPL[3069] - 4*GPL[3070] - 4*GPL[3071] - 
         3*GPL[3072] - 3*GPL[3073] - 3*GPL[3074] - 3*GPL[3075] - 
         3*GPL[3076] - 3*GPL[3077] - 3*GPL[3078] - 3*GPL[3079] - 
         3*GPL[3080] - 3*GPL[3081] - 3*GPL[3082] - 3*GPL[3083] - 
         4*GPL[3084] - 4*GPL[3085] - 4*GPL[3086] - 4*GPL[3087] - 
         3*GPL[3088] - 3*GPL[3089] - 3*GPL[3090] - 3*GPL[3091] - 
         3*GPL[3092] - 3*GPL[3093] - 3*GPL[3094] - 3*GPL[3095] - 
         3*GPL[3096] - 3*GPL[3097] - 3*GPL[3098] - 3*GPL[3099] - GPL[3100] - 
         GPL[3101] + GPL[3102] + GPL[3103] - GPL[3104] - GPL[3105] + 
         GPL[3106] + GPL[3107] + GPL[3108] + GPL[3109] + GPL[3110] + 
         GPL[3111] - GPL[3112] - GPL[3113] + GPL[3114] + GPL[3115] - 
         GPL[3116] - GPL[3117] + GPL[3118] + GPL[3119] + GPL[3120] + 
         GPL[3121] + GPL[3122] + GPL[3123] - GPL[3124] - GPL[3125] + 
         GPL[3126] + GPL[3127] - GPL[3128] - GPL[3129] + GPL[3130] + 
         GPL[3131] + GPL[3132] + GPL[3133] + GPL[3134] + GPL[3135] - 
         GPL[3136] - GPL[3137] + GPL[3138] + GPL[3139] - GPL[3140] - 
         GPL[3141] + GPL[3142] + GPL[3143] + GPL[3144] + GPL[3145] + 
         GPL[3146] + GPL[3147] + GPL[3164] + GPL[3165] + 3*GPL[3166] + 
         3*GPL[3167] + GPL[3168] + GPL[3169] + 3*GPL[3170] + 3*GPL[3171] - 
         GPL[3172] - GPL[3173] - GPL[3174] - GPL[3175] + GPL[3176] + 
         GPL[3177] + 3*GPL[3178] + 3*GPL[3179] + GPL[3180] + GPL[3181] + 
         3*GPL[3182] + 3*GPL[3183] - GPL[3184] - GPL[3185] - GPL[3186] - 
         GPL[3187] - 4*GPL[3188] - 4*GPL[3189] - 4*GPL[3190] - 4*GPL[3191] - 
         3*GPL[3192] - 3*GPL[3193] - 3*GPL[3194] - 3*GPL[3195] - 
         3*GPL[3196] - 3*GPL[3197] - 3*GPL[3198] - 3*GPL[3199] - 
         3*GPL[3200] - 3*GPL[3201] - 3*GPL[3202] - 3*GPL[3203] - 
         4*GPL[3204] - 4*GPL[3205] - 4*GPL[3206] - 4*GPL[3207] - 
         3*GPL[3208] - 3*GPL[3209] - 3*GPL[3210] - 3*GPL[3211] - 
         3*GPL[3212] - 3*GPL[3213] - 3*GPL[3214] - 3*GPL[3215] - 
         3*GPL[3216] - 3*GPL[3217] - 3*GPL[3218] - 3*GPL[3219] - GPL[3220] - 
         GPL[3221] + GPL[3222] + GPL[3223] - GPL[3224] - GPL[3225] + 
         GPL[3226] + GPL[3227] + GPL[3228] + GPL[3229] + GPL[3230] + 
         GPL[3231] - GPL[3232] - GPL[3233] + GPL[3234] + GPL[3235] - 
         GPL[3236] - GPL[3237] + GPL[3238] + GPL[3239] + GPL[3240] + 
         GPL[3241] + GPL[3242] + GPL[3243] - GPL[3244] - GPL[3245] + 
         GPL[3246] + GPL[3247] - GPL[3248] - GPL[3249] + GPL[3250] + 
         GPL[3251] + GPL[3252] + GPL[3253] + GPL[3254] + GPL[3255] - 
         GPL[3256] - GPL[3257] + GPL[3258] + GPL[3259] - GPL[3260] - 
         GPL[3261] + GPL[3262] + GPL[3263] + GPL[3264] + GPL[3265] + 
         GPL[3266] + GPL[3267] + GPL[3284] + GPL[3285] + 3*GPL[3286] + 
         3*GPL[3287] + GPL[3288] + GPL[3289] + 3*GPL[3290] + 3*GPL[3291] - 
         GPL[3292] - GPL[3293] - GPL[3294] - GPL[3295] + GPL[3296] + 
         GPL[3297] + 3*GPL[3298] + 3*GPL[3299] + GPL[3300] + GPL[3301] + 
         3*GPL[3302] + 3*GPL[3303] - GPL[3304] - GPL[3305] - GPL[3306] - 
         GPL[3307] - 9*GPL[3]*Zeta[3] + 9*GPL[6]*Zeta[3] - 
         10*GPL[9]*Zeta[3] + 7*GPL[11]*Zeta[3] + 7*GPL[17]*Zeta[3] + 
         2*GPL[18]*Zeta[3] + 2*GPL[19]*Zeta[3] - 10*GPL[20]*Zeta[3] + 
         GPL[22]*Zeta[3] + GPL[23]*Zeta[3] - 4*GPL[25]*Zeta[3] - 
         4*GPL[27]*Zeta[3] + 5*GPL[30]*Zeta[3] + 5*GPL[31]*Zeta[3]), 
     k[29] -> -1/12*(ep^2*Pi^2) + ep^4*((31*Pi^4)/360 - Pi^2*Log[2]^2 - 
         Log[2]^4/2 - 12*PolyLog[4, 1/2]) + 
       ep^3*((Pi^2*Log[2])/2 - (7*Zeta[3])/4), 
     k[30] -> ep^3*(GPL[23]*GPL[39] + GPL[6]*GPL[47] - GPL[22]*GPL[47] - 
         GPL[23]*GPL[47] - GPL[3]*GPL[50] + GPL[3]*GPL[64] + 
         GPL[3]*GPL[181] - GPL[3]*GPL[185] + GPL[3]*GPL[195] + GPL[279] - 
         GPL[282] - GPL[288] - GPL[295] - GPL[299] + GPL[336] - GPL[344] + 
         GPL[345] + GPL[346] + GPL[763] + GPL[764] + GPL[765] - GPL[773] + 
         GPL[781] - GPL[782] - GPL[783] - GPL[799] - GPL[809] - GPL[822] + 
         GPL[823] + GPL[824]) + ep^4*((Pi^2*GPL[3]*GPL[6])/6 - 
         (Pi^2*GPL[3]*GPL[22])/6 + (Pi^2*GPL[4]*GPL[23])/3 + 
         (Pi^2*GPL[40])/3 - (Pi^2*GPL[47])/6 - (Pi^2*GPL[48])/3 + 
         GPL[39]*GPL[50] + 2*GPL[47]*GPL[50] - (Pi^2*GPL[53])/3 - 
         2*GPL[47]*GPL[53] - (Pi^2*GPL[62])/6 + GPL[39]*GPL[62] - 
         2*GPL[47]*GPL[62] - GPL[39]*GPL[63] + 2*GPL[47]*GPL[63] + 
         (Pi^2*GPL[64])/6 - GPL[39]*GPL[64] + 4*GPL[47]*GPL[64] - 
         GPL[39]*GPL[65] + GPL[47]*GPL[65] + (Pi^2*GPL[66])/3 - 
         4*GPL[47]*GPL[66] + 2*GPL[47]*GPL[77] - 2*GPL[47]*GPL[92] + 
         2*GPL[39]*GPL[93] - 2*GPL[47]*GPL[93] + 2*GPL[47]*GPL[173] - 
         2*GPL[47]*GPL[177] + 2*GPL[39]*GPL[178] - 2*GPL[47]*GPL[178] - 
         (Pi^2*GPL[181])/6 - GPL[39]*GPL[181] - 4*GPL[47]*GPL[181] + 
         (Pi^2*GPL[182])/3 + 2*GPL[47]*GPL[182] + (Pi^2*GPL[183])/6 - 
         GPL[39]*GPL[183] + 2*GPL[47]*GPL[183] + GPL[39]*GPL[184] - 
         2*GPL[47]*GPL[184] - (Pi^2*GPL[185])/6 + GPL[39]*GPL[185] - 
         2*GPL[47]*GPL[185] - GPL[39]*GPL[186] + GPL[47]*GPL[186] - 
         (Pi^2*GPL[187])/3 + 4*GPL[47]*GPL[187] + (Pi^2*GPL[190])/6 - 
         GPL[47]*GPL[190] - (Pi^2*GPL[191])/3 - 2*GPL[39]*GPL[191] + 
         2*GPL[47]*GPL[191] + (Pi^2*GPL[192])/6 - GPL[39]*GPL[192] + 
         2*GPL[47]*GPL[192] + GPL[39]*GPL[193] - 2*GPL[47]*GPL[193] + 
         GPL[47]*GPL[194] + (Pi^2*GPL[195])/6 + GPL[39]*GPL[195] - 
         2*GPL[47]*GPL[195] + (Pi^2*GPL[196])/3 - 4*GPL[39]*GPL[196] + 
         4*GPL[47]*GPL[196] + 2*GPL[9]*GPL[279] + 2*GPL[21]*GPL[279] - 
         2*GPL[22]*GPL[279] - GPL[6]*GPL[282] - 2*GPL[9]*GPL[282] - 
         2*GPL[21]*GPL[282] + 3*GPL[22]*GPL[282] - 4*GPL[23]*GPL[285] + 
         4*GPL[23]*GPL[286] - GPL[6]*GPL[288] - 2*GPL[9]*GPL[288] - 
         2*GPL[21]*GPL[288] + 3*GPL[22]*GPL[288] + 6*GPL[23]*GPL[288] - 
         GPL[6]*GPL[291] + GPL[22]*GPL[291] - 5*GPL[23]*GPL[291] - 
         3*GPL[3]*GPL[293] + 2*GPL[3]*GPL[295] + 2*GPL[3]*GPL[299] + 
         GPL[3]*GPL[300] - GPL[3]*GPL[301] + 2*GPL[3]*GPL[305] - 
         2*GPL[3]*GPL[313] + GPL[3]*GPL[336] - GPL[3]*GPL[339] + 
         GPL[3]*GPL[340] - GPL[3]*GPL[341] + GPL[3]*GPL[342] - 
         GPL[3]*GPL[343] - 3*GPL[3]*GPL[344] - 2*GPL[3]*GPL[345] - 
         2*GPL[3]*GPL[346] + 5*GPL[3]*GPL[347] + GPL[3]*GPL[348] - 
         GPL[3]*GPL[353] + 4*GPL[3]*GPL[354] - 4*GPL[3]*GPL[355] - 
         2*GPL[3]*GPL[382] + 2*GPL[3]*GPL[390] + 2*GPL[3]*GPL[436] - 
         2*GPL[3]*GPL[439] + 2*GPL[3]*GPL[445] - 2*GPL[3]*GPL[736] + 
         2*GPL[3]*GPL[739] + 2*GPL[3]*GPL[750] - 2*GPL[3]*GPL[753] + 
         2*GPL[3]*GPL[759] + 5*GPL[3]*GPL[763] - 2*GPL[3]*GPL[764] - 
         2*GPL[3]*GPL[765] - 3*GPL[3]*GPL[766] + GPL[3]*GPL[767] - 
         2*GPL[3]*GPL[768] + 2*GPL[3]*GPL[771] - GPL[3]*GPL[773] + 
         GPL[3]*GPL[776] - GPL[3]*GPL[777] + GPL[3]*GPL[778] - 
         GPL[3]*GPL[779] + GPL[3]*GPL[780] + GPL[3]*GPL[781] + 
         2*GPL[3]*GPL[782] + 2*GPL[3]*GPL[783] - 3*GPL[3]*GPL[784] - 
         GPL[3]*GPL[785] - GPL[3]*GPL[790] - 4*GPL[3]*GPL[791] + 
         4*GPL[3]*GPL[792] + GPL[3]*GPL[799] - GPL[3]*GPL[802] - 
         2*GPL[3]*GPL[808] - GPL[3]*GPL[809] + GPL[3]*GPL[812] - 
         GPL[3]*GPL[813] + GPL[3]*GPL[814] - GPL[3]*GPL[815] + 
         GPL[3]*GPL[816] - GPL[3]*GPL[817] + GPL[3]*GPL[820] + 
         GPL[3]*GPL[822] - 2*GPL[3]*GPL[823] - 2*GPL[3]*GPL[824] + 
         GPL[3]*GPL[825] + 3*GPL[3]*GPL[826] - 4*GPL[3]*GPL[827] - 
         4*GPL[1153] + 4*GPL[1154] + 6*GPL[1156] - 5*GPL[1159] + GPL[1176] + 
         4*GPL[1179] - 4*GPL[1180] - 5*GPL[1182] + 6*GPL[1183] + 
         6*GPL[1185] - 3*GPL[1189] - 3*GPL[1192] + 2*GPL[1196] + 
         2*GPL[1200] + 2*GPL[1206] + 2*GPL[1207] - GPL[1208] + GPL[1209] + 
         GPL[1210] + GPL[1211] - GPL[1212] - GPL[1213] + 2*GPL[1223] + 
         2*GPL[1224] - 2*GPL[1237] + 2*GPL[1240] - 2*GPL[1241] - 
         2*GPL[1242] - 6*GPL[1299] + 4*GPL[1300] + GPL[1301] + GPL[1302] - 
         2*GPL[1303] - 2*GPL[1306] + GPL[1309] - GPL[1310] - GPL[1311] - 
         GPL[1312] + GPL[1313] + GPL[1314] - GPL[1315] - GPL[1316] + 
         2*GPL[1317] - GPL[1318] + GPL[1319] + GPL[1320] + GPL[1321] - 
         GPL[1322] - GPL[1323] - 5*GPL[1324] - 3*GPL[1325] - 3*GPL[1326] + 
         2*GPL[1327] - 2*GPL[1328] - 2*GPL[1329] + 6*GPL[1330] - 
         2*GPL[1331] - 2*GPL[1332] - 5*GPL[1333] + 5*GPL[1334] + 
         5*GPL[1335] - GPL[1336] + GPL[1337] + GPL[1338] + GPL[1339] + 
         GPL[1345] + GPL[1351] - GPL[1352] - GPL[1353] + 4*GPL[1354] + 
         4*GPL[1355] - 4*GPL[1356] + 4*GPL[1357] - 4*GPL[1358] - 
         4*GPL[1359] - 2*GPL[1432] - 2*GPL[1435] + 2*GPL[1446] - 
         2*GPL[1449] + 2*GPL[1450] + 2*GPL[1451] + 2*GPL[1563] + 
         2*GPL[1564] + 2*GPL[1565] - 2*GPL[1569] + 2*GPL[1572] - 
         2*GPL[1573] - 2*GPL[1574] - 2*GPL[1578] - 2*GPL[1584] - 
         2*GPL[1590] + 2*GPL[1591] + 2*GPL[1592] - 2*GPL[2380] - 
         2*GPL[2381] + 2*GPL[2385] - 2*GPL[2388] + 2*GPL[2389] + 
         2*GPL[2390] + 2*GPL[2424] + 2*GPL[2425] + 2*GPL[2426] - 
         2*GPL[2430] + 2*GPL[2433] - 2*GPL[2434] - 2*GPL[2435] - 
         2*GPL[2439] - 2*GPL[2445] - 2*GPL[2451] + 2*GPL[2452] + 
         2*GPL[2453] - 12*GPL[2464] + 3*GPL[2465] + 5*GPL[2466] + 
         5*GPL[2467] - 2*GPL[2468] - 2*GPL[2469] - 2*GPL[2470] - 
         2*GPL[2471] - 2*GPL[2472] - 2*GPL[2473] + 3*GPL[2474] - 
         3*GPL[2475] - 3*GPL[2476] - GPL[2477] + GPL[2478] + GPL[2479] + 
         2*GPL[2480] - 2*GPL[2481] - 2*GPL[2482] + 2*GPL[2486] - 
         2*GPL[2489] + 2*GPL[2490] + 2*GPL[2491] + 6*GPL[2495] - 
         4*GPL[2496] - GPL[2497] - GPL[2498] + 2*GPL[2499] + 2*GPL[2502] - 
         GPL[2505] + GPL[2506] + GPL[2507] + GPL[2508] - GPL[2509] - 
         GPL[2510] + GPL[2511] + GPL[2512] - 2*GPL[2513] + GPL[2514] - 
         GPL[2515] - GPL[2516] - GPL[2517] + GPL[2518] + GPL[2519] + 
         3*GPL[2520] + GPL[2521] + GPL[2522] - 2*GPL[2523] + 2*GPL[2524] + 
         2*GPL[2525] - 4*GPL[2526] + 2*GPL[2527] + 2*GPL[2528] + 
         3*GPL[2529] - 3*GPL[2530] - 3*GPL[2531] + GPL[2532] - GPL[2533] - 
         GPL[2534] + GPL[2535] + GPL[2541] + GPL[2547] - GPL[2548] - 
         GPL[2549] - 4*GPL[2550] - 4*GPL[2551] + 4*GPL[2552] - 4*GPL[2553] + 
         4*GPL[2554] + 4*GPL[2555] + 6*GPL[2574] - 3*GPL[2575] + GPL[2576] + 
         GPL[2577] + 2*GPL[2578] - GPL[2581] + GPL[2584] - GPL[2585] - 
         GPL[2586] - 2*GPL[2590] + 2*GPL[2596] + 2*GPL[2602] - 2*GPL[2603] - 
         2*GPL[2604] + 6*GPL[2605] - 4*GPL[2606] - GPL[2607] - GPL[2608] + 
         2*GPL[2609] + 2*GPL[2612] - GPL[2615] + GPL[2616] + GPL[2617] + 
         GPL[2618] - GPL[2619] - GPL[2620] + GPL[2621] + GPL[2622] - 
         2*GPL[2623] + GPL[2624] - GPL[2625] - GPL[2626] - GPL[2627] + 
         GPL[2628] + GPL[2629] - GPL[2630] - GPL[2631] - GPL[2632] + 
         GPL[2636] - GPL[2639] + GPL[2640] + GPL[2641] - 3*GPL[2645] + 
         GPL[2646] + GPL[2647] + 2*GPL[2648] - 2*GPL[2649] - 2*GPL[2650] - 
         2*GPL[2652] - 2*GPL[2653] - GPL[2654] + GPL[2655] + GPL[2656] - 
         3*GPL[2657] + 3*GPL[2658] + 3*GPL[2659] + 4*GPL[2660] + 
         4*GPL[2661] - 4*GPL[2662] - 4*GPL[2663] + 3*GPL[3]*Zeta[3] - 
         3*GPL[22]*Zeta[3] + 3*GPL[23]*Zeta[3]), 
     k[31] -> ep^2*(GPL[3]*GPL[6] - GPL[3]*GPL[22] + GPL[3]*GPL[23] + 
         GPL[39] - 2*GPL[47] + GPL[53] + GPL[62] - 2*GPL[165] + GPL[181] - 
         GPL[182] - GPL[183] - GPL[190] + GPL[191] + GPL[192]) + 
       ep^3*(-1/6*(Pi^2*GPL[3]) + (Pi^2*GPL[4])/3 + (Pi^2*GPL[20])/3 - 
         (Pi^2*GPL[22])/6 + (Pi^2*GPL[23])/6 - (Pi^2*GPL[24])/3 + 
         (Pi^2*GPL[26])/3 - GPL[6]*GPL[39] - 2*GPL[9]*GPL[39] - 
         2*GPL[20]*GPL[39] + 2*GPL[21]*GPL[39] + GPL[22]*GPL[39] + 
         2*GPL[23]*GPL[39] - 4*GPL[26]*GPL[39] - 3*GPL[6]*GPL[47] + 
         4*GPL[9]*GPL[47] + 4*GPL[20]*GPL[47] - 4*GPL[21]*GPL[47] - 
         3*GPL[22]*GPL[47] - 3*GPL[23]*GPL[47] + 4*GPL[24]*GPL[47] + 
         4*GPL[26]*GPL[47] + 4*GPL[3]*GPL[50] - 2*GPL[3]*GPL[53] - 
         2*GPL[3]*GPL[62] - 2*GPL[3]*GPL[64] + GPL[3]*GPL[65] - 
         2*GPL[3]*GPL[77] + 2*GPL[3]*GPL[92] - 2*GPL[3]*GPL[93] - 
         2*GPL[3]*GPL[165] + 2*GPL[3]*GPL[169] - 2*GPL[3]*GPL[170] + 
         2*GPL[3]*GPL[173] - 2*GPL[3]*GPL[177] + 2*GPL[3]*GPL[178] + 
         2*GPL[3]*GPL[181] + 2*GPL[3]*GPL[182] + 2*GPL[3]*GPL[183] - 
         4*GPL[3]*GPL[185] - GPL[3]*GPL[186] + GPL[3]*GPL[190] - 
         2*GPL[3]*GPL[191] - 2*GPL[3]*GPL[192] + GPL[3]*GPL[194] + 
         4*GPL[3]*GPL[195] - 4*GPL[3]*GPL[199] + 4*GPL[3]*GPL[203] - 
         4*GPL[3]*GPL[220] + GPL[282] - 4*GPL[285] + 4*GPL[286] + 
         7*GPL[288] - 6*GPL[289] - 4*GPL[291] + 4*GPL[295] + 4*GPL[299] - 
         2*GPL[307] - 2*GPL[312] - GPL[336] - 2*GPL[337] - 2*GPL[338] + 
         2*GPL[344] - 2*GPL[345] - 2*GPL[346] - GPL[349] + GPL[350] + 
         GPL[351] - 2*GPL[384] - 2*GPL[389] + 4*GPL[428] - 2*GPL[436] + 
         2*GPL[437] + 2*GPL[438] + 2*GPL[441] - 2*GPL[442] - 2*GPL[443] + 
         12*GPL[704] - 8*GPL[705] - 2*GPL[706] - 2*GPL[707] + 4*GPL[710] + 
         4*GPL[715] - 2*GPL[723] + 2*GPL[724] + 2*GPL[725] + 2*GPL[728] - 
         2*GPL[729] - 2*GPL[730] + 2*GPL[737] + 2*GPL[738] - 4*GPL[744] + 
         2*GPL[750] - 2*GPL[751] - 2*GPL[752] - 2*GPL[755] + 2*GPL[756] + 
         2*GPL[757] + 4*GPL[763] + 2*GPL[764] + 2*GPL[765] - 2*GPL[768] + 
         2*GPL[769] + 2*GPL[770] - 5*GPL[773] + 2*GPL[774] + 2*GPL[775] + 
         4*GPL[781] - 4*GPL[782] - 4*GPL[783] + GPL[786] - GPL[787] - 
         GPL[788] - 4*GPL[799] + GPL[800] + GPL[801] + 2*GPL[804] - 
         2*GPL[805] - 2*GPL[806] - GPL[809] - 2*GPL[810] - 2*GPL[811] - 
         GPL[817] + GPL[818] + GPL[819] - 4*GPL[822] + 4*GPL[823] + 
         4*GPL[824] - 4*GPL[835] - 4*GPL[836] + 4*GPL[841] - 4*GPL[847] + 
         4*GPL[848] + 4*GPL[849] + 4*GPL[905] + 4*GPL[911] - 4*GPL[912] - 
         4*GPL[913]) + ep^4*((-2*Pi^2*GPL[3]*GPL[6])/3 + 
         (Pi^2*GPL[3]*GPL[9])/3 - (2*Pi^2*GPL[4]*GPL[9])/3 + 
         (Pi^2*GPL[3]*GPL[20])/3 - (2*Pi^2*GPL[4]*GPL[20])/3 - 
         (Pi^2*GPL[3]*GPL[21])/3 + (2*Pi^2*GPL[4]*GPL[21])/3 - 
         (Pi^2*GPL[3]*GPL[22])/3 - (Pi^2*GPL[3]*GPL[23])/6 + 
         Pi^2*GPL[4]*GPL[23] + (2*Pi^2*GPL[3]*GPL[24])/3 - 
         (4*Pi^2*GPL[4]*GPL[26])/3 + (Pi^2*GPL[39])/6 + (Pi^2*GPL[40])/3 - 
         (4*Pi^2*GPL[44])/3 + Pi^2*GPL[46] + (Pi^2*GPL[47])/2 + 
         (5*Pi^2*GPL[48])/3 - 4*GPL[39]*GPL[50] - 6*GPL[47]*GPL[50] + 
         Pi^2*GPL[53] + 2*GPL[39]*GPL[53] + 6*GPL[47]*GPL[53] + 
         (Pi^2*GPL[62])/6 - GPL[39]*GPL[62] + 6*GPL[47]*GPL[62] + 
         3*GPL[39]*GPL[63] - 6*GPL[47]*GPL[63] - (Pi^2*GPL[64])/3 + 
         2*GPL[39]*GPL[64] - 12*GPL[47]*GPL[64] + (Pi^2*GPL[65])/6 + 
         2*GPL[39]*GPL[65] - 3*GPL[47]*GPL[65] - Pi^2*GPL[66] + 
         12*GPL[47]*GPL[66] + 2*GPL[39]*GPL[77] + 6*GPL[47]*GPL[77] + 
         4*GPL[39]*GPL[80] - 8*GPL[47]*GPL[80] - (2*Pi^2*GPL[90])/3 + 
         4*GPL[39]*GPL[90] - 8*GPL[47]*GPL[90] - 4*GPL[39]*GPL[91] + 
         8*GPL[47]*GPL[91] + (Pi^2*GPL[92])/3 - 2*GPL[39]*GPL[92] + 
         6*GPL[47]*GPL[92] - (Pi^2*GPL[93])/3 - 4*GPL[39]*GPL[93] + 
         6*GPL[47]*GPL[93] + (2*Pi^2*GPL[94])/3 - 8*GPL[47]*GPL[94] - 
         (2*Pi^2*GPL[96])/3 + 8*GPL[39]*GPL[96] - 8*GPL[47]*GPL[96] - 
         2*Pi^2*GPL[164] + (4*Pi^2*GPL[165])/3 + 2*GPL[39]*GPL[165] + 
         6*GPL[47]*GPL[165] - (2*Pi^2*GPL[166])/3 + 4*GPL[39]*GPL[166] - 
         8*GPL[47]*GPL[166] - (2*Pi^2*GPL[167])/3 + 4*GPL[39]*GPL[167] - 
         8*GPL[47]*GPL[167] - 4*GPL[39]*GPL[168] + 8*GPL[47]*GPL[168] + 
         (Pi^2*GPL[169])/3 - 2*GPL[39]*GPL[169] + 6*GPL[47]*GPL[169] - 
         (Pi^2*GPL[170])/3 - 4*GPL[39]*GPL[170] + 6*GPL[47]*GPL[170] + 
         (2*Pi^2*GPL[171])/3 - 8*GPL[47]*GPL[171] - (2*Pi^2*GPL[172])/3 + 
         8*GPL[39]*GPL[172] - 8*GPL[47]*GPL[172] - 2*GPL[39]*GPL[173] - 
         6*GPL[47]*GPL[173] - 4*GPL[39]*GPL[174] + 8*GPL[47]*GPL[174] + 
         (2*Pi^2*GPL[175])/3 - 4*GPL[39]*GPL[175] + 8*GPL[47]*GPL[175] + 
         4*GPL[39]*GPL[176] - 8*GPL[47]*GPL[176] - (Pi^2*GPL[177])/3 + 
         2*GPL[39]*GPL[177] - 6*GPL[47]*GPL[177] + (Pi^2*GPL[178])/3 + 
         4*GPL[39]*GPL[178] - 6*GPL[47]*GPL[178] - (2*Pi^2*GPL[179])/3 + 
         8*GPL[47]*GPL[179] + (2*Pi^2*GPL[180])/3 - 8*GPL[39]*GPL[180] + 
         8*GPL[47]*GPL[180] - (2*Pi^2*GPL[181])/3 - 2*GPL[39]*GPL[181] - 
         12*GPL[47]*GPL[181] + (4*Pi^2*GPL[182])/3 - 2*GPL[39]*GPL[182] + 
         6*GPL[47]*GPL[182] + (5*Pi^2*GPL[183])/6 - 5*GPL[39]*GPL[183] + 
         6*GPL[47]*GPL[183] + 3*GPL[39]*GPL[184] - 6*GPL[47]*GPL[184] - 
         (2*Pi^2*GPL[185])/3 + 4*GPL[39]*GPL[185] - 6*GPL[47]*GPL[185] - 
         (Pi^2*GPL[186])/6 - 2*GPL[39]*GPL[186] + 3*GPL[47]*GPL[186] - 
         Pi^2*GPL[187] + 12*GPL[47]*GPL[187] + (2*Pi^2*GPL[190])/3 - 
         GPL[39]*GPL[190] - 3*GPL[47]*GPL[190] - (4*Pi^2*GPL[191])/3 - 
         4*GPL[39]*GPL[191] + 6*GPL[47]*GPL[191] + (Pi^2*GPL[192])/6 - 
         GPL[39]*GPL[192] + 6*GPL[47]*GPL[192] + 3*GPL[39]*GPL[193] - 
         6*GPL[47]*GPL[193] + (Pi^2*GPL[194])/6 - GPL[39]*GPL[194] + 
         3*GPL[47]*GPL[194] + (2*Pi^2*GPL[195])/3 + 2*GPL[39]*GPL[195] - 
         6*GPL[47]*GPL[195] + Pi^2*GPL[196] - 12*GPL[39]*GPL[196] + 
         12*GPL[47]*GPL[196] + 4*GPL[39]*GPL[199] + 12*GPL[47]*GPL[199] - 
         (4*Pi^2*GPL[200])/3 - 8*GPL[47]*GPL[200] - (2*Pi^2*GPL[201])/3 + 
         4*GPL[39]*GPL[201] - 8*GPL[47]*GPL[201] - 4*GPL[39]*GPL[202] + 
         8*GPL[47]*GPL[202] + (2*Pi^2*GPL[203])/3 - 4*GPL[39]*GPL[203] + 
         12*GPL[47]*GPL[203] + (4*Pi^2*GPL[204])/3 - 16*GPL[47]*GPL[204] + 
         (4*Pi^2*GPL[217])/3 + 8*GPL[39]*GPL[217] - 8*GPL[47]*GPL[217] - 
         (2*Pi^2*GPL[218])/3 + 4*GPL[39]*GPL[218] - 8*GPL[47]*GPL[218] - 
         4*GPL[39]*GPL[219] + 8*GPL[47]*GPL[219] - (2*Pi^2*GPL[220])/3 - 
         8*GPL[39]*GPL[220] + 12*GPL[47]*GPL[220] - (4*Pi^2*GPL[221])/3 + 
         16*GPL[39]*GPL[221] - 16*GPL[47]*GPL[221] + GPL[6]*GPL[279] - 
         7*GPL[22]*GPL[279] + GPL[23]*GPL[279] + 4*GPL[24]*GPL[279] - 
         4*GPL[26]*GPL[279] + 3*GPL[6]*GPL[282] - 2*GPL[9]*GPL[282] - 
         2*GPL[20]*GPL[282] + 2*GPL[21]*GPL[282] + 9*GPL[22]*GPL[282] - 
         8*GPL[24]*GPL[282] + 4*GPL[26]*GPL[282] + 8*GPL[9]*GPL[285] + 
         8*GPL[20]*GPL[285] - 8*GPL[21]*GPL[285] - 12*GPL[23]*GPL[285] + 
         16*GPL[26]*GPL[285] - 8*GPL[9]*GPL[286] - 8*GPL[20]*GPL[286] + 
         8*GPL[21]*GPL[286] + 12*GPL[23]*GPL[286] - 16*GPL[26]*GPL[286] + 
         3*GPL[6]*GPL[288] - 14*GPL[9]*GPL[288] - 14*GPL[20]*GPL[288] + 
         14*GPL[21]*GPL[288] + 9*GPL[22]*GPL[288] + 18*GPL[23]*GPL[288] - 
         8*GPL[24]*GPL[288] - 20*GPL[26]*GPL[288] + 3*GPL[6]*GPL[291] + 
         8*GPL[9]*GPL[291] + 8*GPL[20]*GPL[291] - 8*GPL[21]*GPL[291] + 
         3*GPL[22]*GPL[291] - 15*GPL[23]*GPL[291] - 4*GPL[24]*GPL[291] + 
         20*GPL[26]*GPL[291] + 10*GPL[3]*GPL[293] - 8*GPL[3]*GPL[295] - 
         8*GPL[3]*GPL[299] - 2*GPL[3]*GPL[300] + 4*GPL[3]*GPL[301] - 
         8*GPL[3]*GPL[305] + 4*GPL[3]*GPL[307] + 4*GPL[3]*GPL[312] + 
         4*GPL[3]*GPL[313] - 2*GPL[3]*GPL[314] - 5*GPL[3]*GPL[336] + 
         4*GPL[3]*GPL[337] + 4*GPL[3]*GPL[338] + GPL[3]*GPL[339] - 
         5*GPL[3]*GPL[340] + 3*GPL[3]*GPL[341] - 3*GPL[3]*GPL[342] + 
         3*GPL[3]*GPL[343] + 10*GPL[3]*GPL[344] + 4*GPL[3]*GPL[345] + 
         4*GPL[3]*GPL[346] - 14*GPL[3]*GPL[347] - 2*GPL[3]*GPL[348] + 
         GPL[3]*GPL[349] - 2*GPL[3]*GPL[350] - 2*GPL[3]*GPL[351] + 
         GPL[3]*GPL[352] + 4*GPL[3]*GPL[353] - 12*GPL[3]*GPL[354] + 
         12*GPL[3]*GPL[355] - 8*GPL[3]*GPL[382] + 4*GPL[3]*GPL[384] + 
         4*GPL[3]*GPL[389] + 4*GPL[3]*GPL[390] - 2*GPL[3]*GPL[391] + 
         4*GPL[3]*GPL[395] - 4*GPL[3]*GPL[403] + 4*GPL[3]*GPL[404] + 
         4*GPL[3]*GPL[428] - 4*GPL[3]*GPL[431] + 4*GPL[3]*GPL[432] - 
         4*GPL[3]*GPL[433] + 4*GPL[3]*GPL[434] - 4*GPL[3]*GPL[435] - 
         4*GPL[3]*GPL[436] - 4*GPL[3]*GPL[437] - 4*GPL[3]*GPL[438] + 
         8*GPL[3]*GPL[439] + 2*GPL[3]*GPL[440] - 2*GPL[3]*GPL[441] + 
         4*GPL[3]*GPL[442] + 4*GPL[3]*GPL[443] - 2*GPL[3]*GPL[444] - 
         8*GPL[3]*GPL[445] + 8*GPL[3]*GPL[446] - 8*GPL[3]*GPL[447] + 
         8*GPL[3]*GPL[452] - 8*GPL[3]*GPL[705] + 4*GPL[3]*GPL[706] + 
         4*GPL[3]*GPL[707] + 4*GPL[3]*GPL[708] - 2*GPL[3]*GPL[709] + 
         4*GPL[3]*GPL[710] - 4*GPL[3]*GPL[713] + 4*GPL[3]*GPL[714] + 
         4*GPL[3]*GPL[715] - 4*GPL[3]*GPL[718] + 4*GPL[3]*GPL[719] - 
         4*GPL[3]*GPL[720] + 4*GPL[3]*GPL[721] - 4*GPL[3]*GPL[722] - 
         4*GPL[3]*GPL[723] - 4*GPL[3]*GPL[724] - 4*GPL[3]*GPL[725] + 
         8*GPL[3]*GPL[726] + 2*GPL[3]*GPL[727] - 2*GPL[3]*GPL[728] + 
         4*GPL[3]*GPL[729] + 4*GPL[3]*GPL[730] - 2*GPL[3]*GPL[731] - 
         8*GPL[3]*GPL[732] + 8*GPL[3]*GPL[733] - 8*GPL[3]*GPL[734] + 
         8*GPL[3]*GPL[735] + 8*GPL[3]*GPL[736] - 4*GPL[3]*GPL[737] - 
         4*GPL[3]*GPL[738] - 4*GPL[3]*GPL[739] + 2*GPL[3]*GPL[740] - 
         4*GPL[3]*GPL[741] + 4*GPL[3]*GPL[742] - 4*GPL[3]*GPL[743] - 
         4*GPL[3]*GPL[744] + 4*GPL[3]*GPL[745] - 4*GPL[3]*GPL[746] + 
         4*GPL[3]*GPL[747] - 4*GPL[3]*GPL[748] + 4*GPL[3]*GPL[749] + 
         4*GPL[3]*GPL[750] + 4*GPL[3]*GPL[751] + 4*GPL[3]*GPL[752] - 
         8*GPL[3]*GPL[753] - 2*GPL[3]*GPL[754] + 2*GPL[3]*GPL[755] - 
         4*GPL[3]*GPL[756] - 4*GPL[3]*GPL[757] + 2*GPL[3]*GPL[758] + 
         8*GPL[3]*GPL[759] - 8*GPL[3]*GPL[760] + 8*GPL[3]*GPL[761] - 
         8*GPL[3]*GPL[762] + 14*GPL[3]*GPL[763] - 4*GPL[3]*GPL[764] - 
         4*GPL[3]*GPL[765] - 10*GPL[3]*GPL[766] + 2*GPL[3]*GPL[767] - 
         4*GPL[3]*GPL[768] - 4*GPL[3]*GPL[769] - 4*GPL[3]*GPL[770] + 
         8*GPL[3]*GPL[771] + 2*GPL[3]*GPL[772] - GPL[3]*GPL[773] - 
         4*GPL[3]*GPL[774] - 4*GPL[3]*GPL[775] + 5*GPL[3]*GPL[776] - 
         GPL[3]*GPL[777] + 3*GPL[3]*GPL[778] - 3*GPL[3]*GPL[779] + 
         3*GPL[3]*GPL[780] + 2*GPL[3]*GPL[781] + 8*GPL[3]*GPL[782] + 
         8*GPL[3]*GPL[783] - 10*GPL[3]*GPL[784] - 4*GPL[3]*GPL[785] - 
         GPL[3]*GPL[786] + 2*GPL[3]*GPL[787] + 2*GPL[3]*GPL[788] - 
         GPL[3]*GPL[789] - 4*GPL[3]*GPL[790] - 12*GPL[3]*GPL[791] + 
         12*GPL[3]*GPL[792] + 4*GPL[3]*GPL[799] - 2*GPL[3]*GPL[800] - 
         2*GPL[3]*GPL[801] - 2*GPL[3]*GPL[802] + GPL[3]*GPL[803] - 
         2*GPL[3]*GPL[804] + 4*GPL[3]*GPL[805] + 4*GPL[3]*GPL[806] - 
         2*GPL[3]*GPL[807] - 8*GPL[3]*GPL[808] - 5*GPL[3]*GPL[809] + 
         4*GPL[3]*GPL[810] + 4*GPL[3]*GPL[811] + GPL[3]*GPL[812] - 
         5*GPL[3]*GPL[813] + 3*GPL[3]*GPL[814] - 3*GPL[3]*GPL[815] + 
         3*GPL[3]*GPL[816] - 2*GPL[3]*GPL[817] - 2*GPL[3]*GPL[818] - 
         2*GPL[3]*GPL[819] + 4*GPL[3]*GPL[820] + GPL[3]*GPL[821] + 
         4*GPL[3]*GPL[822] - 8*GPL[3]*GPL[823] - 8*GPL[3]*GPL[824] + 
         4*GPL[3]*GPL[825] + 10*GPL[3]*GPL[826] - 12*GPL[3]*GPL[827] - 
         16*GPL[3]*GPL[834] + 8*GPL[3]*GPL[835] + 8*GPL[3]*GPL[836] + 
         8*GPL[3]*GPL[837] - 4*GPL[3]*GPL[838] + 8*GPL[3]*GPL[839] - 
         8*GPL[3]*GPL[840] + 4*GPL[3]*GPL[841] - 4*GPL[3]*GPL[842] + 
         4*GPL[3]*GPL[843] - 4*GPL[3]*GPL[844] + 4*GPL[3]*GPL[845] - 
         4*GPL[3]*GPL[846] - 8*GPL[3]*GPL[847] - 8*GPL[3]*GPL[848] - 
         8*GPL[3]*GPL[849] + 16*GPL[3]*GPL[850] + 4*GPL[3]*GPL[851] + 
         16*GPL[3]*GPL[852] - 16*GPL[3]*GPL[853] + 8*GPL[3]*GPL[904] + 
         4*GPL[3]*GPL[905] - 4*GPL[3]*GPL[906] + 4*GPL[3]*GPL[907] - 
         4*GPL[3]*GPL[908] + 4*GPL[3]*GPL[909] - 4*GPL[3]*GPL[910] - 
         4*GPL[3]*GPL[911] + 8*GPL[3]*GPL[912] + 8*GPL[3]*GPL[913] - 
         4*GPL[3]*GPL[914] - 16*GPL[3]*GPL[915] + 16*GPL[3]*GPL[916] + 
         GPL[1147] - 2*GPL[1150] - 4*GPL[1153] + 4*GPL[1154] + 4*GPL[1156] - 
         7*GPL[1159] - 4*GPL[1166] + 4*GPL[1167] + 16*GPL[1168] - 
         16*GPL[1169] - 20*GPL[1170] + 20*GPL[1171] + 4*GPL[1173] + 
         36*GPL[1174] - 7*GPL[1176] - 24*GPL[1177] + 12*GPL[1178] - 
         20*GPL[1179] + 20*GPL[1180] + 23*GPL[1182] - 24*GPL[1183] - 
         26*GPL[1185] + 10*GPL[1189] + 10*GPL[1192] - 8*GPL[1196] - 
         8*GPL[1200] + 2*GPL[1205] - 8*GPL[1206] - 8*GPL[1207] + 
         2*GPL[1208] - 2*GPL[1209] - 2*GPL[1210] - 4*GPL[1211] + 
         4*GPL[1212] + 4*GPL[1213] + 12*GPL[1219] - 12*GPL[1221] - 
         8*GPL[1223] - 8*GPL[1224] + 4*GPL[1228] + 4*GPL[1233] + 
         2*GPL[1237] + 4*GPL[1238] + 4*GPL[1239] - 4*GPL[1240] + 
         4*GPL[1241] + 4*GPL[1242] + 2*GPL[1243] - 2*GPL[1244] - 
         2*GPL[1245] + 18*GPL[1299] - 10*GPL[1300] - 5*GPL[1301] - 
         5*GPL[1302] + 2*GPL[1303] + 4*GPL[1304] + 4*GPL[1305] + 
         2*GPL[1306] + 4*GPL[1307] + 4*GPL[1308] - GPL[1309] + GPL[1310] + 
         GPL[1311] + 5*GPL[1312] - 5*GPL[1313] - 5*GPL[1314] + 3*GPL[1315] + 
         3*GPL[1316] - 6*GPL[1317] + 3*GPL[1318] - 3*GPL[1319] - 
         3*GPL[1320] - 3*GPL[1321] + 3*GPL[1322] + 3*GPL[1323] + 
         14*GPL[1324] + 10*GPL[1325] + 10*GPL[1326] - 4*GPL[1327] + 
         4*GPL[1328] + 4*GPL[1329] - 16*GPL[1330] + 4*GPL[1331] + 
         4*GPL[1332] + 14*GPL[1333] - 14*GPL[1334] - 14*GPL[1335] + 
         2*GPL[1336] - 2*GPL[1337] - 2*GPL[1338] - 4*GPL[1339] + GPL[1340] + 
         GPL[1341] + 2*GPL[1342] - 2*GPL[1343] - 2*GPL[1344] - GPL[1345] - 
         2*GPL[1346] - 2*GPL[1347] - GPL[1348] + GPL[1349] + GPL[1350] - 
         4*GPL[1351] + 4*GPL[1352] + 4*GPL[1353] - 12*GPL[1354] - 
         12*GPL[1355] + 12*GPL[1356] - 12*GPL[1357] + 12*GPL[1358] + 
         12*GPL[1359] + 12*GPL[1428] - 8*GPL[1432] - 8*GPL[1435] + 
         4*GPL[1439] + 4*GPL[1442] + 2*GPL[1446] + 4*GPL[1447] + 
         4*GPL[1448] - 4*GPL[1449] + 4*GPL[1450] + 4*GPL[1451] + 
         2*GPL[1452] - 2*GPL[1453] - 2*GPL[1454] + 4*GPL[1464] + 
         4*GPL[1467] - 8*GPL[1480] + 4*GPL[1481] - 4*GPL[1482] - 
         4*GPL[1483] - 4*GPL[1484] + 4*GPL[1485] + 4*GPL[1486] - 
         24*GPL[1542] + 16*GPL[1543] + 4*GPL[1544] + 4*GPL[1545] - 
         8*GPL[1546] - 8*GPL[1547] + 4*GPL[1548] - 4*GPL[1549] - 
         4*GPL[1550] - 4*GPL[1551] + 4*GPL[1552] + 4*GPL[1553] - 
         4*GPL[1554] - 4*GPL[1555] + 8*GPL[1556] - 4*GPL[1557] + 
         4*GPL[1558] + 4*GPL[1559] + 4*GPL[1560] - 4*GPL[1561] - 
         4*GPL[1562] - 8*GPL[1563] - 4*GPL[1564] - 4*GPL[1565] + 
         4*GPL[1566] - 4*GPL[1567] - 4*GPL[1568] + 10*GPL[1569] - 
         4*GPL[1570] - 4*GPL[1571] - 8*GPL[1572] + 8*GPL[1573] + 
         8*GPL[1574] - 2*GPL[1575] + 2*GPL[1576] + 2*GPL[1577] + 
         8*GPL[1578] - 2*GPL[1579] - 2*GPL[1580] - 4*GPL[1581] + 
         4*GPL[1582] + 4*GPL[1583] + 2*GPL[1584] + 4*GPL[1585] + 
         4*GPL[1586] + 2*GPL[1587] - 2*GPL[1588] - 2*GPL[1589] + 
         8*GPL[1590] - 8*GPL[1591] - 8*GPL[1592] + 8*GPL[1593] + 
         8*GPL[1594] - 8*GPL[1595] + 8*GPL[1596] - 8*GPL[1597] - 
         8*GPL[1598] - 8*GPL[1611] - 8*GPL[1612] + 8*GPL[1613] + 
         8*GPL[1614] - 72*GPL[2287] + 48*GPL[2288] - 24*GPL[2289] + 
         60*GPL[2290] - 20*GPL[2291] - 8*GPL[2292] - 8*GPL[2293] + 
         16*GPL[2294] + 4*GPL[2295] + 4*GPL[2296] + 2*GPL[2297] + 
         4*GPL[2298] + 4*GPL[2299] - 4*GPL[2300] + 4*GPL[2301] + 
         4*GPL[2302] + 2*GPL[2303] - 2*GPL[2304] - 2*GPL[2305] - 
         24*GPL[2306] + 16*GPL[2307] + 4*GPL[2308] + 4*GPL[2309] - 
         8*GPL[2310] - 8*GPL[2311] + 4*GPL[2312] - 4*GPL[2313] - 
         4*GPL[2314] - 4*GPL[2315] + 4*GPL[2316] + 4*GPL[2317] - 
         24*GPL[2318] + 16*GPL[2319] + 4*GPL[2320] + 4*GPL[2321] - 
         8*GPL[2322] - 8*GPL[2323] + 4*GPL[2324] - 4*GPL[2325] - 
         4*GPL[2326] - 4*GPL[2327] + 4*GPL[2328] + 4*GPL[2329] - 
         4*GPL[2330] - 4*GPL[2331] + 8*GPL[2332] - 4*GPL[2333] + 
         4*GPL[2334] + 4*GPL[2335] + 4*GPL[2336] - 4*GPL[2337] - 
         4*GPL[2338] - 8*GPL[2339] - 4*GPL[2340] - 4*GPL[2341] + 
         4*GPL[2342] - 4*GPL[2343] - 4*GPL[2344] + 10*GPL[2345] - 
         4*GPL[2346] - 4*GPL[2347] - 8*GPL[2348] + 8*GPL[2349] + 
         8*GPL[2350] - 2*GPL[2351] + 2*GPL[2352] + 2*GPL[2353] + 
         8*GPL[2354] - 2*GPL[2355] - 2*GPL[2356] - 4*GPL[2357] + 
         4*GPL[2358] + 4*GPL[2359] + 2*GPL[2360] + 4*GPL[2361] + 
         4*GPL[2362] + 2*GPL[2363] - 2*GPL[2364] - 2*GPL[2365] + 
         8*GPL[2366] - 8*GPL[2367] - 8*GPL[2368] + 8*GPL[2369] + 
         8*GPL[2370] - 8*GPL[2371] + 8*GPL[2372] - 8*GPL[2373] - 
         8*GPL[2374] - 8*GPL[2375] - 8*GPL[2376] + 8*GPL[2377] + 
         8*GPL[2378] - 12*GPL[2379] + 8*GPL[2380] + 8*GPL[2381] - 
         4*GPL[2383] - 4*GPL[2384] - 2*GPL[2385] - 4*GPL[2386] - 
         4*GPL[2387] + 4*GPL[2388] - 4*GPL[2389] - 4*GPL[2390] - 
         2*GPL[2391] + 2*GPL[2392] + 2*GPL[2393] - 4*GPL[2394] - 
         4*GPL[2395] + 8*GPL[2396] - 4*GPL[2397] + 4*GPL[2398] + 
         4*GPL[2399] + 4*GPL[2400] - 4*GPL[2401] - 4*GPL[2402] + 
         24*GPL[2403] - 16*GPL[2404] - 4*GPL[2405] - 4*GPL[2406] + 
         8*GPL[2407] + 8*GPL[2408] - 4*GPL[2409] + 4*GPL[2410] + 
         4*GPL[2411] + 4*GPL[2412] - 4*GPL[2413] - 4*GPL[2414] + 
         4*GPL[2415] + 4*GPL[2416] - 8*GPL[2417] + 4*GPL[2418] - 
         4*GPL[2419] - 4*GPL[2420] - 4*GPL[2421] + 4*GPL[2422] + 
         4*GPL[2423] + 8*GPL[2424] + 4*GPL[2425] + 4*GPL[2426] - 
         4*GPL[2427] + 4*GPL[2428] + 4*GPL[2429] - 10*GPL[2430] + 
         4*GPL[2431] + 4*GPL[2432] + 8*GPL[2433] - 8*GPL[2434] - 
         8*GPL[2435] + 2*GPL[2436] - 2*GPL[2437] - 2*GPL[2438] - 
         8*GPL[2439] + 2*GPL[2440] + 2*GPL[2441] + 4*GPL[2442] - 
         4*GPL[2443] - 4*GPL[2444] - 2*GPL[2445] - 4*GPL[2446] - 
         4*GPL[2447] - 2*GPL[2448] + 2*GPL[2449] + 2*GPL[2450] - 
         8*GPL[2451] + 8*GPL[2452] + 8*GPL[2453] - 8*GPL[2454] - 
         8*GPL[2455] + 8*GPL[2456] - 8*GPL[2457] + 8*GPL[2458] + 
         8*GPL[2459] + 8*GPL[2460] + 8*GPL[2461] - 8*GPL[2462] - 
         8*GPL[2463] - 36*GPL[2464] + 10*GPL[2465] + 14*GPL[2466] + 
         14*GPL[2467] - 8*GPL[2468] - 4*GPL[2469] - 4*GPL[2470] - 
         8*GPL[2471] - 4*GPL[2472] - 4*GPL[2473] + 10*GPL[2474] - 
         10*GPL[2475] - 10*GPL[2476] - 2*GPL[2477] + 2*GPL[2478] + 
         2*GPL[2479] + 4*GPL[2480] - 4*GPL[2481] - 4*GPL[2482] + 
         4*GPL[2483] - 4*GPL[2484] - 4*GPL[2485] + 10*GPL[2486] - 
         4*GPL[2487] - 4*GPL[2488] - 8*GPL[2489] + 8*GPL[2490] + 
         8*GPL[2491] - 2*GPL[2492] + 2*GPL[2493] + 2*GPL[2494] + 
         18*GPL[2495] - 14*GPL[2496] - GPL[2497] - GPL[2498] + 10*GPL[2499] - 
         4*GPL[2500] - 4*GPL[2501] + 10*GPL[2502] - 4*GPL[2503] - 
         4*GPL[2504] - 5*GPL[2505] + 5*GPL[2506] + 5*GPL[2507] + GPL[2508] - 
         GPL[2509] - GPL[2510] + 3*GPL[2511] + 3*GPL[2512] - 6*GPL[2513] + 
         3*GPL[2514] - 3*GPL[2515] - 3*GPL[2516] - 3*GPL[2517] + 
         3*GPL[2518] + 3*GPL[2519] + 10*GPL[2520] + 2*GPL[2521] + 
         2*GPL[2522] - 8*GPL[2523] + 8*GPL[2524] + 8*GPL[2525] - 
         14*GPL[2526] + 8*GPL[2527] + 8*GPL[2528] + 10*GPL[2529] - 
         10*GPL[2530] - 10*GPL[2531] + 4*GPL[2532] - 4*GPL[2533] - 
         4*GPL[2534] + 4*GPL[2535] - GPL[2536] - GPL[2537] - 2*GPL[2538] + 
         2*GPL[2539] + 2*GPL[2540] + GPL[2541] + 2*GPL[2542] + 2*GPL[2543] + 
         GPL[2544] - GPL[2545] - GPL[2546] + 4*GPL[2547] - 4*GPL[2548] - 
         4*GPL[2549] - 12*GPL[2550] - 12*GPL[2551] + 12*GPL[2552] - 
         12*GPL[2553] + 12*GPL[2554] + 12*GPL[2555] + 18*GPL[2574] - 
         10*GPL[2575] + 4*GPL[2576] + 4*GPL[2577] + 8*GPL[2578] - 
         2*GPL[2579] - 2*GPL[2580] - GPL[2581] - 2*GPL[2582] - 2*GPL[2583] + 
         2*GPL[2584] - 2*GPL[2585] - 2*GPL[2586] - GPL[2587] + GPL[2588] + 
         GPL[2589] - 4*GPL[2590] - 2*GPL[2591] - 2*GPL[2592] - 4*GPL[2593] + 
         4*GPL[2594] + 4*GPL[2595] + 2*GPL[2596] + 4*GPL[2597] + 
         4*GPL[2598] + 2*GPL[2599] - 2*GPL[2600] - 2*GPL[2601] + 
         8*GPL[2602] - 8*GPL[2603] - 8*GPL[2604] + 18*GPL[2605] - 
         10*GPL[2606] - 5*GPL[2607] - 5*GPL[2608] + 2*GPL[2609] + 
         4*GPL[2610] + 4*GPL[2611] + 2*GPL[2612] + 4*GPL[2613] + 
         4*GPL[2614] - GPL[2615] + GPL[2616] + GPL[2617] + 5*GPL[2618] - 
         5*GPL[2619] - 5*GPL[2620] + 3*GPL[2621] + 3*GPL[2622] - 
         6*GPL[2623] + 3*GPL[2624] - 3*GPL[2625] - 3*GPL[2626] - 
         3*GPL[2627] + 3*GPL[2628] + 3*GPL[2629] - 4*GPL[2630] - 
         2*GPL[2631] - 2*GPL[2632] + 2*GPL[2633] - 2*GPL[2634] - 
         2*GPL[2635] + 5*GPL[2636] - 2*GPL[2637] - 2*GPL[2638] - 
         4*GPL[2639] + 4*GPL[2640] + 4*GPL[2641] - GPL[2642] + GPL[2643] + 
         GPL[2644] - 10*GPL[2645] + 4*GPL[2646] + 4*GPL[2647] + 8*GPL[2648] - 
         8*GPL[2649] - 8*GPL[2650] + 2*GPL[2651] - 8*GPL[2652] - 
         8*GPL[2653] - 4*GPL[2654] + 4*GPL[2655] + 4*GPL[2656] - 
         10*GPL[2657] + 10*GPL[2658] + 10*GPL[2659] + 12*GPL[2660] + 
         12*GPL[2661] - 12*GPL[2662] - 12*GPL[2663] + 24*GPL[2682] - 
         16*GPL[2683] - 16*GPL[2684] + 8*GPL[2685] + 8*GPL[2686] + 
         4*GPL[2687] + 8*GPL[2688] + 8*GPL[2689] - 8*GPL[2690] + 
         8*GPL[2691] + 8*GPL[2692] + 4*GPL[2693] - 4*GPL[2694] - 
         4*GPL[2695] + 8*GPL[2696] + 8*GPL[2697] - 8*GPL[2698] + 
         8*GPL[2699] - 8*GPL[2700] - 8*GPL[2701] - 24*GPL[2702] + 
         16*GPL[2703] + 4*GPL[2704] + 4*GPL[2705] - 8*GPL[2706] - 
         8*GPL[2707] + 4*GPL[2708] - 4*GPL[2709] - 4*GPL[2710] - 
         4*GPL[2711] + 4*GPL[2712] + 4*GPL[2713] - 4*GPL[2714] - 
         4*GPL[2715] + 8*GPL[2716] - 4*GPL[2717] + 4*GPL[2718] + 
         4*GPL[2719] + 4*GPL[2720] - 4*GPL[2721] - 4*GPL[2722] - 
         16*GPL[2723] - 8*GPL[2724] - 8*GPL[2725] + 8*GPL[2726] - 
         8*GPL[2727] - 8*GPL[2728] + 20*GPL[2729] - 8*GPL[2730] - 
         8*GPL[2731] - 16*GPL[2732] + 16*GPL[2733] + 16*GPL[2734] - 
         4*GPL[2735] + 4*GPL[2736] + 4*GPL[2737] + 16*GPL[2738] + 
         16*GPL[2739] - 16*GPL[2740] + 16*GPL[2741] - 16*GPL[2742] - 
         16*GPL[2743] - 8*GPL[2884] - 8*GPL[2885] + 8*GPL[2886] + 
         8*GPL[2887] - 24*GPL[2888] + 16*GPL[2889] + 4*GPL[2890] + 
         4*GPL[2891] - 8*GPL[2892] - 8*GPL[2893] + 4*GPL[2894] - 
         4*GPL[2895] - 4*GPL[2896] - 4*GPL[2897] + 4*GPL[2898] + 
         4*GPL[2899] - 4*GPL[2900] - 4*GPL[2901] + 8*GPL[2902] - 
         4*GPL[2903] + 4*GPL[2904] + 4*GPL[2905] + 4*GPL[2906] - 
         4*GPL[2907] - 4*GPL[2908] + 16*GPL[2909] - 4*GPL[2910] - 
         4*GPL[2911] - 8*GPL[2912] + 8*GPL[2913] + 8*GPL[2914] + 
         4*GPL[2915] + 8*GPL[2916] + 8*GPL[2917] + 4*GPL[2918] - 
         4*GPL[2919] - 4*GPL[2920] + 16*GPL[2921] - 16*GPL[2922] - 
         16*GPL[2923] - 16*GPL[2924] - 16*GPL[2925] + 16*GPL[2926] + 
         16*GPL[2927] - GPL[4]*(2*Pi^2*Log[2] - 7*Zeta[3]) + 
         GPL[24]*(2*Pi^2*Log[2] - 7*Zeta[3]) - GPL[26]*(2*Pi^2*Log[2] - 
           7*Zeta[3]) - 11*GPL[3]*Zeta[3] + 22*GPL[20]*Zeta[3] - 
         11*GPL[22]*Zeta[3] + 11*GPL[23]*Zeta[3]), 
     k[32] -> ep^2*(-1/6*Pi^2 + (GPL[3]*GPL[6])/2 - (GPL[3]*GPL[22])/2 - 
         (GPL[3]*GPL[23])/2 - GPL[39]/2 + GPL[53]/2 + GPL[62]/2 + 
         GPL[181]/2 - GPL[182]/2 - GPL[183]/2 + GPL[190]/2 - GPL[191]/2 - 
         GPL[192]/2) + ep^3*(-1/12*(Pi^2*GPL[3]) - (Pi^2*GPL[4])/6 + 
         (Pi^2*GPL[9])/3 - (Pi^2*GPL[22])/12 - (Pi^2*GPL[23])/12 - 
         (Pi^2*GPL[24])/6 - (Pi^2*GPL[26])/6 - (GPL[6]*GPL[39])/2 + 
         GPL[9]*GPL[39] + (GPL[22]*GPL[39])/2 - GPL[23]*GPL[39] + 
         2*GPL[26]*GPL[39] - (3*GPL[6]*GPL[47])/2 - (3*GPL[22]*GPL[47])/2 + 
         (3*GPL[23]*GPL[47])/2 + 2*GPL[24]*GPL[47] - 2*GPL[26]*GPL[47] + 
         2*GPL[3]*GPL[50] - GPL[3]*GPL[53] - GPL[3]*GPL[62] - 
         GPL[3]*GPL[64] + (GPL[3]*GPL[65])/2 - GPL[3]*GPL[77] + 
         GPL[3]*GPL[92] + GPL[3]*GPL[93] + GPL[3]*GPL[181] + 
         GPL[3]*GPL[182] + GPL[3]*GPL[183] - 2*GPL[3]*GPL[185] - 
         (GPL[3]*GPL[186])/2 - (GPL[3]*GPL[190])/2 + GPL[3]*GPL[191] + 
         GPL[3]*GPL[192] - (GPL[3]*GPL[194])/2 - 2*GPL[3]*GPL[195] - 
         2*GPL[3]*GPL[199] + 2*GPL[3]*GPL[203] + 2*GPL[3]*GPL[220] - 
         GPL[279] + (3*GPL[282])/2 + 2*GPL[285] - 2*GPL[286] - 
         (3*GPL[288])/2 - 3*GPL[289] + 3*GPL[291] + 2*GPL[295] + 2*GPL[299] - 
         GPL[307] - GPL[312] - GPL[336]/2 - GPL[337] - GPL[338] + GPL[344] - 
         GPL[345] - GPL[346] - GPL[349]/2 + GPL[350]/2 + GPL[351]/2 - 
         GPL[384] - GPL[389] - GPL[436] + GPL[437] + GPL[438] - GPL[441] + 
         GPL[442] + GPL[443] + 2*GPL[763] + GPL[764] + GPL[765] - GPL[768] + 
         GPL[769] + GPL[770] - (5*GPL[773])/2 + GPL[774] + GPL[775] + 
         2*GPL[781] - 2*GPL[782] - 2*GPL[783] + GPL[786]/2 - GPL[787]/2 - 
         GPL[788]/2 + 2*GPL[799] - GPL[800]/2 - GPL[801]/2 - GPL[804] + 
         GPL[805] + GPL[806] + GPL[809]/2 + GPL[810] + GPL[811] + 
         GPL[817]/2 - GPL[818]/2 - GPL[819]/2 + 2*GPL[822] - 2*GPL[823] - 
         2*GPL[824] - 2*GPL[835] - 2*GPL[836] + 2*GPL[841] - 2*GPL[847] + 
         2*GPL[848] + 2*GPL[849] - 2*GPL[905] - 2*GPL[911] + 2*GPL[912] + 
         2*GPL[913] + (2*Pi^2*Log[2] - 7*Zeta[3])/2) + 
       ep^4*(-1/3*(Pi^2*GPL[3]*GPL[6]) + (Pi^2*GPL[3]*GPL[9])/6 + 
         (Pi^2*GPL[4]*GPL[9])/3 - (Pi^2*GPL[3]*GPL[22])/6 + 
         (Pi^2*GPL[3]*GPL[23])/12 - (Pi^2*GPL[4]*GPL[23])/2 + 
         (Pi^2*GPL[3]*GPL[24])/3 + (2*Pi^2*GPL[4]*GPL[26])/3 + 
         (Pi^2*GPL[39])/12 - (Pi^2*GPL[40])/2 + (2*Pi^2*GPL[44])/3 + 
         (Pi^2*GPL[46])/2 + (Pi^2*GPL[47])/4 - (Pi^2*GPL[48])/2 - 
         2*GPL[39]*GPL[50] - 3*GPL[47]*GPL[50] + (Pi^2*GPL[53])/2 + 
         GPL[39]*GPL[53] + 3*GPL[47]*GPL[53] + (Pi^2*GPL[62])/12 - 
         (GPL[39]*GPL[62])/2 + 3*GPL[47]*GPL[62] + (3*GPL[39]*GPL[63])/2 - 
         3*GPL[47]*GPL[63] - (Pi^2*GPL[64])/6 + GPL[39]*GPL[64] - 
         6*GPL[47]*GPL[64] + (Pi^2*GPL[65])/12 + GPL[39]*GPL[65] - 
         (3*GPL[47]*GPL[65])/2 - (Pi^2*GPL[66])/2 + 6*GPL[47]*GPL[66] + 
         GPL[39]*GPL[77] + 3*GPL[47]*GPL[77] - (2*Pi^2*GPL[80])/3 - 
         2*GPL[39]*GPL[80] + (Pi^2*GPL[92])/6 - GPL[39]*GPL[92] + 
         3*GPL[47]*GPL[92] + (Pi^2*GPL[93])/6 + 2*GPL[39]*GPL[93] - 
         3*GPL[47]*GPL[93] + (Pi^2*GPL[94])/3 - 4*GPL[47]*GPL[94] + 
         (Pi^2*GPL[96])/3 - 4*GPL[39]*GPL[96] + 4*GPL[47]*GPL[96] - 
         (Pi^2*GPL[181])/3 - GPL[39]*GPL[181] - 6*GPL[47]*GPL[181] + 
         (2*Pi^2*GPL[182])/3 - GPL[39]*GPL[182] + 3*GPL[47]*GPL[182] + 
         (5*Pi^2*GPL[183])/12 - (5*GPL[39]*GPL[183])/2 + 3*GPL[47]*GPL[183] + 
         (3*GPL[39]*GPL[184])/2 - 3*GPL[47]*GPL[184] - (Pi^2*GPL[185])/3 + 
         2*GPL[39]*GPL[185] - 3*GPL[47]*GPL[185] - (Pi^2*GPL[186])/12 - 
         GPL[39]*GPL[186] + (3*GPL[47]*GPL[186])/2 - (Pi^2*GPL[187])/2 + 
         6*GPL[47]*GPL[187] - (Pi^2*GPL[190])/3 + (GPL[39]*GPL[190])/2 + 
         (3*GPL[47]*GPL[190])/2 + (2*Pi^2*GPL[191])/3 + 2*GPL[39]*GPL[191] - 
         3*GPL[47]*GPL[191] - (Pi^2*GPL[192])/12 + (GPL[39]*GPL[192])/2 - 
         3*GPL[47]*GPL[192] - (3*GPL[39]*GPL[193])/2 + 3*GPL[47]*GPL[193] - 
         (Pi^2*GPL[194])/12 + (GPL[39]*GPL[194])/2 - (3*GPL[47]*GPL[194])/2 - 
         (Pi^2*GPL[195])/3 - GPL[39]*GPL[195] + 3*GPL[47]*GPL[195] - 
         (Pi^2*GPL[196])/2 + 6*GPL[39]*GPL[196] - 6*GPL[47]*GPL[196] + 
         2*GPL[39]*GPL[199] + 6*GPL[47]*GPL[199] - (2*Pi^2*GPL[200])/3 - 
         4*GPL[47]*GPL[200] - (Pi^2*GPL[201])/3 + 2*GPL[39]*GPL[201] - 
         4*GPL[47]*GPL[201] - 2*GPL[39]*GPL[202] + 4*GPL[47]*GPL[202] + 
         (Pi^2*GPL[203])/3 - 2*GPL[39]*GPL[203] + 6*GPL[47]*GPL[203] + 
         (2*Pi^2*GPL[204])/3 - 8*GPL[47]*GPL[204] - (2*Pi^2*GPL[217])/3 - 
         4*GPL[39]*GPL[217] + 4*GPL[47]*GPL[217] + (Pi^2*GPL[218])/3 - 
         2*GPL[39]*GPL[218] + 4*GPL[47]*GPL[218] + 2*GPL[39]*GPL[219] - 
         4*GPL[47]*GPL[219] + (Pi^2*GPL[220])/3 + 4*GPL[39]*GPL[220] - 
         6*GPL[47]*GPL[220] + (2*Pi^2*GPL[221])/3 - 8*GPL[39]*GPL[221] + 
         8*GPL[47]*GPL[221] + (GPL[6]*GPL[279])/2 + 2*GPL[9]*GPL[279] - 
         (7*GPL[22]*GPL[279])/2 - (GPL[23]*GPL[279])/2 + 2*GPL[24]*GPL[279] + 
         2*GPL[26]*GPL[279] + (3*GPL[6]*GPL[282])/2 - 3*GPL[9]*GPL[282] + 
         (9*GPL[22]*GPL[282])/2 - 4*GPL[24]*GPL[282] - 2*GPL[26]*GPL[282] - 
         4*GPL[9]*GPL[285] + 6*GPL[23]*GPL[285] - 8*GPL[26]*GPL[285] + 
         4*GPL[9]*GPL[286] - 6*GPL[23]*GPL[286] + 8*GPL[26]*GPL[286] + 
         (3*GPL[6]*GPL[288])/2 + 3*GPL[9]*GPL[288] + (9*GPL[22]*GPL[288])/2 - 
         9*GPL[23]*GPL[288] - 4*GPL[24]*GPL[288] + 10*GPL[26]*GPL[288] + 
         (3*GPL[6]*GPL[291])/2 - 6*GPL[9]*GPL[291] + (3*GPL[22]*GPL[291])/2 + 
         (15*GPL[23]*GPL[291])/2 - 2*GPL[24]*GPL[291] - 10*GPL[26]*GPL[291] + 
         5*GPL[3]*GPL[293] - 4*GPL[3]*GPL[295] - 4*GPL[3]*GPL[299] - 
         GPL[3]*GPL[300] + 2*GPL[3]*GPL[301] - 4*GPL[3]*GPL[305] + 
         2*GPL[3]*GPL[307] + 2*GPL[3]*GPL[312] + 2*GPL[3]*GPL[313] - 
         GPL[3]*GPL[314] - (5*GPL[3]*GPL[336])/2 + 2*GPL[3]*GPL[337] + 
         2*GPL[3]*GPL[338] + (GPL[3]*GPL[339])/2 - (5*GPL[3]*GPL[340])/2 + 
         (3*GPL[3]*GPL[341])/2 - (3*GPL[3]*GPL[342])/2 + 
         (3*GPL[3]*GPL[343])/2 + 5*GPL[3]*GPL[344] + 2*GPL[3]*GPL[345] + 
         2*GPL[3]*GPL[346] - 7*GPL[3]*GPL[347] - GPL[3]*GPL[348] + 
         (GPL[3]*GPL[349])/2 - GPL[3]*GPL[350] - GPL[3]*GPL[351] + 
         (GPL[3]*GPL[352])/2 + 2*GPL[3]*GPL[353] - 6*GPL[3]*GPL[354] + 
         6*GPL[3]*GPL[355] - 4*GPL[3]*GPL[382] + 2*GPL[3]*GPL[384] + 
         2*GPL[3]*GPL[389] + 2*GPL[3]*GPL[390] - GPL[3]*GPL[391] + 
         2*GPL[3]*GPL[395] - 2*GPL[3]*GPL[403] - 2*GPL[3]*GPL[404] - 
         2*GPL[3]*GPL[436] - 2*GPL[3]*GPL[437] - 2*GPL[3]*GPL[438] + 
         4*GPL[3]*GPL[439] + GPL[3]*GPL[440] + GPL[3]*GPL[441] - 
         2*GPL[3]*GPL[442] - 2*GPL[3]*GPL[443] + GPL[3]*GPL[444] + 
         4*GPL[3]*GPL[445] + 4*GPL[3]*GPL[446] - 4*GPL[3]*GPL[447] - 
         4*GPL[3]*GPL[452] + 7*GPL[3]*GPL[763] - 2*GPL[3]*GPL[764] - 
         2*GPL[3]*GPL[765] - 5*GPL[3]*GPL[766] + GPL[3]*GPL[767] - 
         2*GPL[3]*GPL[768] - 2*GPL[3]*GPL[769] - 2*GPL[3]*GPL[770] + 
         4*GPL[3]*GPL[771] + GPL[3]*GPL[772] - (GPL[3]*GPL[773])/2 - 
         2*GPL[3]*GPL[774] - 2*GPL[3]*GPL[775] + (5*GPL[3]*GPL[776])/2 - 
         (GPL[3]*GPL[777])/2 + (3*GPL[3]*GPL[778])/2 - (3*GPL[3]*GPL[779])/
          2 + (3*GPL[3]*GPL[780])/2 + GPL[3]*GPL[781] + 4*GPL[3]*GPL[782] + 
         4*GPL[3]*GPL[783] - 5*GPL[3]*GPL[784] - 2*GPL[3]*GPL[785] - 
         (GPL[3]*GPL[786])/2 + GPL[3]*GPL[787] + GPL[3]*GPL[788] - 
         (GPL[3]*GPL[789])/2 - 2*GPL[3]*GPL[790] - 6*GPL[3]*GPL[791] + 
         6*GPL[3]*GPL[792] - 2*GPL[3]*GPL[799] + GPL[3]*GPL[800] + 
         GPL[3]*GPL[801] + GPL[3]*GPL[802] - (GPL[3]*GPL[803])/2 + 
         GPL[3]*GPL[804] - 2*GPL[3]*GPL[805] - 2*GPL[3]*GPL[806] + 
         GPL[3]*GPL[807] + 4*GPL[3]*GPL[808] + (5*GPL[3]*GPL[809])/2 - 
         2*GPL[3]*GPL[810] - 2*GPL[3]*GPL[811] - (GPL[3]*GPL[812])/2 + 
         (5*GPL[3]*GPL[813])/2 - (3*GPL[3]*GPL[814])/2 + 
         (3*GPL[3]*GPL[815])/2 - (3*GPL[3]*GPL[816])/2 + GPL[3]*GPL[817] + 
         GPL[3]*GPL[818] + GPL[3]*GPL[819] - 2*GPL[3]*GPL[820] - 
         (GPL[3]*GPL[821])/2 - 2*GPL[3]*GPL[822] + 4*GPL[3]*GPL[823] + 
         4*GPL[3]*GPL[824] - 2*GPL[3]*GPL[825] - 5*GPL[3]*GPL[826] + 
         6*GPL[3]*GPL[827] - 8*GPL[3]*GPL[834] + 4*GPL[3]*GPL[835] + 
         4*GPL[3]*GPL[836] + 4*GPL[3]*GPL[837] - 2*GPL[3]*GPL[838] + 
         4*GPL[3]*GPL[839] - 4*GPL[3]*GPL[840] + 2*GPL[3]*GPL[841] - 
         2*GPL[3]*GPL[842] + 2*GPL[3]*GPL[843] - 2*GPL[3]*GPL[844] + 
         2*GPL[3]*GPL[845] - 2*GPL[3]*GPL[846] - 4*GPL[3]*GPL[847] - 
         4*GPL[3]*GPL[848] - 4*GPL[3]*GPL[849] + 8*GPL[3]*GPL[850] + 
         2*GPL[3]*GPL[851] + 8*GPL[3]*GPL[852] - 8*GPL[3]*GPL[853] - 
         4*GPL[3]*GPL[904] - 2*GPL[3]*GPL[905] + 2*GPL[3]*GPL[906] - 
         2*GPL[3]*GPL[907] + 2*GPL[3]*GPL[908] - 2*GPL[3]*GPL[909] + 
         2*GPL[3]*GPL[910] + 2*GPL[3]*GPL[911] - 4*GPL[3]*GPL[912] - 
         4*GPL[3]*GPL[913] + 2*GPL[3]*GPL[914] + 8*GPL[3]*GPL[915] - 
         8*GPL[3]*GPL[916] - GPL[1147]/2 + 6*GPL[1153] - 6*GPL[1154] - 
         9*GPL[1156] + (15*GPL[1159])/2 + 2*GPL[1166] - 2*GPL[1167] - 
         8*GPL[1168] + 8*GPL[1169] + 10*GPL[1170] - 10*GPL[1171] - 
         3*GPL[1173] + 18*GPL[1174] + (3*GPL[1176])/2 - 12*GPL[1177] + 
         6*GPL[1178] + 6*GPL[1179] - 6*GPL[1180] - (15*GPL[1182])/2 - 
         12*GPL[1183] + 6*GPL[1185] + 5*GPL[1189] + 5*GPL[1192] - 
         4*GPL[1196] - 4*GPL[1200] + GPL[1205] - 4*GPL[1206] - 4*GPL[1207] + 
         GPL[1208] - GPL[1209] - GPL[1210] - 2*GPL[1211] + 2*GPL[1212] + 
         2*GPL[1213] + 6*GPL[1219] - 6*GPL[1221] - 4*GPL[1223] - 
         4*GPL[1224] + 2*GPL[1228] + 2*GPL[1233] + GPL[1237] + 2*GPL[1238] + 
         2*GPL[1239] - 2*GPL[1240] + 2*GPL[1241] + 2*GPL[1242] + GPL[1243] - 
         GPL[1244] - GPL[1245] + 9*GPL[1299] - 5*GPL[1300] - 
         (5*GPL[1301])/2 - (5*GPL[1302])/2 + GPL[1303] + 2*GPL[1304] + 
         2*GPL[1305] + GPL[1306] + 2*GPL[1307] + 2*GPL[1308] - GPL[1309]/2 + 
         GPL[1310]/2 + GPL[1311]/2 + (5*GPL[1312])/2 - (5*GPL[1313])/2 - 
         (5*GPL[1314])/2 + (3*GPL[1315])/2 + (3*GPL[1316])/2 - 3*GPL[1317] + 
         (3*GPL[1318])/2 - (3*GPL[1319])/2 - (3*GPL[1320])/2 - 
         (3*GPL[1321])/2 + (3*GPL[1322])/2 + (3*GPL[1323])/2 + 7*GPL[1324] + 
         5*GPL[1325] + 5*GPL[1326] - 2*GPL[1327] + 2*GPL[1328] + 
         2*GPL[1329] - 8*GPL[1330] + 2*GPL[1331] + 2*GPL[1332] + 
         7*GPL[1333] - 7*GPL[1334] - 7*GPL[1335] + GPL[1336] - GPL[1337] - 
         GPL[1338] - 2*GPL[1339] + GPL[1340]/2 + GPL[1341]/2 + GPL[1342] - 
         GPL[1343] - GPL[1344] - GPL[1345]/2 - GPL[1346] - GPL[1347] - 
         GPL[1348]/2 + GPL[1349]/2 + GPL[1350]/2 - 2*GPL[1351] + 
         2*GPL[1352] + 2*GPL[1353] - 6*GPL[1354] - 6*GPL[1355] + 
         6*GPL[1356] - 6*GPL[1357] + 6*GPL[1358] + 6*GPL[1359] + 
         6*GPL[1428] - 4*GPL[1432] - 4*GPL[1435] + 2*GPL[1439] + 
         2*GPL[1442] + GPL[1446] + 2*GPL[1447] + 2*GPL[1448] - 2*GPL[1449] + 
         2*GPL[1450] + 2*GPL[1451] + GPL[1452] - GPL[1453] - GPL[1454] + 
         2*GPL[1464] + 2*GPL[1467] + 2*GPL[1481] - 2*GPL[1482] - 
         2*GPL[1483] + 2*GPL[1484] - 2*GPL[1485] - 2*GPL[1486] - 
         4*GPL[1563] - 2*GPL[1564] - 2*GPL[1565] + 2*GPL[1566] - 
         2*GPL[1567] - 2*GPL[1568] + 5*GPL[1569] - 2*GPL[1570] - 
         2*GPL[1571] - 4*GPL[1572] + 4*GPL[1573] + 4*GPL[1574] - GPL[1575] + 
         GPL[1576] + GPL[1577] - 4*GPL[1578] + GPL[1579] + GPL[1580] + 
         2*GPL[1581] - 2*GPL[1582] - 2*GPL[1583] - GPL[1584] - 2*GPL[1585] - 
         2*GPL[1586] - GPL[1587] + GPL[1588] + GPL[1589] - 4*GPL[1590] + 
         4*GPL[1591] + 4*GPL[1592] + 4*GPL[1593] + 4*GPL[1594] - 
         4*GPL[1595] + 4*GPL[1596] - 4*GPL[1597] - 4*GPL[1598] + 
         4*GPL[1611] + 4*GPL[1612] - 4*GPL[1613] - 4*GPL[1614] - 
         18*GPL[2464] + 5*GPL[2465] + 7*GPL[2466] + 7*GPL[2467] - 
         4*GPL[2468] - 2*GPL[2469] - 2*GPL[2470] - 4*GPL[2471] - 
         2*GPL[2472] - 2*GPL[2473] + 5*GPL[2474] - 5*GPL[2475] - 
         5*GPL[2476] - GPL[2477] + GPL[2478] + GPL[2479] + 2*GPL[2480] - 
         2*GPL[2481] - 2*GPL[2482] + 2*GPL[2483] - 2*GPL[2484] - 
         2*GPL[2485] + 5*GPL[2486] - 2*GPL[2487] - 2*GPL[2488] - 
         4*GPL[2489] + 4*GPL[2490] + 4*GPL[2491] - GPL[2492] + GPL[2493] + 
         GPL[2494] + 9*GPL[2495] - 7*GPL[2496] - GPL[2497]/2 - GPL[2498]/2 + 
         5*GPL[2499] - 2*GPL[2500] - 2*GPL[2501] + 5*GPL[2502] - 
         2*GPL[2503] - 2*GPL[2504] - (5*GPL[2505])/2 + (5*GPL[2506])/2 + 
         (5*GPL[2507])/2 + GPL[2508]/2 - GPL[2509]/2 - GPL[2510]/2 + 
         (3*GPL[2511])/2 + (3*GPL[2512])/2 - 3*GPL[2513] + (3*GPL[2514])/2 - 
         (3*GPL[2515])/2 - (3*GPL[2516])/2 - (3*GPL[2517])/2 + 
         (3*GPL[2518])/2 + (3*GPL[2519])/2 + 5*GPL[2520] + GPL[2521] + 
         GPL[2522] - 4*GPL[2523] + 4*GPL[2524] + 4*GPL[2525] - 7*GPL[2526] + 
         4*GPL[2527] + 4*GPL[2528] + 5*GPL[2529] - 5*GPL[2530] - 
         5*GPL[2531] + 2*GPL[2532] - 2*GPL[2533] - 2*GPL[2534] + 
         2*GPL[2535] - GPL[2536]/2 - GPL[2537]/2 - GPL[2538] + GPL[2539] + 
         GPL[2540] + GPL[2541]/2 + GPL[2542] + GPL[2543] + GPL[2544]/2 - 
         GPL[2545]/2 - GPL[2546]/2 + 2*GPL[2547] - 2*GPL[2548] - 
         2*GPL[2549] - 6*GPL[2550] - 6*GPL[2551] + 6*GPL[2552] - 
         6*GPL[2553] + 6*GPL[2554] + 6*GPL[2555] - 9*GPL[2574] + 
         5*GPL[2575] - 2*GPL[2576] - 2*GPL[2577] - 4*GPL[2578] + GPL[2579] + 
         GPL[2580] + GPL[2581]/2 + GPL[2582] + GPL[2583] - GPL[2584] + 
         GPL[2585] + GPL[2586] + GPL[2587]/2 - GPL[2588]/2 - GPL[2589]/2 + 
         2*GPL[2590] + GPL[2591] + GPL[2592] + 2*GPL[2593] - 2*GPL[2594] - 
         2*GPL[2595] - GPL[2596] - 2*GPL[2597] - 2*GPL[2598] - GPL[2599] + 
         GPL[2600] + GPL[2601] - 4*GPL[2602] + 4*GPL[2603] + 4*GPL[2604] - 
         9*GPL[2605] + 5*GPL[2606] + (5*GPL[2607])/2 + (5*GPL[2608])/2 - 
         GPL[2609] - 2*GPL[2610] - 2*GPL[2611] - GPL[2612] - 2*GPL[2613] - 
         2*GPL[2614] + GPL[2615]/2 - GPL[2616]/2 - GPL[2617]/2 - 
         (5*GPL[2618])/2 + (5*GPL[2619])/2 + (5*GPL[2620])/2 - 
         (3*GPL[2621])/2 - (3*GPL[2622])/2 + 3*GPL[2623] - (3*GPL[2624])/2 + 
         (3*GPL[2625])/2 + (3*GPL[2626])/2 + (3*GPL[2627])/2 - 
         (3*GPL[2628])/2 - (3*GPL[2629])/2 + 2*GPL[2630] + GPL[2631] + 
         GPL[2632] - GPL[2633] + GPL[2634] + GPL[2635] - (5*GPL[2636])/2 + 
         GPL[2637] + GPL[2638] + 2*GPL[2639] - 2*GPL[2640] - 2*GPL[2641] + 
         GPL[2642]/2 - GPL[2643]/2 - GPL[2644]/2 + 5*GPL[2645] - 
         2*GPL[2646] - 2*GPL[2647] - 4*GPL[2648] + 4*GPL[2649] + 
         4*GPL[2650] - GPL[2651] + 4*GPL[2652] + 4*GPL[2653] + 2*GPL[2654] - 
         2*GPL[2655] - 2*GPL[2656] + 5*GPL[2657] - 5*GPL[2658] - 
         5*GPL[2659] - 6*GPL[2660] - 6*GPL[2661] + 6*GPL[2662] + 
         6*GPL[2663] + 12*GPL[2682] - 8*GPL[2683] - 8*GPL[2684] + 
         4*GPL[2685] + 4*GPL[2686] + 2*GPL[2687] + 4*GPL[2688] + 
         4*GPL[2689] - 4*GPL[2690] + 4*GPL[2691] + 4*GPL[2692] + 
         2*GPL[2693] - 2*GPL[2694] - 2*GPL[2695] + 4*GPL[2696] + 
         4*GPL[2697] - 4*GPL[2698] + 4*GPL[2699] - 4*GPL[2700] - 
         4*GPL[2701] - 12*GPL[2702] + 8*GPL[2703] + 2*GPL[2704] + 
         2*GPL[2705] - 4*GPL[2706] - 4*GPL[2707] + 2*GPL[2708] - 
         2*GPL[2709] - 2*GPL[2710] - 2*GPL[2711] + 2*GPL[2712] + 
         2*GPL[2713] - 2*GPL[2714] - 2*GPL[2715] + 4*GPL[2716] - 
         2*GPL[2717] + 2*GPL[2718] + 2*GPL[2719] + 2*GPL[2720] - 
         2*GPL[2721] - 2*GPL[2722] - 8*GPL[2723] - 4*GPL[2724] - 
         4*GPL[2725] + 4*GPL[2726] - 4*GPL[2727] - 4*GPL[2728] + 
         10*GPL[2729] - 4*GPL[2730] - 4*GPL[2731] - 8*GPL[2732] + 
         8*GPL[2733] + 8*GPL[2734] - 2*GPL[2735] + 2*GPL[2736] + 
         2*GPL[2737] + 8*GPL[2738] + 8*GPL[2739] - 8*GPL[2740] + 
         8*GPL[2741] - 8*GPL[2742] - 8*GPL[2743] + 4*GPL[2884] + 
         4*GPL[2885] - 4*GPL[2886] - 4*GPL[2887] + 12*GPL[2888] - 
         8*GPL[2889] - 2*GPL[2890] - 2*GPL[2891] + 4*GPL[2892] + 
         4*GPL[2893] - 2*GPL[2894] + 2*GPL[2895] + 2*GPL[2896] + 
         2*GPL[2897] - 2*GPL[2898] - 2*GPL[2899] + 2*GPL[2900] + 
         2*GPL[2901] - 4*GPL[2902] + 2*GPL[2903] - 2*GPL[2904] - 
         2*GPL[2905] - 2*GPL[2906] + 2*GPL[2907] + 2*GPL[2908] - 
         8*GPL[2909] + 2*GPL[2910] + 2*GPL[2911] + 4*GPL[2912] - 
         4*GPL[2913] - 4*GPL[2914] - 2*GPL[2915] - 4*GPL[2916] - 
         4*GPL[2917] - 2*GPL[2918] + 2*GPL[2919] + 2*GPL[2920] - 
         8*GPL[2921] + 8*GPL[2922] + 8*GPL[2923] + 8*GPL[2924] + 
         8*GPL[2925] - 8*GPL[2926] - 8*GPL[2927] + 
         ((31*Pi^4)/90 - 4*Pi^2*Log[2]^2 - 2*Log[2]^4 - 48*PolyLog[4, 1/2])/
          2 + (GPL[4]*(2*Pi^2*Log[2] - 7*Zeta[3]))/2 - 
         GPL[9]*(2*Pi^2*Log[2] - 7*Zeta[3]) + 
         (GPL[24]*(2*Pi^2*Log[2] - 7*Zeta[3]))/2 + 
         (GPL[26]*(2*Pi^2*Log[2] - 7*Zeta[3]))/2 - (11*GPL[3]*Zeta[3])/2 - 
         (11*GPL[22]*Zeta[3])/2 - (11*GPL[23]*Zeta[3])/2), 
     k[33] -> ep^3*(-GPL[290] - Zeta[3]) + 
       ep^4*(Pi^4/120 + Pi^2*(GPL[45]/3 - GPL[51]/3) - 2*GPL[1158] + 
         2*GPL[1175] + 2*GPL[1181] - 3*GPL[1184] + 4*GPL[1220] - 
         2*GPL[1]*Zeta[3]), k[34] -> -(ep^2*(-1/24*Pi^2 - GPL[45])) - 
       ep^3*(2*GPL[281] + 2*GPL[287] - 4*GPL[290] + 4*GPL[381] + 
         Pi^2*(GPL[1]/3 - GPL[7]/3 + Log[2]/4) - (15*Zeta[3])/8) - 
       ep^4*((37*Pi^4)/720 - 4*GPL[1149] - 4*GPL[1155] + 8*GPL[1158] - 
         8*GPL[1163] - 4*GPL[1172] + 8*GPL[1175] + 8*GPL[1181] - 
         10*GPL[1184] + 12*GPL[1220] - 8*GPL[1424] - 8*GPL[1427] + 
         16*GPL[1429] - 16*GPL[1461] - Log[2]^4/4 + 
         Pi^2*((-2*GPL[37])/3 + (2*GPL[42])/3 + GPL[45] - GPL[51] - 
           (4*GPL[75])/3 + (4*GPL[78])/3 - Log[2]^2/2 - GPL[1]*Log[4] + 
           GPL[7]*Log[4]) - 6*PolyLog[4, 1/2] + (9*GPL[1] - 3*GPL[7])*
          Zeta[3]), k[35] -> ep^2*(-(GPL[6]*GPL[11]) + GPL[6]*GPL[17] + 
         GPL[50] + GPL[55] + GPL[59] - GPL[119] - GPL[122]) + 
       ep^3*((Pi^2*GPL[3])/6 - (Pi^2*GPL[6])/3 + (Pi^2*GPL[11])/6 - 
         (Pi^2*GPL[17])/6 - (Pi^2*GPL[18])/6 - (Pi^2*GPL[19])/6 + 
         GPL[3]*GPL[6]*GPL[19] + (Pi^2*GPL[22])/6 - GPL[3]*GPL[19]*GPL[22] + 
         (Pi^2*GPL[23])/6 - GPL[3]*GPL[18]*GPL[23] + (Pi^2*GPL[25])/6 - 
         GPL[3]*GPL[6]*GPL[25] + GPL[3]*GPL[22]*GPL[25] + (Pi^2*GPL[27])/6 + 
         GPL[3]*GPL[23]*GPL[27] - GPL[6]*GPL[39] - GPL[18]*GPL[39] + 
         GPL[22]*GPL[39] + GPL[27]*GPL[39] + 6*GPL[11]*GPL[41] - 
         6*GPL[17]*GPL[41] + GPL[6]*GPL[47] + GPL[18]*GPL[47] - 
         GPL[19]*GPL[47] - GPL[22]*GPL[47] + GPL[23]*GPL[47] + 
         GPL[25]*GPL[47] - GPL[27]*GPL[47] - 4*GPL[11]*GPL[50] - 
         6*GPL[15]*GPL[50] + 6*GPL[16]*GPL[50] + 4*GPL[17]*GPL[50] + 
         2*GPL[25]*GPL[50] + 2*GPL[27]*GPL[50] + GPL[19]*GPL[53] - 
         GPL[25]*GPL[53] - GPL[3]*GPL[55] - 2*GPL[6]*GPL[55] - 
         GPL[9]*GPL[55] - GPL[20]*GPL[55] - GPL[3]*GPL[59] + 
         4*GPL[6]*GPL[59] - GPL[9]*GPL[59] - GPL[20]*GPL[59] + 
         GPL[19]*GPL[62] - GPL[25]*GPL[62] - GPL[3]*GPL[65] - 
         GPL[3]*GPL[71] + GPL[6]*GPL[71] - GPL[9]*GPL[71] - GPL[20]*GPL[71] - 
         GPL[3]*GPL[72] + GPL[6]*GPL[72] - GPL[9]*GPL[72] - GPL[20]*GPL[72] + 
         2*GPL[11]*GPL[77] - 2*GPL[17]*GPL[77] + 6*GPL[6]*GPL[111] - 
         6*GPL[6]*GPL[114] + GPL[3]*GPL[119] - 4*GPL[6]*GPL[119] + 
         GPL[9]*GPL[119] + GPL[20]*GPL[119] + GPL[3]*GPL[122] + 
         2*GPL[6]*GPL[122] + GPL[9]*GPL[122] + GPL[20]*GPL[122] + 
         GPL[3]*GPL[127] - GPL[6]*GPL[127] + GPL[9]*GPL[127] + 
         GPL[20]*GPL[127] + GPL[3]*GPL[128] - GPL[6]*GPL[128] + 
         GPL[9]*GPL[128] + GPL[20]*GPL[128] + GPL[3]*GPL[140] - 
         2*GPL[6]*GPL[140] + GPL[9]*GPL[140] + GPL[20]*GPL[140] + 
         GPL[3]*GPL[143] + GPL[9]*GPL[143] + GPL[20]*GPL[143] - 
         GPL[3]*GPL[150] + GPL[6]*GPL[150] - GPL[9]*GPL[150] - 
         GPL[20]*GPL[150] - GPL[3]*GPL[151] + GPL[6]*GPL[151] - 
         GPL[9]*GPL[151] - GPL[20]*GPL[151] + GPL[3]*GPL[152] - 
         2*GPL[6]*GPL[152] + GPL[9]*GPL[152] + GPL[20]*GPL[152] + 
         GPL[3]*GPL[155] + GPL[9]*GPL[155] + GPL[20]*GPL[155] - 
         GPL[3]*GPL[162] + GPL[6]*GPL[162] - GPL[9]*GPL[162] - 
         GPL[20]*GPL[162] - GPL[3]*GPL[163] + GPL[6]*GPL[163] - 
         GPL[9]*GPL[163] - GPL[20]*GPL[163] + GPL[18]*GPL[165] - 
         GPL[19]*GPL[165] + GPL[25]*GPL[165] - GPL[27]*GPL[165] + 
         GPL[19]*GPL[181] - GPL[25]*GPL[181] - GPL[19]*GPL[182] + 
         GPL[25]*GPL[182] - GPL[19]*GPL[183] + GPL[25]*GPL[183] + 
         GPL[3]*GPL[186] - GPL[3]*GPL[190] + GPL[18]*GPL[190] - 
         GPL[27]*GPL[190] - GPL[18]*GPL[191] + GPL[27]*GPL[191] - 
         GPL[18]*GPL[192] + GPL[27]*GPL[192] + GPL[3]*GPL[194] - 
         GPL[3]*GPL[205] - GPL[9]*GPL[205] - GPL[20]*GPL[205] - 
         GPL[3]*GPL[208] + 2*GPL[6]*GPL[208] - GPL[9]*GPL[208] - 
         GPL[20]*GPL[208] + GPL[3]*GPL[215] - GPL[6]*GPL[215] + 
         GPL[9]*GPL[215] + GPL[20]*GPL[215] + GPL[3]*GPL[216] - 
         GPL[6]*GPL[216] + GPL[9]*GPL[216] + GPL[20]*GPL[216] - 
         GPL[3]*GPL[222] - GPL[9]*GPL[222] - GPL[20]*GPL[222] - 
         GPL[3]*GPL[225] + 2*GPL[6]*GPL[225] - GPL[9]*GPL[225] - 
         GPL[20]*GPL[225] + GPL[3]*GPL[232] - GPL[6]*GPL[232] + 
         GPL[9]*GPL[232] + GPL[20]*GPL[232] + GPL[3]*GPL[233] - 
         GPL[6]*GPL[233] + GPL[9]*GPL[233] + GPL[20]*GPL[233] + GPL[282] + 
         GPL[288] - 6*GPL[289] - 2*GPL[291] + 4*GPL[293] + 3*GPL[296] + 
         3*GPL[298] - 2*GPL[305] + GPL[309] + GPL[311] - 3*GPL[320] - 
         3*GPL[321] + GPL[324] + GPL[325] + GPL[336] + GPL[349] - GPL[350] - 
         GPL[351] + GPL[370] + GPL[371] + GPL[374] + GPL[375] - 2*GPL[382] - 
         6*GPL[488] - 6*GPL[489] + 6*GPL[494] + 6*GPL[495] + 3*GPL[514] + 
         3*GPL[515] - GPL[518] - GPL[519] - 3*GPL[524] - 3*GPL[525] - 
         GPL[528] - GPL[529] - GPL[548] - GPL[549] - GPL[552] - GPL[553] + 
         GPL[604] + GPL[605] - GPL[608] - GPL[609] - GPL[614] - GPL[615] - 
         GPL[618] - GPL[619] + GPL[646] + GPL[647] + GPL[650] + GPL[651] + 
         GPL[654] + GPL[655] - GPL[658] - GPL[659] - GPL[664] - GPL[665] - 
         GPL[668] - GPL[669] + GPL[696] + GPL[697] + GPL[700] + GPL[701] - 
         2*GPL[705] + 2*GPL[763] - GPL[773] - GPL[786] + GPL[787] + 
         GPL[788] + 2*GPL[799] - GPL[800] - GPL[801] + GPL[809] - GPL[817] + 
         GPL[818] + GPL[819] + GPL[854] + GPL[855] + GPL[858] + GPL[859] - 
         GPL[864] - GPL[865] + GPL[868] + GPL[869] - GPL[896] - GPL[897] - 
         GPL[900] - GPL[901] + GPL[917] + GPL[918] + GPL[921] + GPL[922] - 
         GPL[927] - GPL[928] + GPL[931] + GPL[932] - GPL[959] - GPL[960] - 
         GPL[963] - GPL[964] - 4*Zeta[3]) + 
       ep^4*((-19*Pi^4)/360 + (2*Pi^2*GPL[3]*GPL[6])/3 - 
         (Pi^2*GPL[3]*GPL[9])/3 - Pi^2*GPL[2]*GPL[11] + 
         (2*Pi^2*GPL[6]*GPL[11])/3 - (Pi^2*GPL[9]*GPL[11])/3 - 
         Pi^2*GPL[3]*GPL[15] + 2*Pi^2*GPL[6]*GPL[15] + Pi^2*GPL[3]*GPL[16] - 
         2*Pi^2*GPL[6]*GPL[16] + Pi^2*GPL[2]*GPL[17] - 
         (2*Pi^2*GPL[6]*GPL[17])/3 + (Pi^2*GPL[9]*GPL[17])/3 + 
         (2*Pi^2*GPL[3]*GPL[18])/3 - (2*Pi^2*GPL[6]*GPL[18])/3 + 
         (Pi^2*GPL[9]*GPL[18])/3 + (Pi^2*GPL[3]*GPL[19])/2 + 
         (Pi^2*GPL[4]*GPL[19])/3 - (2*Pi^2*GPL[6]*GPL[19])/3 + 
         (Pi^2*GPL[9]*GPL[19])/3 - (Pi^2*GPL[3]*GPL[20])/3 + 
         (Pi^2*GPL[18]*GPL[20])/2 + (5*Pi^2*GPL[19]*GPL[20])/6 - 
         (Pi^2*GPL[3]*GPL[22])/3 - Pi^2*GPL[15]*GPL[22] + 
         Pi^2*GPL[16]*GPL[22] - (Pi^2*GPL[18]*GPL[22])/3 - 
         (Pi^2*GPL[19]*GPL[22])/2 - (Pi^2*GPL[3]*GPL[23])/6 - 
         (Pi^2*GPL[4]*GPL[23])/3 - Pi^2*GPL[15]*GPL[23] + 
         Pi^2*GPL[16]*GPL[23] - (Pi^2*GPL[18]*GPL[23])/2 - 
         (Pi^2*GPL[19]*GPL[23])/3 + (Pi^2*GPL[18]*GPL[24])/3 - 
         (Pi^2*GPL[3]*GPL[25])/6 - (Pi^2*GPL[4]*GPL[25])/3 - 
         (Pi^2*GPL[9]*GPL[25])/3 - (5*Pi^2*GPL[20]*GPL[25])/6 + 
         (5*Pi^2*GPL[22]*GPL[25])/6 + (2*Pi^2*GPL[23]*GPL[25])/3 + 
         (Pi^2*GPL[19]*GPL[26])/3 - (Pi^2*GPL[25]*GPL[26])/3 - 
         (Pi^2*GPL[3]*GPL[27])/3 - (Pi^2*GPL[9]*GPL[27])/3 - 
         (Pi^2*GPL[20]*GPL[27])/2 + (2*Pi^2*GPL[22]*GPL[27])/3 + 
         (5*Pi^2*GPL[23]*GPL[27])/6 - (Pi^2*GPL[24]*GPL[27])/3 + 
         (Pi^2*GPL[18]*GPL[28])/3 + (Pi^2*GPL[19]*GPL[28])/3 - 
         (Pi^2*GPL[25]*GPL[28])/3 - (Pi^2*GPL[27]*GPL[28])/3 + 
         (Pi^2*GPL[18]*GPL[29])/3 + (Pi^2*GPL[19]*GPL[29])/3 - 
         (Pi^2*GPL[25]*GPL[29])/3 - (Pi^2*GPL[27]*GPL[29])/3 - 
         (Pi^2*GPL[39])/2 + 6*GPL[6]*GPL[15]*GPL[39] - 6*GPL[6]*GPL[16]*
          GPL[39] - 4*GPL[6]*GPL[18]*GPL[39] + 2*GPL[9]*GPL[18]*GPL[39] - 
         5*GPL[6]*GPL[19]*GPL[39] + 3*GPL[18]*GPL[20]*GPL[39] + 
         GPL[19]*GPL[20]*GPL[39] - GPL[18]*GPL[21]*GPL[39] + 
         GPL[19]*GPL[21]*GPL[39] - 6*GPL[15]*GPL[22]*GPL[39] + 
         6*GPL[16]*GPL[22]*GPL[39] - 2*GPL[18]*GPL[22]*GPL[39] - 
         GPL[19]*GPL[22]*GPL[39] - 2*GPL[18]*GPL[23]*GPL[39] + 
         3*GPL[6]*GPL[25]*GPL[39] - GPL[20]*GPL[25]*GPL[39] - 
         GPL[21]*GPL[25]*GPL[39] + 3*GPL[22]*GPL[25]*GPL[39] - 
         4*GPL[19]*GPL[26]*GPL[39] + 4*GPL[25]*GPL[26]*GPL[39] + 
         2*GPL[6]*GPL[27]*GPL[39] - 2*GPL[9]*GPL[27]*GPL[39] - 
         3*GPL[20]*GPL[27]*GPL[39] + GPL[21]*GPL[27]*GPL[39] + 
         4*GPL[22]*GPL[27]*GPL[39] + 2*GPL[23]*GPL[27]*GPL[39] + 
         4*GPL[18]*GPL[28]*GPL[39] + 4*GPL[19]*GPL[28]*GPL[39] - 
         4*GPL[25]*GPL[28]*GPL[39] - 4*GPL[27]*GPL[28]*GPL[39] + 
         4*GPL[18]*GPL[29]*GPL[39] + 4*GPL[19]*GPL[29]*GPL[39] - 
         4*GPL[25]*GPL[29]*GPL[39] - 4*GPL[27]*GPL[29]*GPL[39] - 
         (Pi^2*GPL[40])/3 + Pi^2*GPL[46] - (Pi^2*GPL[47])/6 - 
         6*GPL[6]*GPL[15]*GPL[47] + 6*GPL[6]*GPL[16]*GPL[47] + 
         4*GPL[6]*GPL[18]*GPL[47] - 2*GPL[9]*GPL[18]*GPL[47] + 
         GPL[6]*GPL[19]*GPL[47] + 2*GPL[9]*GPL[19]*GPL[47] - 
         2*GPL[18]*GPL[20]*GPL[47] + 2*GPL[19]*GPL[20]*GPL[47] + 
         2*GPL[18]*GPL[21]*GPL[47] - 2*GPL[19]*GPL[21]*GPL[47] + 
         6*GPL[15]*GPL[22]*GPL[47] - 6*GPL[16]*GPL[22]*GPL[47] + 
         2*GPL[18]*GPL[22]*GPL[47] - GPL[19]*GPL[22]*GPL[47] - 
         6*GPL[15]*GPL[23]*GPL[47] + 6*GPL[16]*GPL[23]*GPL[47] + 
         GPL[18]*GPL[23]*GPL[47] - 2*GPL[19]*GPL[23]*GPL[47] - 
         4*GPL[18]*GPL[24]*GPL[47] + GPL[6]*GPL[25]*GPL[47] - 
         2*GPL[9]*GPL[25]*GPL[47] - 2*GPL[20]*GPL[25]*GPL[47] + 
         2*GPL[21]*GPL[25]*GPL[47] - GPL[22]*GPL[25]*GPL[47] + 
         4*GPL[23]*GPL[25]*GPL[47] + 4*GPL[19]*GPL[26]*GPL[47] - 
         4*GPL[25]*GPL[26]*GPL[47] - 2*GPL[6]*GPL[27]*GPL[47] + 
         2*GPL[9]*GPL[27]*GPL[47] + 2*GPL[20]*GPL[27]*GPL[47] - 
         2*GPL[21]*GPL[27]*GPL[47] - 4*GPL[22]*GPL[27]*GPL[47] + 
         GPL[23]*GPL[27]*GPL[47] + 4*GPL[24]*GPL[27]*GPL[47] + 
         (Pi^2*GPL[48])/3 - (4*Pi^2*GPL[50])/3 + 4*GPL[3]*GPL[19]*GPL[50] - 
         4*GPL[3]*GPL[25]*GPL[50] - 4*GPL[39]*GPL[50] + 4*GPL[47]*GPL[50] + 
         (2*Pi^2*GPL[53])/3 - 2*GPL[3]*GPL[19]*GPL[53] + 
         2*GPL[3]*GPL[25]*GPL[53] + 2*GPL[39]*GPL[53] - 2*GPL[47]*GPL[53] + 
         (5*Pi^2*GPL[55])/6 - 4*GPL[3]*GPL[6]*GPL[55] + 
         2*GPL[3]*GPL[9]*GPL[55] + 2*GPL[3]*GPL[20]*GPL[55] + 
         2*GPL[3]*GPL[22]*GPL[55] + 2*GPL[3]*GPL[23]*GPL[55] + 
         4*GPL[39]*GPL[55] + 18*GPL[41]*GPL[55] - 14*GPL[50]*GPL[55] - 
         4*GPL[53]*GPL[55] - 18*GPL[50]*GPL[57] + 30*GPL[50]*GPL[58] - 
         (Pi^2*GPL[59])/6 - 4*GPL[3]*GPL[6]*GPL[59] + 2*GPL[3]*GPL[9]*
          GPL[59] + 2*GPL[3]*GPL[20]*GPL[59] + 2*GPL[3]*GPL[22]*GPL[59] + 
         2*GPL[3]*GPL[23]*GPL[59] + 4*GPL[39]*GPL[59] - 18*GPL[41]*GPL[59] + 
         10*GPL[50]*GPL[59] - 4*GPL[53]*GPL[59] - (Pi^2*GPL[60])/2 - 
         3*GPL[3]*GPL[23]*GPL[60] - 3*GPL[39]*GPL[60] + 3*GPL[47]*GPL[60] - 
         (Pi^2*GPL[61])/2 + 3*GPL[3]*GPL[6]*GPL[61] - 3*GPL[3]*GPL[22]*
          GPL[61] - 3*GPL[47]*GPL[61] + 3*GPL[53]*GPL[61] + 
         (Pi^2*GPL[62])/2 - 2*GPL[3]*GPL[19]*GPL[62] + 2*GPL[3]*GPL[25]*
          GPL[62] + 3*GPL[39]*GPL[62] - 2*GPL[47]*GPL[62] - 
         4*GPL[55]*GPL[62] - 4*GPL[59]*GPL[62] + 3*GPL[61]*GPL[62] - 
         GPL[39]*GPL[63] + 2*GPL[47]*GPL[63] - (Pi^2*GPL[64])/3 - 
         2*GPL[3]*GPL[19]*GPL[64] + 2*GPL[3]*GPL[25]*GPL[64] - 
         2*GPL[39]*GPL[64] + 2*GPL[47]*GPL[64] - (Pi^2*GPL[65])/2 + 
         6*GPL[3]*GPL[15]*GPL[65] - 6*GPL[3]*GPL[16]*GPL[65] - 
         4*GPL[3]*GPL[18]*GPL[65] - 3*GPL[3]*GPL[19]*GPL[65] + 
         GPL[3]*GPL[25]*GPL[65] + 2*GPL[3]*GPL[27]*GPL[65] - 
         2*GPL[39]*GPL[65] + GPL[47]*GPL[65] + (Pi^2*GPL[66])/3 - 
         4*GPL[47]*GPL[66] + (Pi^2*GPL[67])/2 - 3*GPL[3]*GPL[6]*GPL[67] + 
         3*GPL[3]*GPL[22]*GPL[67] + 3*GPL[47]*GPL[67] + 6*GPL[50]*GPL[67] - 
         3*GPL[53]*GPL[67] - 3*GPL[62]*GPL[67] + (Pi^2*GPL[68])/2 + 
         3*GPL[3]*GPL[23]*GPL[68] + 3*GPL[39]*GPL[68] - 3*GPL[47]*GPL[68] + 
         6*GPL[50]*GPL[68] + (Pi^2*GPL[69])/3 + 4*GPL[39]*GPL[69] + 
         (Pi^2*GPL[70])/3 + 4*GPL[39]*GPL[70] - (2*Pi^2*GPL[71])/3 + 
         2*GPL[3]*GPL[6]*GPL[71] + 2*GPL[3]*GPL[9]*GPL[71] + 
         2*GPL[3]*GPL[20]*GPL[71] - 4*GPL[3]*GPL[22]*GPL[71] - 
         4*GPL[3]*GPL[23]*GPL[71] - 2*GPL[39]*GPL[71] - 2*GPL[50]*GPL[71] + 
         2*GPL[53]*GPL[71] + 2*GPL[62]*GPL[71] - (2*Pi^2*GPL[72])/3 + 
         2*GPL[3]*GPL[6]*GPL[72] + 2*GPL[3]*GPL[9]*GPL[72] + 
         2*GPL[3]*GPL[20]*GPL[72] - 4*GPL[3]*GPL[22]*GPL[72] - 
         4*GPL[3]*GPL[23]*GPL[72] - 2*GPL[39]*GPL[72] - 2*GPL[50]*GPL[72] + 
         2*GPL[53]*GPL[72] + 2*GPL[62]*GPL[72] + (2*Pi^2*GPL[77])/3 - 
         2*GPL[3]*GPL[19]*GPL[77] + 2*GPL[3]*GPL[25]*GPL[77] + 
         2*GPL[39]*GPL[77] - 2*GPL[47]*GPL[77] + 4*GPL[55]*GPL[77] - 
         8*GPL[59]*GPL[77] - 2*GPL[71]*GPL[77] - 2*GPL[72]*GPL[77] + 
         2*GPL[55]*GPL[80] + 2*GPL[59]*GPL[80] + 2*GPL[71]*GPL[80] + 
         2*GPL[72]*GPL[80] + 2*GPL[55]*GPL[90] + 2*GPL[59]*GPL[90] + 
         2*GPL[71]*GPL[90] + 2*GPL[72]*GPL[90] - (Pi^2*GPL[92])/3 + 
         2*GPL[3]*GPL[19]*GPL[92] - 2*GPL[3]*GPL[25]*GPL[92] - 
         2*GPL[39]*GPL[92] + 2*GPL[47]*GPL[92] - (Pi^2*GPL[93])/3 + 
         2*GPL[3]*GPL[18]*GPL[93] - 2*GPL[3]*GPL[27]*GPL[93] - 
         2*GPL[47]*GPL[93] - Pi^2*GPL[111] - 36*GPL[41]*GPL[111] + 
         24*GPL[50]*GPL[111] - 12*GPL[77]*GPL[111] + 36*GPL[50]*GPL[112] - 
         36*GPL[50]*GPL[113] + Pi^2*GPL[114] + 36*GPL[41]*GPL[114] - 
         24*GPL[50]*GPL[114] + 12*GPL[77]*GPL[114] + Pi^2*GPL[115] + 
         6*GPL[3]*GPL[23]*GPL[115] + 6*GPL[39]*GPL[115] - 
         6*GPL[47]*GPL[115] + Pi^2*GPL[116] - 6*GPL[3]*GPL[6]*GPL[116] + 
         6*GPL[3]*GPL[22]*GPL[116] + 6*GPL[47]*GPL[116] - 
         6*GPL[53]*GPL[116] - 6*GPL[62]*GPL[116] - Pi^2*GPL[117] + 
         6*GPL[3]*GPL[6]*GPL[117] - 6*GPL[3]*GPL[22]*GPL[117] - 
         6*GPL[47]*GPL[117] - 12*GPL[50]*GPL[117] + 6*GPL[53]*GPL[117] + 
         6*GPL[62]*GPL[117] - Pi^2*GPL[118] - 6*GPL[3]*GPL[23]*GPL[118] - 
         6*GPL[39]*GPL[118] + 6*GPL[47]*GPL[118] - 12*GPL[50]*GPL[118] + 
         (Pi^2*GPL[119])/6 + 4*GPL[3]*GPL[6]*GPL[119] - 
         2*GPL[3]*GPL[9]*GPL[119] - 2*GPL[3]*GPL[20]*GPL[119] - 
         2*GPL[3]*GPL[22]*GPL[119] - 2*GPL[3]*GPL[23]*GPL[119] - 
         4*GPL[39]*GPL[119] + 18*GPL[41]*GPL[119] - 10*GPL[50]*GPL[119] + 
         4*GPL[53]*GPL[119] + 4*GPL[62]*GPL[119] + 8*GPL[77]*GPL[119] - 
         2*GPL[80]*GPL[119] - 2*GPL[90]*GPL[119] - 18*GPL[50]*GPL[120] + 
         6*GPL[50]*GPL[121] - (5*Pi^2*GPL[122])/6 + 4*GPL[3]*GPL[6]*
          GPL[122] - 2*GPL[3]*GPL[9]*GPL[122] - 2*GPL[3]*GPL[20]*GPL[122] - 
         2*GPL[3]*GPL[22]*GPL[122] - 2*GPL[3]*GPL[23]*GPL[122] - 
         4*GPL[39]*GPL[122] - 18*GPL[41]*GPL[122] + 14*GPL[50]*GPL[122] + 
         4*GPL[53]*GPL[122] + 4*GPL[62]*GPL[122] - 4*GPL[77]*GPL[122] - 
         2*GPL[80]*GPL[122] - 2*GPL[90]*GPL[122] - (Pi^2*GPL[123])/2 - 
         3*GPL[3]*GPL[23]*GPL[123] - 3*GPL[39]*GPL[123] + 
         3*GPL[47]*GPL[123] - (Pi^2*GPL[124])/2 + 3*GPL[3]*GPL[6]*GPL[124] - 
         3*GPL[3]*GPL[22]*GPL[124] - 3*GPL[47]*GPL[124] + 
         3*GPL[53]*GPL[124] + 3*GPL[62]*GPL[124] + (Pi^2*GPL[125])/2 - 
         3*GPL[3]*GPL[6]*GPL[125] + 3*GPL[3]*GPL[22]*GPL[125] + 
         3*GPL[47]*GPL[125] + 6*GPL[50]*GPL[125] - 3*GPL[53]*GPL[125] - 
         3*GPL[62]*GPL[125] + (Pi^2*GPL[126])/2 + 3*GPL[3]*GPL[23]*GPL[126] + 
         3*GPL[39]*GPL[126] - 3*GPL[47]*GPL[126] + 6*GPL[50]*GPL[126] + 
         (2*Pi^2*GPL[127])/3 - 2*GPL[3]*GPL[6]*GPL[127] - 
         2*GPL[3]*GPL[9]*GPL[127] - 2*GPL[3]*GPL[20]*GPL[127] + 
         4*GPL[3]*GPL[22]*GPL[127] + 4*GPL[3]*GPL[23]*GPL[127] + 
         2*GPL[39]*GPL[127] + 2*GPL[50]*GPL[127] - 2*GPL[53]*GPL[127] - 
         2*GPL[62]*GPL[127] + 2*GPL[77]*GPL[127] - 2*GPL[80]*GPL[127] - 
         2*GPL[90]*GPL[127] + (2*Pi^2*GPL[128])/3 - 2*GPL[3]*GPL[6]*
          GPL[128] - 2*GPL[3]*GPL[9]*GPL[128] - 2*GPL[3]*GPL[20]*GPL[128] + 
         4*GPL[3]*GPL[22]*GPL[128] + 4*GPL[3]*GPL[23]*GPL[128] + 
         2*GPL[39]*GPL[128] + 2*GPL[50]*GPL[128] - 2*GPL[53]*GPL[128] - 
         2*GPL[62]*GPL[128] + 2*GPL[77]*GPL[128] - 2*GPL[80]*GPL[128] - 
         2*GPL[90]*GPL[128] - (Pi^2*GPL[140])/6 + 4*GPL[3]*GPL[6]*GPL[140] - 
         2*GPL[3]*GPL[9]*GPL[140] - 2*GPL[3]*GPL[20]*GPL[140] - 
         2*GPL[3]*GPL[22]*GPL[140] - 2*GPL[3]*GPL[23]*GPL[140] - 
         4*GPL[39]*GPL[140] + 6*GPL[41]*GPL[140] - 8*GPL[50]*GPL[140] + 
         4*GPL[53]*GPL[140] + 4*GPL[62]*GPL[140] + 4*GPL[77]*GPL[140] - 
         2*GPL[80]*GPL[140] - 2*GPL[90]*GPL[140] - 6*GPL[50]*GPL[141] + 
         6*GPL[50]*GPL[142] - (Pi^2*GPL[143])/2 + 4*GPL[3]*GPL[6]*GPL[143] - 
         2*GPL[3]*GPL[9]*GPL[143] - 2*GPL[3]*GPL[20]*GPL[143] - 
         2*GPL[3]*GPL[22]*GPL[143] - 2*GPL[3]*GPL[23]*GPL[143] - 
         4*GPL[39]*GPL[143] - 6*GPL[41]*GPL[143] + 4*GPL[53]*GPL[143] + 
         4*GPL[62]*GPL[143] - 2*GPL[80]*GPL[143] - 2*GPL[90]*GPL[143] - 
         (Pi^2*GPL[144])/6 - GPL[3]*GPL[23]*GPL[144] - GPL[39]*GPL[144] + 
         GPL[47]*GPL[144] - (Pi^2*GPL[145])/6 + GPL[3]*GPL[6]*GPL[145] - 
         GPL[3]*GPL[22]*GPL[145] - GPL[47]*GPL[145] + GPL[53]*GPL[145] + 
         GPL[62]*GPL[145] + (Pi^2*GPL[146])/6 - GPL[3]*GPL[6]*GPL[146] + 
         GPL[3]*GPL[22]*GPL[146] + GPL[47]*GPL[146] + 2*GPL[50]*GPL[146] - 
         GPL[53]*GPL[146] - GPL[62]*GPL[146] + (Pi^2*GPL[147])/6 + 
         GPL[3]*GPL[23]*GPL[147] + GPL[39]*GPL[147] - GPL[47]*GPL[147] + 
         2*GPL[50]*GPL[147] + (Pi^2*GPL[148])/3 - 4*GPL[3]*GPL[6]*GPL[148] + 
         4*GPL[3]*GPL[22]*GPL[148] + 4*GPL[3]*GPL[23]*GPL[148] + 
         4*GPL[39]*GPL[148] + 4*GPL[50]*GPL[148] - 4*GPL[53]*GPL[148] - 
         4*GPL[62]*GPL[148] + (Pi^2*GPL[149])/3 - 4*GPL[3]*GPL[6]*GPL[149] + 
         4*GPL[3]*GPL[22]*GPL[149] + 4*GPL[3]*GPL[23]*GPL[149] + 
         4*GPL[39]*GPL[149] + 4*GPL[50]*GPL[149] - 4*GPL[53]*GPL[149] - 
         4*GPL[62]*GPL[149] - (2*Pi^2*GPL[150])/3 + 2*GPL[3]*GPL[6]*
          GPL[150] + 2*GPL[3]*GPL[9]*GPL[150] + 2*GPL[3]*GPL[20]*GPL[150] - 
         4*GPL[3]*GPL[22]*GPL[150] - 4*GPL[3]*GPL[23]*GPL[150] - 
         2*GPL[39]*GPL[150] - 2*GPL[50]*GPL[150] + 2*GPL[53]*GPL[150] + 
         2*GPL[62]*GPL[150] - 2*GPL[77]*GPL[150] + 2*GPL[80]*GPL[150] + 
         2*GPL[90]*GPL[150] - (2*Pi^2*GPL[151])/3 + 2*GPL[3]*GPL[6]*
          GPL[151] + 2*GPL[3]*GPL[9]*GPL[151] + 2*GPL[3]*GPL[20]*GPL[151] - 
         4*GPL[3]*GPL[22]*GPL[151] - 4*GPL[3]*GPL[23]*GPL[151] - 
         2*GPL[39]*GPL[151] - 2*GPL[50]*GPL[151] + 2*GPL[53]*GPL[151] + 
         2*GPL[62]*GPL[151] - 2*GPL[77]*GPL[151] + 2*GPL[80]*GPL[151] + 
         2*GPL[90]*GPL[151] - (Pi^2*GPL[152])/6 + 4*GPL[3]*GPL[6]*GPL[152] - 
         2*GPL[3]*GPL[9]*GPL[152] - 2*GPL[3]*GPL[20]*GPL[152] - 
         2*GPL[3]*GPL[22]*GPL[152] - 2*GPL[3]*GPL[23]*GPL[152] - 
         4*GPL[39]*GPL[152] + 6*GPL[41]*GPL[152] - 8*GPL[50]*GPL[152] + 
         4*GPL[53]*GPL[152] + 4*GPL[62]*GPL[152] + 4*GPL[77]*GPL[152] - 
         2*GPL[80]*GPL[152] - 2*GPL[90]*GPL[152] - 6*GPL[50]*GPL[153] + 
         6*GPL[50]*GPL[154] - (Pi^2*GPL[155])/2 + 4*GPL[3]*GPL[6]*GPL[155] - 
         2*GPL[3]*GPL[9]*GPL[155] - 2*GPL[3]*GPL[20]*GPL[155] - 
         2*GPL[3]*GPL[22]*GPL[155] - 2*GPL[3]*GPL[23]*GPL[155] - 
         4*GPL[39]*GPL[155] - 6*GPL[41]*GPL[155] + 4*GPL[53]*GPL[155] + 
         4*GPL[62]*GPL[155] - 2*GPL[80]*GPL[155] - 2*GPL[90]*GPL[155] - 
         (Pi^2*GPL[156])/6 - GPL[3]*GPL[23]*GPL[156] - GPL[39]*GPL[156] + 
         GPL[47]*GPL[156] - (Pi^2*GPL[157])/6 + GPL[3]*GPL[6]*GPL[157] - 
         GPL[3]*GPL[22]*GPL[157] - GPL[47]*GPL[157] + GPL[53]*GPL[157] + 
         GPL[62]*GPL[157] + (Pi^2*GPL[158])/6 - GPL[3]*GPL[6]*GPL[158] + 
         GPL[3]*GPL[22]*GPL[158] + GPL[47]*GPL[158] + 2*GPL[50]*GPL[158] - 
         GPL[53]*GPL[158] - GPL[62]*GPL[158] + (Pi^2*GPL[159])/6 + 
         GPL[3]*GPL[23]*GPL[159] + GPL[39]*GPL[159] - GPL[47]*GPL[159] + 
         2*GPL[50]*GPL[159] + (Pi^2*GPL[160])/3 - 4*GPL[3]*GPL[6]*GPL[160] + 
         4*GPL[3]*GPL[22]*GPL[160] + 4*GPL[3]*GPL[23]*GPL[160] + 
         4*GPL[39]*GPL[160] + 4*GPL[50]*GPL[160] - 4*GPL[53]*GPL[160] - 
         4*GPL[62]*GPL[160] + (Pi^2*GPL[161])/3 - 4*GPL[3]*GPL[6]*GPL[161] + 
         4*GPL[3]*GPL[22]*GPL[161] + 4*GPL[3]*GPL[23]*GPL[161] + 
         4*GPL[39]*GPL[161] + 4*GPL[50]*GPL[161] - 4*GPL[53]*GPL[161] - 
         4*GPL[62]*GPL[161] - (2*Pi^2*GPL[162])/3 + 2*GPL[3]*GPL[6]*
          GPL[162] + 2*GPL[3]*GPL[9]*GPL[162] + 2*GPL[3]*GPL[20]*GPL[162] - 
         4*GPL[3]*GPL[22]*GPL[162] - 4*GPL[3]*GPL[23]*GPL[162] - 
         2*GPL[39]*GPL[162] - 2*GPL[50]*GPL[162] + 2*GPL[53]*GPL[162] + 
         2*GPL[62]*GPL[162] - 2*GPL[77]*GPL[162] + 2*GPL[80]*GPL[162] + 
         2*GPL[90]*GPL[162] - (2*Pi^2*GPL[163])/3 + 2*GPL[3]*GPL[6]*
          GPL[163] + 2*GPL[3]*GPL[9]*GPL[163] + 2*GPL[3]*GPL[20]*GPL[163] - 
         4*GPL[3]*GPL[22]*GPL[163] - 4*GPL[3]*GPL[23]*GPL[163] - 
         2*GPL[39]*GPL[163] - 2*GPL[50]*GPL[163] + 2*GPL[53]*GPL[163] + 
         2*GPL[62]*GPL[163] - 2*GPL[77]*GPL[163] + 2*GPL[80]*GPL[163] + 
         2*GPL[90]*GPL[163] + (2*Pi^2*GPL[165])/3 - GPL[3]*GPL[18]*GPL[165] - 
         3*GPL[3]*GPL[19]*GPL[165] + 3*GPL[3]*GPL[25]*GPL[165] + 
         GPL[3]*GPL[27]*GPL[165] + 2*GPL[39]*GPL[165] - 2*GPL[47]*GPL[165] - 
         2*GPL[55]*GPL[165] - 2*GPL[59]*GPL[165] + 3*GPL[60]*GPL[165] - 
         3*GPL[61]*GPL[165] + 3*GPL[67]*GPL[165] - 3*GPL[68]*GPL[165] - 
         2*GPL[71]*GPL[165] - 2*GPL[72]*GPL[165] - 6*GPL[115]*GPL[165] + 
         6*GPL[116]*GPL[165] - 6*GPL[117]*GPL[165] + 6*GPL[118]*GPL[165] + 
         2*GPL[119]*GPL[165] + 2*GPL[122]*GPL[165] + 3*GPL[123]*GPL[165] - 
         3*GPL[124]*GPL[165] + 3*GPL[125]*GPL[165] - 3*GPL[126]*GPL[165] + 
         2*GPL[127]*GPL[165] + 2*GPL[128]*GPL[165] + 2*GPL[140]*GPL[165] + 
         2*GPL[143]*GPL[165] + GPL[144]*GPL[165] - GPL[145]*GPL[165] + 
         GPL[146]*GPL[165] - GPL[147]*GPL[165] - 2*GPL[150]*GPL[165] - 
         2*GPL[151]*GPL[165] + 2*GPL[152]*GPL[165] + 2*GPL[155]*GPL[165] + 
         GPL[156]*GPL[165] - GPL[157]*GPL[165] + GPL[158]*GPL[165] - 
         GPL[159]*GPL[165] - 2*GPL[162]*GPL[165] - 2*GPL[163]*GPL[165] + 
         2*GPL[55]*GPL[166] + 2*GPL[59]*GPL[166] + 2*GPL[71]*GPL[166] + 
         2*GPL[72]*GPL[166] - 2*GPL[119]*GPL[166] - 2*GPL[122]*GPL[166] - 
         2*GPL[127]*GPL[166] - 2*GPL[128]*GPL[166] - 2*GPL[140]*GPL[166] - 
         2*GPL[143]*GPL[166] + 2*GPL[150]*GPL[166] + 2*GPL[151]*GPL[166] - 
         2*GPL[152]*GPL[166] - 2*GPL[155]*GPL[166] + 2*GPL[162]*GPL[166] + 
         2*GPL[163]*GPL[166] + 2*GPL[55]*GPL[167] + 2*GPL[59]*GPL[167] + 
         2*GPL[71]*GPL[167] + 2*GPL[72]*GPL[167] - 2*GPL[119]*GPL[167] - 
         2*GPL[122]*GPL[167] - 2*GPL[127]*GPL[167] - 2*GPL[128]*GPL[167] - 
         2*GPL[140]*GPL[167] - 2*GPL[143]*GPL[167] + 2*GPL[150]*GPL[167] + 
         2*GPL[151]*GPL[167] - 2*GPL[152]*GPL[167] - 2*GPL[155]*GPL[167] + 
         2*GPL[162]*GPL[167] + 2*GPL[163]*GPL[167] - (Pi^2*GPL[169])/3 + 
         GPL[3]*GPL[18]*GPL[169] + 3*GPL[3]*GPL[19]*GPL[169] - 
         3*GPL[3]*GPL[25]*GPL[169] - GPL[3]*GPL[27]*GPL[169] - 
         2*GPL[39]*GPL[169] + 2*GPL[47]*GPL[169] - (Pi^2*GPL[170])/3 + 
         3*GPL[3]*GPL[18]*GPL[170] + GPL[3]*GPL[19]*GPL[170] - 
         GPL[3]*GPL[25]*GPL[170] - 3*GPL[3]*GPL[27]*GPL[170] - 
         2*GPL[47]*GPL[170] - GPL[3]*GPL[18]*GPL[173] + 
         GPL[3]*GPL[19]*GPL[173] - GPL[3]*GPL[25]*GPL[173] + 
         GPL[3]*GPL[27]*GPL[173] + GPL[3]*GPL[18]*GPL[177] - 
         GPL[3]*GPL[19]*GPL[177] + GPL[3]*GPL[25]*GPL[177] - 
         GPL[3]*GPL[27]*GPL[177] - GPL[3]*GPL[18]*GPL[178] + 
         GPL[3]*GPL[19]*GPL[178] - GPL[3]*GPL[25]*GPL[178] + 
         GPL[3]*GPL[27]*GPL[178] + 2*GPL[3]*GPL[19]*GPL[181] - 
         2*GPL[3]*GPL[25]*GPL[181] + 2*GPL[39]*GPL[181] - 
         2*GPL[47]*GPL[181] - 2*GPL[55]*GPL[181] - 2*GPL[59]*GPL[181] + 
         3*GPL[61]*GPL[181] - 3*GPL[67]*GPL[181] + 4*GPL[71]*GPL[181] + 
         4*GPL[72]*GPL[181] - 6*GPL[116]*GPL[181] + 6*GPL[117]*GPL[181] + 
         2*GPL[119]*GPL[181] + 2*GPL[122]*GPL[181] + 3*GPL[124]*GPL[181] - 
         3*GPL[125]*GPL[181] - 4*GPL[127]*GPL[181] - 4*GPL[128]*GPL[181] + 
         2*GPL[140]*GPL[181] + 2*GPL[143]*GPL[181] + GPL[145]*GPL[181] - 
         GPL[146]*GPL[181] - 4*GPL[148]*GPL[181] - 4*GPL[149]*GPL[181] + 
         4*GPL[150]*GPL[181] + 4*GPL[151]*GPL[181] + 2*GPL[152]*GPL[181] + 
         2*GPL[155]*GPL[181] + GPL[157]*GPL[181] - GPL[158]*GPL[181] - 
         4*GPL[160]*GPL[181] - 4*GPL[161]*GPL[181] + 4*GPL[162]*GPL[181] + 
         4*GPL[163]*GPL[181] - (Pi^2*GPL[182])/3 + 2*GPL[3]*GPL[19]*
          GPL[182] - 2*GPL[3]*GPL[25]*GPL[182] - 2*GPL[39]*GPL[182] + 
         2*GPL[47]*GPL[182] + 2*GPL[55]*GPL[182] + 2*GPL[59]*GPL[182] - 
         3*GPL[61]*GPL[182] + 3*GPL[67]*GPL[182] - 4*GPL[71]*GPL[182] - 
         4*GPL[72]*GPL[182] + 6*GPL[116]*GPL[182] - 6*GPL[117]*GPL[182] - 
         2*GPL[119]*GPL[182] - 2*GPL[122]*GPL[182] - 3*GPL[124]*GPL[182] + 
         3*GPL[125]*GPL[182] + 4*GPL[127]*GPL[182] + 4*GPL[128]*GPL[182] - 
         2*GPL[140]*GPL[182] - 2*GPL[143]*GPL[182] - GPL[145]*GPL[182] + 
         GPL[146]*GPL[182] + 4*GPL[148]*GPL[182] + 4*GPL[149]*GPL[182] - 
         4*GPL[150]*GPL[182] - 4*GPL[151]*GPL[182] - 2*GPL[152]*GPL[182] - 
         2*GPL[155]*GPL[182] - GPL[157]*GPL[182] + GPL[158]*GPL[182] + 
         4*GPL[160]*GPL[182] + 4*GPL[161]*GPL[182] - 4*GPL[162]*GPL[182] - 
         4*GPL[163]*GPL[182] - (Pi^2*GPL[183])/2 + 2*GPL[3]*GPL[19]*
          GPL[183] - 2*GPL[3]*GPL[25]*GPL[183] - 3*GPL[39]*GPL[183] + 
         2*GPL[47]*GPL[183] + 2*GPL[55]*GPL[183] + 2*GPL[59]*GPL[183] - 
         3*GPL[61]*GPL[183] + 3*GPL[67]*GPL[183] - 4*GPL[71]*GPL[183] - 
         4*GPL[72]*GPL[183] + 6*GPL[116]*GPL[183] - 6*GPL[117]*GPL[183] - 
         2*GPL[119]*GPL[183] - 2*GPL[122]*GPL[183] - 3*GPL[124]*GPL[183] + 
         3*GPL[125]*GPL[183] + 4*GPL[127]*GPL[183] + 4*GPL[128]*GPL[183] - 
         2*GPL[140]*GPL[183] - 2*GPL[143]*GPL[183] - GPL[145]*GPL[183] + 
         GPL[146]*GPL[183] + 4*GPL[148]*GPL[183] + 4*GPL[149]*GPL[183] - 
         4*GPL[150]*GPL[183] - 4*GPL[151]*GPL[183] - 2*GPL[152]*GPL[183] - 
         2*GPL[155]*GPL[183] - GPL[157]*GPL[183] + GPL[158]*GPL[183] + 
         4*GPL[160]*GPL[183] + 4*GPL[161]*GPL[183] - 4*GPL[162]*GPL[183] - 
         4*GPL[163]*GPL[183] + GPL[39]*GPL[184] - 2*GPL[47]*GPL[184] + 
         (2*Pi^2*GPL[185])/3 - 4*GPL[3]*GPL[19]*GPL[185] + 
         4*GPL[3]*GPL[25]*GPL[185] + 4*GPL[39]*GPL[185] - 
         4*GPL[47]*GPL[185] + (5*Pi^2*GPL[186])/6 - 6*GPL[3]*GPL[15]*
          GPL[186] + 6*GPL[3]*GPL[16]*GPL[186] - 2*GPL[3]*GPL[18]*GPL[186] - 
         3*GPL[3]*GPL[19]*GPL[186] + 5*GPL[3]*GPL[25]*GPL[186] + 
         4*GPL[3]*GPL[27]*GPL[186] + 2*GPL[39]*GPL[186] + GPL[47]*GPL[186] - 
         (Pi^2*GPL[187])/3 + 4*GPL[47]*GPL[187] - (Pi^2*GPL[188])/3 - 
         4*GPL[39]*GPL[188] - (Pi^2*GPL[189])/3 - 4*GPL[39]*GPL[189] + 
         6*GPL[3]*GPL[15]*GPL[190] - 6*GPL[3]*GPL[16]*GPL[190] + 
         GPL[3]*GPL[18]*GPL[190] + 2*GPL[3]*GPL[19]*GPL[190] - 
         4*GPL[3]*GPL[25]*GPL[190] - 3*GPL[3]*GPL[27]*GPL[190] + 
         3*GPL[39]*GPL[190] + GPL[47]*GPL[190] - 2*GPL[55]*GPL[190] - 
         2*GPL[59]*GPL[190] + 3*GPL[60]*GPL[190] - 3*GPL[68]*GPL[190] + 
         4*GPL[71]*GPL[190] + 4*GPL[72]*GPL[190] - 6*GPL[115]*GPL[190] + 
         6*GPL[118]*GPL[190] + 2*GPL[119]*GPL[190] + 2*GPL[122]*GPL[190] + 
         3*GPL[123]*GPL[190] - 3*GPL[126]*GPL[190] - 4*GPL[127]*GPL[190] - 
         4*GPL[128]*GPL[190] + 2*GPL[140]*GPL[190] + 2*GPL[143]*GPL[190] + 
         GPL[144]*GPL[190] - GPL[147]*GPL[190] - 4*GPL[148]*GPL[190] - 
         4*GPL[149]*GPL[190] + 4*GPL[150]*GPL[190] + 4*GPL[151]*GPL[190] + 
         2*GPL[152]*GPL[190] + 2*GPL[155]*GPL[190] + GPL[156]*GPL[190] - 
         GPL[159]*GPL[190] - 4*GPL[160]*GPL[190] - 4*GPL[161]*GPL[190] + 
         4*GPL[162]*GPL[190] + 4*GPL[163]*GPL[190] - (Pi^2*GPL[191])/3 + 
         2*GPL[3]*GPL[18]*GPL[191] - 2*GPL[3]*GPL[27]*GPL[191] - 
         2*GPL[47]*GPL[191] + 2*GPL[55]*GPL[191] + 2*GPL[59]*GPL[191] - 
         3*GPL[60]*GPL[191] + 3*GPL[68]*GPL[191] - 4*GPL[71]*GPL[191] - 
         4*GPL[72]*GPL[191] + 6*GPL[115]*GPL[191] - 6*GPL[118]*GPL[191] - 
         2*GPL[119]*GPL[191] - 2*GPL[122]*GPL[191] - 3*GPL[123]*GPL[191] + 
         3*GPL[126]*GPL[191] + 4*GPL[127]*GPL[191] + 4*GPL[128]*GPL[191] - 
         2*GPL[140]*GPL[191] - 2*GPL[143]*GPL[191] - GPL[144]*GPL[191] + 
         GPL[147]*GPL[191] + 4*GPL[148]*GPL[191] + 4*GPL[149]*GPL[191] - 
         4*GPL[150]*GPL[191] - 4*GPL[151]*GPL[191] - 2*GPL[152]*GPL[191] - 
         2*GPL[155]*GPL[191] - GPL[156]*GPL[191] + GPL[159]*GPL[191] + 
         4*GPL[160]*GPL[191] + 4*GPL[161]*GPL[191] - 4*GPL[162]*GPL[191] - 
         4*GPL[163]*GPL[191] - (5*Pi^2*GPL[192])/6 + 2*GPL[3]*GPL[18]*
          GPL[192] - 2*GPL[3]*GPL[27]*GPL[192] - GPL[39]*GPL[192] - 
         2*GPL[47]*GPL[192] + 2*GPL[55]*GPL[192] + 2*GPL[59]*GPL[192] - 
         3*GPL[60]*GPL[192] + 3*GPL[68]*GPL[192] - 4*GPL[71]*GPL[192] - 
         4*GPL[72]*GPL[192] + 6*GPL[115]*GPL[192] - 6*GPL[118]*GPL[192] - 
         2*GPL[119]*GPL[192] - 2*GPL[122]*GPL[192] - 3*GPL[123]*GPL[192] + 
         3*GPL[126]*GPL[192] + 4*GPL[127]*GPL[192] + 4*GPL[128]*GPL[192] - 
         2*GPL[140]*GPL[192] - 2*GPL[143]*GPL[192] - GPL[144]*GPL[192] + 
         GPL[147]*GPL[192] + 4*GPL[148]*GPL[192] + 4*GPL[149]*GPL[192] - 
         4*GPL[150]*GPL[192] - 4*GPL[151]*GPL[192] - 2*GPL[152]*GPL[192] - 
         2*GPL[155]*GPL[192] - GPL[156]*GPL[192] + GPL[159]*GPL[192] + 
         4*GPL[160]*GPL[192] + 4*GPL[161]*GPL[192] - 4*GPL[162]*GPL[192] - 
         4*GPL[163]*GPL[192] - GPL[39]*GPL[193] + 2*GPL[47]*GPL[193] + 
         (5*Pi^2*GPL[194])/6 - 6*GPL[3]*GPL[15]*GPL[194] + 
         6*GPL[3]*GPL[16]*GPL[194] - 3*GPL[3]*GPL[18]*GPL[194] - 
         2*GPL[3]*GPL[19]*GPL[194] + 4*GPL[3]*GPL[25]*GPL[194] + 
         5*GPL[3]*GPL[27]*GPL[194] + 3*GPL[39]*GPL[194] - GPL[47]*GPL[194] + 
         (2*Pi^2*GPL[195])/3 - 4*GPL[3]*GPL[18]*GPL[195] + 
         4*GPL[3]*GPL[27]*GPL[195] + 4*GPL[47]*GPL[195] - (Pi^2*GPL[196])/3 + 
         4*GPL[39]*GPL[196] - 4*GPL[47]*GPL[196] - (Pi^2*GPL[197])/3 - 
         4*GPL[39]*GPL[197] - (Pi^2*GPL[198])/3 - 4*GPL[39]*GPL[198] + 
         4*GPL[3]*GPL[18]*GPL[199] - 4*GPL[3]*GPL[27]*GPL[199] - 
         4*GPL[3]*GPL[18]*GPL[203] + 4*GPL[3]*GPL[27]*GPL[203] + 
         (Pi^2*GPL[205])/2 - 4*GPL[3]*GPL[6]*GPL[205] + 
         2*GPL[3]*GPL[9]*GPL[205] + 2*GPL[3]*GPL[20]*GPL[205] + 
         2*GPL[3]*GPL[22]*GPL[205] + 2*GPL[3]*GPL[23]*GPL[205] + 
         4*GPL[39]*GPL[205] + 6*GPL[41]*GPL[205] - 4*GPL[53]*GPL[205] - 
         4*GPL[62]*GPL[205] + 2*GPL[80]*GPL[205] + 2*GPL[90]*GPL[205] - 
         2*GPL[165]*GPL[205] + 2*GPL[166]*GPL[205] + 2*GPL[167]*GPL[205] - 
         2*GPL[181]*GPL[205] + 2*GPL[182]*GPL[205] + 2*GPL[183]*GPL[205] - 
         2*GPL[190]*GPL[205] + 2*GPL[191]*GPL[205] + 2*GPL[192]*GPL[205] - 
         6*GPL[50]*GPL[206] + 6*GPL[50]*GPL[207] + (Pi^2*GPL[208])/6 - 
         4*GPL[3]*GPL[6]*GPL[208] + 2*GPL[3]*GPL[9]*GPL[208] + 
         2*GPL[3]*GPL[20]*GPL[208] + 2*GPL[3]*GPL[22]*GPL[208] + 
         2*GPL[3]*GPL[23]*GPL[208] + 4*GPL[39]*GPL[208] - 
         6*GPL[41]*GPL[208] + 8*GPL[50]*GPL[208] - 4*GPL[53]*GPL[208] - 
         4*GPL[62]*GPL[208] - 4*GPL[77]*GPL[208] + 2*GPL[80]*GPL[208] + 
         2*GPL[90]*GPL[208] - 2*GPL[165]*GPL[208] + 2*GPL[166]*GPL[208] + 
         2*GPL[167]*GPL[208] - 2*GPL[181]*GPL[208] + 2*GPL[182]*GPL[208] + 
         2*GPL[183]*GPL[208] - 2*GPL[190]*GPL[208] + 2*GPL[191]*GPL[208] + 
         2*GPL[192]*GPL[208] - (Pi^2*GPL[209])/6 - GPL[3]*GPL[23]*GPL[209] - 
         GPL[39]*GPL[209] + GPL[47]*GPL[209] + GPL[165]*GPL[209] + 
         GPL[190]*GPL[209] - GPL[191]*GPL[209] - GPL[192]*GPL[209] - 
         (Pi^2*GPL[210])/6 + GPL[3]*GPL[6]*GPL[210] - GPL[3]*GPL[22]*
          GPL[210] - GPL[47]*GPL[210] + GPL[53]*GPL[210] + GPL[62]*GPL[210] - 
         GPL[165]*GPL[210] + GPL[181]*GPL[210] - GPL[182]*GPL[210] - 
         GPL[183]*GPL[210] + (Pi^2*GPL[211])/6 - GPL[3]*GPL[6]*GPL[211] + 
         GPL[3]*GPL[22]*GPL[211] + GPL[47]*GPL[211] + 2*GPL[50]*GPL[211] - 
         GPL[53]*GPL[211] - GPL[62]*GPL[211] + GPL[165]*GPL[211] - 
         GPL[181]*GPL[211] + GPL[182]*GPL[211] + GPL[183]*GPL[211] + 
         (Pi^2*GPL[212])/6 + GPL[3]*GPL[23]*GPL[212] + GPL[39]*GPL[212] - 
         GPL[47]*GPL[212] + 2*GPL[50]*GPL[212] - GPL[165]*GPL[212] - 
         GPL[190]*GPL[212] + GPL[191]*GPL[212] + GPL[192]*GPL[212] - 
         (Pi^2*GPL[213])/3 + 4*GPL[3]*GPL[6]*GPL[213] - 
         4*GPL[3]*GPL[22]*GPL[213] - 4*GPL[3]*GPL[23]*GPL[213] - 
         4*GPL[39]*GPL[213] - 4*GPL[50]*GPL[213] + 4*GPL[53]*GPL[213] + 
         4*GPL[62]*GPL[213] + 4*GPL[181]*GPL[213] - 4*GPL[182]*GPL[213] - 
         4*GPL[183]*GPL[213] + 4*GPL[190]*GPL[213] - 4*GPL[191]*GPL[213] - 
         4*GPL[192]*GPL[213] - (Pi^2*GPL[214])/3 + 4*GPL[3]*GPL[6]*GPL[214] - 
         4*GPL[3]*GPL[22]*GPL[214] - 4*GPL[3]*GPL[23]*GPL[214] - 
         4*GPL[39]*GPL[214] - 4*GPL[50]*GPL[214] + 4*GPL[53]*GPL[214] + 
         4*GPL[62]*GPL[214] + 4*GPL[181]*GPL[214] - 4*GPL[182]*GPL[214] - 
         4*GPL[183]*GPL[214] + 4*GPL[190]*GPL[214] - 4*GPL[191]*GPL[214] - 
         4*GPL[192]*GPL[214] + (2*Pi^2*GPL[215])/3 - 2*GPL[3]*GPL[6]*
          GPL[215] - 2*GPL[3]*GPL[9]*GPL[215] - 2*GPL[3]*GPL[20]*GPL[215] + 
         4*GPL[3]*GPL[22]*GPL[215] + 4*GPL[3]*GPL[23]*GPL[215] + 
         2*GPL[39]*GPL[215] + 2*GPL[50]*GPL[215] - 2*GPL[53]*GPL[215] - 
         2*GPL[62]*GPL[215] + 2*GPL[77]*GPL[215] - 2*GPL[80]*GPL[215] - 
         2*GPL[90]*GPL[215] + 2*GPL[165]*GPL[215] - 2*GPL[166]*GPL[215] - 
         2*GPL[167]*GPL[215] - 4*GPL[181]*GPL[215] + 4*GPL[182]*GPL[215] + 
         4*GPL[183]*GPL[215] - 4*GPL[190]*GPL[215] + 4*GPL[191]*GPL[215] + 
         4*GPL[192]*GPL[215] + (2*Pi^2*GPL[216])/3 - 2*GPL[3]*GPL[6]*
          GPL[216] - 2*GPL[3]*GPL[9]*GPL[216] - 2*GPL[3]*GPL[20]*GPL[216] + 
         4*GPL[3]*GPL[22]*GPL[216] + 4*GPL[3]*GPL[23]*GPL[216] + 
         2*GPL[39]*GPL[216] + 2*GPL[50]*GPL[216] - 2*GPL[53]*GPL[216] - 
         2*GPL[62]*GPL[216] + 2*GPL[77]*GPL[216] - 2*GPL[80]*GPL[216] - 
         2*GPL[90]*GPL[216] + 2*GPL[165]*GPL[216] - 2*GPL[166]*GPL[216] - 
         2*GPL[167]*GPL[216] - 4*GPL[181]*GPL[216] + 4*GPL[182]*GPL[216] + 
         4*GPL[183]*GPL[216] - 4*GPL[190]*GPL[216] + 4*GPL[191]*GPL[216] + 
         4*GPL[192]*GPL[216] - 4*GPL[3]*GPL[19]*GPL[220] + 
         4*GPL[3]*GPL[25]*GPL[220] + (Pi^2*GPL[222])/2 - 
         4*GPL[3]*GPL[6]*GPL[222] + 2*GPL[3]*GPL[9]*GPL[222] + 
         2*GPL[3]*GPL[20]*GPL[222] + 2*GPL[3]*GPL[22]*GPL[222] + 
         2*GPL[3]*GPL[23]*GPL[222] + 4*GPL[39]*GPL[222] + 
         6*GPL[41]*GPL[222] - 4*GPL[53]*GPL[222] - 4*GPL[62]*GPL[222] + 
         2*GPL[80]*GPL[222] + 2*GPL[90]*GPL[222] - 2*GPL[165]*GPL[222] + 
         2*GPL[166]*GPL[222] + 2*GPL[167]*GPL[222] - 2*GPL[181]*GPL[222] + 
         2*GPL[182]*GPL[222] + 2*GPL[183]*GPL[222] - 2*GPL[190]*GPL[222] + 
         2*GPL[191]*GPL[222] + 2*GPL[192]*GPL[222] - 6*GPL[50]*GPL[223] + 
         6*GPL[50]*GPL[224] + (Pi^2*GPL[225])/6 - 4*GPL[3]*GPL[6]*GPL[225] + 
         2*GPL[3]*GPL[9]*GPL[225] + 2*GPL[3]*GPL[20]*GPL[225] + 
         2*GPL[3]*GPL[22]*GPL[225] + 2*GPL[3]*GPL[23]*GPL[225] + 
         4*GPL[39]*GPL[225] - 6*GPL[41]*GPL[225] + 8*GPL[50]*GPL[225] - 
         4*GPL[53]*GPL[225] - 4*GPL[62]*GPL[225] - 4*GPL[77]*GPL[225] + 
         2*GPL[80]*GPL[225] + 2*GPL[90]*GPL[225] - 2*GPL[165]*GPL[225] + 
         2*GPL[166]*GPL[225] + 2*GPL[167]*GPL[225] - 2*GPL[181]*GPL[225] + 
         2*GPL[182]*GPL[225] + 2*GPL[183]*GPL[225] - 2*GPL[190]*GPL[225] + 
         2*GPL[191]*GPL[225] + 2*GPL[192]*GPL[225] - (Pi^2*GPL[226])/6 - 
         GPL[3]*GPL[23]*GPL[226] - GPL[39]*GPL[226] + GPL[47]*GPL[226] + 
         GPL[165]*GPL[226] + GPL[190]*GPL[226] - GPL[191]*GPL[226] - 
         GPL[192]*GPL[226] - (Pi^2*GPL[227])/6 + GPL[3]*GPL[6]*GPL[227] - 
         GPL[3]*GPL[22]*GPL[227] - GPL[47]*GPL[227] + GPL[53]*GPL[227] + 
         GPL[62]*GPL[227] - GPL[165]*GPL[227] + GPL[181]*GPL[227] - 
         GPL[182]*GPL[227] - GPL[183]*GPL[227] + (Pi^2*GPL[228])/6 - 
         GPL[3]*GPL[6]*GPL[228] + GPL[3]*GPL[22]*GPL[228] + 
         GPL[47]*GPL[228] + 2*GPL[50]*GPL[228] - GPL[53]*GPL[228] - 
         GPL[62]*GPL[228] + GPL[165]*GPL[228] - GPL[181]*GPL[228] + 
         GPL[182]*GPL[228] + GPL[183]*GPL[228] + (Pi^2*GPL[229])/6 + 
         GPL[3]*GPL[23]*GPL[229] + GPL[39]*GPL[229] - GPL[47]*GPL[229] + 
         2*GPL[50]*GPL[229] - GPL[165]*GPL[229] - GPL[190]*GPL[229] + 
         GPL[191]*GPL[229] + GPL[192]*GPL[229] - (Pi^2*GPL[230])/3 + 
         4*GPL[3]*GPL[6]*GPL[230] - 4*GPL[3]*GPL[22]*GPL[230] - 
         4*GPL[3]*GPL[23]*GPL[230] - 4*GPL[39]*GPL[230] - 
         4*GPL[50]*GPL[230] + 4*GPL[53]*GPL[230] + 4*GPL[62]*GPL[230] + 
         4*GPL[181]*GPL[230] - 4*GPL[182]*GPL[230] - 4*GPL[183]*GPL[230] + 
         4*GPL[190]*GPL[230] - 4*GPL[191]*GPL[230] - 4*GPL[192]*GPL[230] - 
         (Pi^2*GPL[231])/3 + 4*GPL[3]*GPL[6]*GPL[231] - 
         4*GPL[3]*GPL[22]*GPL[231] - 4*GPL[3]*GPL[23]*GPL[231] - 
         4*GPL[39]*GPL[231] - 4*GPL[50]*GPL[231] + 4*GPL[53]*GPL[231] + 
         4*GPL[62]*GPL[231] + 4*GPL[181]*GPL[231] - 4*GPL[182]*GPL[231] - 
         4*GPL[183]*GPL[231] + 4*GPL[190]*GPL[231] - 4*GPL[191]*GPL[231] - 
         4*GPL[192]*GPL[231] + (2*Pi^2*GPL[232])/3 - 2*GPL[3]*GPL[6]*
          GPL[232] - 2*GPL[3]*GPL[9]*GPL[232] - 2*GPL[3]*GPL[20]*GPL[232] + 
         4*GPL[3]*GPL[22]*GPL[232] + 4*GPL[3]*GPL[23]*GPL[232] + 
         2*GPL[39]*GPL[232] + 2*GPL[50]*GPL[232] - 2*GPL[53]*GPL[232] - 
         2*GPL[62]*GPL[232] + 2*GPL[77]*GPL[232] - 2*GPL[80]*GPL[232] - 
         2*GPL[90]*GPL[232] + 2*GPL[165]*GPL[232] - 2*GPL[166]*GPL[232] - 
         2*GPL[167]*GPL[232] - 4*GPL[181]*GPL[232] + 4*GPL[182]*GPL[232] + 
         4*GPL[183]*GPL[232] - 4*GPL[190]*GPL[232] + 4*GPL[191]*GPL[232] + 
         4*GPL[192]*GPL[232] + (2*Pi^2*GPL[233])/3 - 2*GPL[3]*GPL[6]*
          GPL[233] - 2*GPL[3]*GPL[9]*GPL[233] - 2*GPL[3]*GPL[20]*GPL[233] + 
         4*GPL[3]*GPL[22]*GPL[233] + 4*GPL[3]*GPL[23]*GPL[233] + 
         2*GPL[39]*GPL[233] + 2*GPL[50]*GPL[233] - 2*GPL[53]*GPL[233] - 
         2*GPL[62]*GPL[233] + 2*GPL[77]*GPL[233] - 2*GPL[80]*GPL[233] - 
         2*GPL[90]*GPL[233] + 2*GPL[165]*GPL[233] - 2*GPL[166]*GPL[233] - 
         2*GPL[167]*GPL[233] - 4*GPL[181]*GPL[233] + 4*GPL[182]*GPL[233] + 
         4*GPL[183]*GPL[233] - 4*GPL[190]*GPL[233] + 4*GPL[191]*GPL[233] + 
         4*GPL[192]*GPL[233] - 4*GPL[3]*GPL[18]*GPL[234] - 
         4*GPL[3]*GPL[19]*GPL[234] + 4*GPL[3]*GPL[25]*GPL[234] + 
         4*GPL[3]*GPL[27]*GPL[234] + 4*GPL[3]*GPL[18]*GPL[235] + 
         4*GPL[3]*GPL[19]*GPL[235] - 4*GPL[3]*GPL[25]*GPL[235] - 
         4*GPL[3]*GPL[27]*GPL[235] + 4*GPL[3]*GPL[18]*GPL[236] + 
         4*GPL[3]*GPL[19]*GPL[236] - 4*GPL[3]*GPL[25]*GPL[236] - 
         4*GPL[3]*GPL[27]*GPL[236] - 4*GPL[3]*GPL[18]*GPL[237] - 
         4*GPL[3]*GPL[19]*GPL[237] + 4*GPL[3]*GPL[25]*GPL[237] + 
         4*GPL[3]*GPL[27]*GPL[237] + 4*GPL[3]*GPL[18]*GPL[238] + 
         4*GPL[3]*GPL[19]*GPL[238] - 4*GPL[3]*GPL[25]*GPL[238] - 
         4*GPL[3]*GPL[27]*GPL[238] + 4*GPL[3]*GPL[18]*GPL[239] + 
         4*GPL[3]*GPL[19]*GPL[239] - 4*GPL[3]*GPL[25]*GPL[239] - 
         4*GPL[3]*GPL[27]*GPL[239] + 5*GPL[6]*GPL[279] + 5*GPL[18]*GPL[279] + 
         5*GPL[19]*GPL[279] - 5*GPL[22]*GPL[279] - 5*GPL[23]*GPL[279] - 
         5*GPL[25]*GPL[279] - 5*GPL[27]*GPL[279] - 36*GPL[11]*GPL[280] + 
         36*GPL[17]*GPL[280] - GPL[6]*GPL[282] - 2*GPL[9]*GPL[282] - 
         6*GPL[15]*GPL[282] + 6*GPL[16]*GPL[282] - GPL[18]*GPL[282] - 
         2*GPL[20]*GPL[282] + 3*GPL[22]*GPL[282] + 2*GPL[23]*GPL[282] + 
         2*GPL[25]*GPL[282] + 3*GPL[27]*GPL[282] + 24*GPL[11]*GPL[283] - 
         24*GPL[17]*GPL[283] - 12*GPL[11]*GPL[284] + 12*GPL[17]*GPL[284] - 
         4*GPL[19]*GPL[285] + 4*GPL[23]*GPL[285] + 4*GPL[25]*GPL[285] + 
         4*GPL[19]*GPL[286] - 4*GPL[23]*GPL[286] - 4*GPL[25]*GPL[286] - 
         GPL[6]*GPL[288] - 2*GPL[9]*GPL[288] - 6*GPL[15]*GPL[288] + 
         6*GPL[16]*GPL[288] - GPL[18]*GPL[288] + 6*GPL[19]*GPL[288] - 
         2*GPL[20]*GPL[288] + 3*GPL[22]*GPL[288] - 4*GPL[23]*GPL[288] - 
         4*GPL[25]*GPL[288] + 3*GPL[27]*GPL[288] + 24*GPL[11]*GPL[289] + 
         36*GPL[15]*GPL[289] - 36*GPL[16]*GPL[289] - 24*GPL[17]*GPL[289] - 
         6*GPL[19]*GPL[289] - 6*GPL[25]*GPL[289] - 12*GPL[27]*GPL[289] - 
         3*GPL[6]*GPL[291] + 4*GPL[9]*GPL[291] + 12*GPL[15]*GPL[291] - 
         12*GPL[16]*GPL[291] - 3*GPL[18]*GPL[291] - 7*GPL[19]*GPL[291] + 
         4*GPL[20]*GPL[291] - GPL[22]*GPL[291] + 3*GPL[23]*GPL[291] + 
         3*GPL[25]*GPL[291] - GPL[27]*GPL[291] - 10*GPL[11]*GPL[293] - 
         24*GPL[15]*GPL[293] + 24*GPL[16]*GPL[293] + 10*GPL[17]*GPL[293] + 
         8*GPL[25]*GPL[293] + 8*GPL[27]*GPL[293] + 4*GPL[19]*GPL[295] - 
         4*GPL[25]*GPL[295] - 3*GPL[3]*GPL[296] - 3*GPL[9]*GPL[296] - 
         3*GPL[20]*GPL[296] - 3*GPL[3]*GPL[298] + 6*GPL[6]*GPL[298] - 
         3*GPL[9]*GPL[298] - 3*GPL[20]*GPL[298] + 4*GPL[19]*GPL[299] - 
         4*GPL[25]*GPL[299] - 4*GPL[3]*GPL[301] - 3*GPL[3]*GPL[302] + 
         3*GPL[6]*GPL[302] - 3*GPL[9]*GPL[302] - 3*GPL[20]*GPL[302] - 
         3*GPL[3]*GPL[303] + 3*GPL[6]*GPL[303] - 3*GPL[9]*GPL[303] - 
         3*GPL[20]*GPL[303] + 8*GPL[11]*GPL[305] + 12*GPL[15]*GPL[305] - 
         12*GPL[16]*GPL[305] - 8*GPL[17]*GPL[305] - 4*GPL[25]*GPL[305] - 
         4*GPL[27]*GPL[305] - 2*GPL[19]*GPL[307] + 2*GPL[25]*GPL[307] - 
         4*GPL[3]*GPL[309] + 4*GPL[6]*GPL[309] - 4*GPL[9]*GPL[309] - 
         4*GPL[20]*GPL[309] - 4*GPL[3]*GPL[311] + 4*GPL[6]*GPL[311] - 
         4*GPL[9]*GPL[311] - 4*GPL[20]*GPL[311] - 2*GPL[19]*GPL[312] + 
         2*GPL[25]*GPL[312] + 2*GPL[3]*GPL[314] + 2*GPL[3]*GPL[315] - 
         2*GPL[6]*GPL[315] + 2*GPL[9]*GPL[315] + 2*GPL[20]*GPL[315] + 
         2*GPL[3]*GPL[316] - 2*GPL[6]*GPL[316] + 2*GPL[9]*GPL[316] + 
         2*GPL[20]*GPL[316] + 18*GPL[6]*GPL[318] - 18*GPL[6]*GPL[319] + 
         3*GPL[3]*GPL[320] - 18*GPL[6]*GPL[320] + 3*GPL[9]*GPL[320] + 
         3*GPL[20]*GPL[320] + 3*GPL[3]*GPL[321] + 12*GPL[6]*GPL[321] + 
         3*GPL[9]*GPL[321] + 3*GPL[20]*GPL[321] + 3*GPL[3]*GPL[322] - 
         3*GPL[6]*GPL[322] + 3*GPL[9]*GPL[322] + 3*GPL[20]*GPL[322] + 
         3*GPL[3]*GPL[323] - 3*GPL[6]*GPL[323] + 3*GPL[9]*GPL[323] + 
         3*GPL[20]*GPL[323] - 4*GPL[3]*GPL[324] + 4*GPL[6]*GPL[324] - 
         4*GPL[9]*GPL[324] - 4*GPL[20]*GPL[324] - 4*GPL[3]*GPL[325] + 
         4*GPL[6]*GPL[325] - 4*GPL[9]*GPL[325] - 4*GPL[20]*GPL[325] + 
         2*GPL[3]*GPL[326] - 2*GPL[6]*GPL[326] + 2*GPL[9]*GPL[326] + 
         2*GPL[20]*GPL[326] + 2*GPL[3]*GPL[327] - 2*GPL[6]*GPL[327] + 
         2*GPL[9]*GPL[327] + 2*GPL[20]*GPL[327] + 3*GPL[3]*GPL[328] - 
         6*GPL[6]*GPL[328] + 3*GPL[9]*GPL[328] + 3*GPL[20]*GPL[328] + 
         3*GPL[3]*GPL[329] + 3*GPL[9]*GPL[329] + 3*GPL[20]*GPL[329] - 
         3*GPL[3]*GPL[330] + 3*GPL[6]*GPL[330] - 3*GPL[9]*GPL[330] - 
         3*GPL[20]*GPL[330] - 3*GPL[3]*GPL[331] + 3*GPL[6]*GPL[331] - 
         3*GPL[9]*GPL[331] - 3*GPL[20]*GPL[331] + 3*GPL[3]*GPL[332] - 
         6*GPL[6]*GPL[332] + 3*GPL[9]*GPL[332] + 3*GPL[20]*GPL[332] + 
         3*GPL[3]*GPL[333] + 3*GPL[9]*GPL[333] + 3*GPL[20]*GPL[333] - 
         3*GPL[3]*GPL[334] + 3*GPL[6]*GPL[334] - 3*GPL[9]*GPL[334] - 
         3*GPL[20]*GPL[334] - 3*GPL[3]*GPL[335] + 3*GPL[6]*GPL[335] - 
         3*GPL[9]*GPL[335] - 3*GPL[20]*GPL[335] - GPL[3]*GPL[336] - 
         6*GPL[15]*GPL[336] + 6*GPL[16]*GPL[336] + 4*GPL[18]*GPL[336] + 
         3*GPL[19]*GPL[336] - GPL[25]*GPL[336] - 2*GPL[27]*GPL[336] - 
         2*GPL[19]*GPL[337] + 2*GPL[25]*GPL[337] - 2*GPL[19]*GPL[338] + 
         2*GPL[25]*GPL[338] + GPL[3]*GPL[339] + 3*GPL[3]*GPL[340] - 
         GPL[3]*GPL[341] + GPL[3]*GPL[342] - GPL[3]*GPL[343] + 
         2*GPL[19]*GPL[344] - 2*GPL[25]*GPL[344] - 2*GPL[19]*GPL[345] + 
         2*GPL[25]*GPL[345] - 2*GPL[19]*GPL[346] + 2*GPL[25]*GPL[346] - 
         2*GPL[3]*GPL[348] + GPL[3]*GPL[349] - 6*GPL[15]*GPL[349] + 
         6*GPL[16]*GPL[349] + 4*GPL[18]*GPL[349] + 3*GPL[19]*GPL[349] - 
         GPL[25]*GPL[349] - 2*GPL[27]*GPL[349] + 2*GPL[3]*GPL[350] + 
         6*GPL[15]*GPL[350] - 6*GPL[16]*GPL[350] - 4*GPL[18]*GPL[350] - 
         3*GPL[19]*GPL[350] + GPL[25]*GPL[350] + 2*GPL[27]*GPL[350] + 
         2*GPL[3]*GPL[351] + 6*GPL[15]*GPL[351] - 6*GPL[16]*GPL[351] - 
         4*GPL[18]*GPL[351] - 3*GPL[19]*GPL[351] + GPL[25]*GPL[351] + 
         2*GPL[27]*GPL[351] - 3*GPL[3]*GPL[352] - 4*GPL[3]*GPL[353] + 
         4*GPL[3]*GPL[354] - 4*GPL[3]*GPL[355] - 3*GPL[3]*GPL[356] - 
         3*GPL[9]*GPL[356] - 3*GPL[20]*GPL[356] - 3*GPL[3]*GPL[357] + 
         6*GPL[6]*GPL[357] - 3*GPL[9]*GPL[357] - 3*GPL[20]*GPL[357] + 
         3*GPL[3]*GPL[358] - 3*GPL[6]*GPL[358] + 3*GPL[9]*GPL[358] + 
         3*GPL[20]*GPL[358] + 3*GPL[3]*GPL[359] - 3*GPL[6]*GPL[359] + 
         3*GPL[9]*GPL[359] + 3*GPL[20]*GPL[359] - 3*GPL[3]*GPL[360] - 
         3*GPL[9]*GPL[360] - 3*GPL[20]*GPL[360] - 3*GPL[3]*GPL[361] + 
         6*GPL[6]*GPL[361] - 3*GPL[9]*GPL[361] - 3*GPL[20]*GPL[361] + 
         3*GPL[3]*GPL[362] - 3*GPL[6]*GPL[362] + 3*GPL[9]*GPL[362] + 
         3*GPL[20]*GPL[362] + 3*GPL[3]*GPL[363] - 3*GPL[6]*GPL[363] + 
         3*GPL[9]*GPL[363] + 3*GPL[20]*GPL[363] - 4*GPL[3]*GPL[364] + 
         4*GPL[3]*GPL[365] + 4*GPL[3]*GPL[366] - 4*GPL[3]*GPL[367] + 
         4*GPL[3]*GPL[368] + 4*GPL[3]*GPL[369] + 2*GPL[3]*GPL[370] - 
         2*GPL[6]*GPL[370] + 2*GPL[9]*GPL[370] + 2*GPL[20]*GPL[370] + 
         2*GPL[3]*GPL[371] - 2*GPL[6]*GPL[371] + 2*GPL[9]*GPL[371] + 
         2*GPL[20]*GPL[371] - 4*GPL[3]*GPL[372] + 4*GPL[6]*GPL[372] - 
         4*GPL[9]*GPL[372] - 4*GPL[20]*GPL[372] - 4*GPL[3]*GPL[373] + 
         4*GPL[6]*GPL[373] - 4*GPL[9]*GPL[373] - 4*GPL[20]*GPL[373] + 
         2*GPL[3]*GPL[374] - 2*GPL[6]*GPL[374] + 2*GPL[9]*GPL[374] + 
         2*GPL[20]*GPL[374] + 2*GPL[3]*GPL[375] - 2*GPL[6]*GPL[375] + 
         2*GPL[9]*GPL[375] + 2*GPL[20]*GPL[375] - 4*GPL[3]*GPL[376] + 
         4*GPL[6]*GPL[376] - 4*GPL[9]*GPL[376] - 4*GPL[20]*GPL[376] - 
         4*GPL[3]*GPL[377] + 4*GPL[6]*GPL[377] - 4*GPL[9]*GPL[377] - 
         4*GPL[20]*GPL[377] - 12*GPL[11]*GPL[380] + 12*GPL[17]*GPL[380] + 
         8*GPL[11]*GPL[382] + 12*GPL[15]*GPL[382] - 12*GPL[16]*GPL[382] - 
         8*GPL[17]*GPL[382] - 4*GPL[25]*GPL[382] - 4*GPL[27]*GPL[382] - 
         2*GPL[19]*GPL[384] + 2*GPL[25]*GPL[384] - 2*GPL[19]*GPL[389] + 
         2*GPL[25]*GPL[389] + 2*GPL[3]*GPL[391] - 4*GPL[11]*GPL[395] + 
         4*GPL[17]*GPL[395] - 2*GPL[18]*GPL[428] + 2*GPL[19]*GPL[428] - 
         2*GPL[25]*GPL[428] + 2*GPL[27]*GPL[428] - 2*GPL[19]*GPL[436] + 
         2*GPL[25]*GPL[436] + 2*GPL[19]*GPL[437] - 2*GPL[25]*GPL[437] + 
         2*GPL[19]*GPL[438] - 2*GPL[25]*GPL[438] - 2*GPL[3]*GPL[440] + 
         2*GPL[3]*GPL[441] - 2*GPL[18]*GPL[441] + 2*GPL[27]*GPL[441] + 
         2*GPL[18]*GPL[442] - 2*GPL[27]*GPL[442] + 2*GPL[18]*GPL[443] - 
         2*GPL[27]*GPL[443] - 2*GPL[3]*GPL[444] + 6*GPL[3]*GPL[488] + 
         12*GPL[6]*GPL[488] + 6*GPL[9]*GPL[488] + 6*GPL[20]*GPL[488] + 
         6*GPL[3]*GPL[489] - 24*GPL[6]*GPL[489] + 6*GPL[9]*GPL[489] + 
         6*GPL[20]*GPL[489] + 6*GPL[3]*GPL[490] - 6*GPL[6]*GPL[490] + 
         6*GPL[9]*GPL[490] + 6*GPL[20]*GPL[490] + 6*GPL[3]*GPL[491] - 
         6*GPL[6]*GPL[491] + 6*GPL[9]*GPL[491] + 6*GPL[20]*GPL[491] - 
         36*GPL[6]*GPL[492] + 36*GPL[6]*GPL[493] - 6*GPL[3]*GPL[494] + 
         24*GPL[6]*GPL[494] - 6*GPL[9]*GPL[494] - 6*GPL[20]*GPL[494] - 
         6*GPL[3]*GPL[495] - 12*GPL[6]*GPL[495] - 6*GPL[9]*GPL[495] - 
         6*GPL[20]*GPL[495] - 6*GPL[3]*GPL[496] + 6*GPL[6]*GPL[496] - 
         6*GPL[9]*GPL[496] - 6*GPL[20]*GPL[496] - 6*GPL[3]*GPL[497] + 
         6*GPL[6]*GPL[497] - 6*GPL[9]*GPL[497] - 6*GPL[20]*GPL[497] - 
         6*GPL[3]*GPL[498] + 12*GPL[6]*GPL[498] - 6*GPL[9]*GPL[498] - 
         6*GPL[20]*GPL[498] - 6*GPL[3]*GPL[499] - 6*GPL[9]*GPL[499] - 
         6*GPL[20]*GPL[499] + 6*GPL[3]*GPL[500] - 6*GPL[6]*GPL[500] + 
         6*GPL[9]*GPL[500] + 6*GPL[20]*GPL[500] + 6*GPL[3]*GPL[501] - 
         6*GPL[6]*GPL[501] + 6*GPL[9]*GPL[501] + 6*GPL[20]*GPL[501] - 
         6*GPL[3]*GPL[502] + 12*GPL[6]*GPL[502] - 6*GPL[9]*GPL[502] - 
         6*GPL[20]*GPL[502] - 6*GPL[3]*GPL[503] - 6*GPL[9]*GPL[503] - 
         6*GPL[20]*GPL[503] + 6*GPL[3]*GPL[504] - 6*GPL[6]*GPL[504] + 
         6*GPL[9]*GPL[504] + 6*GPL[20]*GPL[504] + 6*GPL[3]*GPL[505] - 
         6*GPL[6]*GPL[505] + 6*GPL[9]*GPL[505] + 6*GPL[20]*GPL[505] + 
         6*GPL[3]*GPL[506] + 6*GPL[9]*GPL[506] + 6*GPL[20]*GPL[506] + 
         6*GPL[3]*GPL[507] - 12*GPL[6]*GPL[507] + 6*GPL[9]*GPL[507] + 
         6*GPL[20]*GPL[507] - 6*GPL[3]*GPL[508] + 6*GPL[6]*GPL[508] - 
         6*GPL[9]*GPL[508] - 6*GPL[20]*GPL[508] - 6*GPL[3]*GPL[509] + 
         6*GPL[6]*GPL[509] - 6*GPL[9]*GPL[509] - 6*GPL[20]*GPL[509] + 
         6*GPL[3]*GPL[510] + 6*GPL[9]*GPL[510] + 6*GPL[20]*GPL[510] + 
         6*GPL[3]*GPL[511] - 12*GPL[6]*GPL[511] + 6*GPL[9]*GPL[511] + 
         6*GPL[20]*GPL[511] - 6*GPL[3]*GPL[512] + 6*GPL[6]*GPL[512] - 
         6*GPL[9]*GPL[512] - 6*GPL[20]*GPL[512] - 6*GPL[3]*GPL[513] + 
         6*GPL[6]*GPL[513] - 6*GPL[9]*GPL[513] - 6*GPL[20]*GPL[513] - 
         3*GPL[3]*GPL[514] - 12*GPL[6]*GPL[514] - 3*GPL[9]*GPL[514] - 
         3*GPL[20]*GPL[514] - 3*GPL[3]*GPL[515] + 18*GPL[6]*GPL[515] - 
         3*GPL[9]*GPL[515] - 3*GPL[20]*GPL[515] - 3*GPL[3]*GPL[516] + 
         3*GPL[6]*GPL[516] - 3*GPL[9]*GPL[516] - 3*GPL[20]*GPL[516] - 
         3*GPL[3]*GPL[517] + 3*GPL[6]*GPL[517] - 3*GPL[9]*GPL[517] - 
         3*GPL[20]*GPL[517] + 4*GPL[3]*GPL[518] - 4*GPL[6]*GPL[518] + 
         4*GPL[9]*GPL[518] + 4*GPL[20]*GPL[518] + 4*GPL[3]*GPL[519] - 
         4*GPL[6]*GPL[519] + 4*GPL[9]*GPL[519] + 4*GPL[20]*GPL[519] - 
         2*GPL[3]*GPL[520] + 2*GPL[6]*GPL[520] - 2*GPL[9]*GPL[520] - 
         2*GPL[20]*GPL[520] - 2*GPL[3]*GPL[521] + 2*GPL[6]*GPL[521] - 
         2*GPL[9]*GPL[521] - 2*GPL[20]*GPL[521] + 18*GPL[6]*GPL[522] - 
         18*GPL[6]*GPL[523] + 3*GPL[3]*GPL[524] - 6*GPL[6]*GPL[524] + 
         3*GPL[9]*GPL[524] + 3*GPL[20]*GPL[524] + 3*GPL[3]*GPL[525] + 
         3*GPL[9]*GPL[525] + 3*GPL[20]*GPL[525] + 3*GPL[3]*GPL[526] - 
         3*GPL[6]*GPL[526] + 3*GPL[9]*GPL[526] + 3*GPL[20]*GPL[526] + 
         3*GPL[3]*GPL[527] - 3*GPL[6]*GPL[527] + 3*GPL[9]*GPL[527] + 
         3*GPL[20]*GPL[527] + 4*GPL[3]*GPL[528] - 4*GPL[6]*GPL[528] + 
         4*GPL[9]*GPL[528] + 4*GPL[20]*GPL[528] + 4*GPL[3]*GPL[529] - 
         4*GPL[6]*GPL[529] + 4*GPL[9]*GPL[529] + 4*GPL[20]*GPL[529] - 
         2*GPL[3]*GPL[530] + 2*GPL[6]*GPL[530] - 2*GPL[9]*GPL[530] - 
         2*GPL[20]*GPL[530] - 2*GPL[3]*GPL[531] + 2*GPL[6]*GPL[531] - 
         2*GPL[9]*GPL[531] - 2*GPL[20]*GPL[531] + 3*GPL[3]*GPL[532] - 
         6*GPL[6]*GPL[532] + 3*GPL[9]*GPL[532] + 3*GPL[20]*GPL[532] + 
         3*GPL[3]*GPL[533] + 3*GPL[9]*GPL[533] + 3*GPL[20]*GPL[533] - 
         3*GPL[3]*GPL[534] + 3*GPL[6]*GPL[534] - 3*GPL[9]*GPL[534] - 
         3*GPL[20]*GPL[534] - 3*GPL[3]*GPL[535] + 3*GPL[6]*GPL[535] - 
         3*GPL[9]*GPL[535] - 3*GPL[20]*GPL[535] + 3*GPL[3]*GPL[536] - 
         6*GPL[6]*GPL[536] + 3*GPL[9]*GPL[536] + 3*GPL[20]*GPL[536] + 
         3*GPL[3]*GPL[537] + 3*GPL[9]*GPL[537] + 3*GPL[20]*GPL[537] - 
         3*GPL[3]*GPL[538] + 3*GPL[6]*GPL[538] - 3*GPL[9]*GPL[538] - 
         3*GPL[20]*GPL[538] - 3*GPL[3]*GPL[539] + 3*GPL[6]*GPL[539] - 
         3*GPL[9]*GPL[539] - 3*GPL[20]*GPL[539] - 3*GPL[3]*GPL[540] - 
         3*GPL[9]*GPL[540] - 3*GPL[20]*GPL[540] - 3*GPL[3]*GPL[541] + 
         6*GPL[6]*GPL[541] - 3*GPL[9]*GPL[541] - 3*GPL[20]*GPL[541] + 
         3*GPL[3]*GPL[542] - 3*GPL[6]*GPL[542] + 3*GPL[9]*GPL[542] + 
         3*GPL[20]*GPL[542] + 3*GPL[3]*GPL[543] - 3*GPL[6]*GPL[543] + 
         3*GPL[9]*GPL[543] + 3*GPL[20]*GPL[543] - 3*GPL[3]*GPL[544] - 
         3*GPL[9]*GPL[544] - 3*GPL[20]*GPL[544] - 3*GPL[3]*GPL[545] + 
         6*GPL[6]*GPL[545] - 3*GPL[9]*GPL[545] - 3*GPL[20]*GPL[545] + 
         3*GPL[3]*GPL[546] - 3*GPL[6]*GPL[546] + 3*GPL[9]*GPL[546] + 
         3*GPL[20]*GPL[546] + 3*GPL[3]*GPL[547] - 3*GPL[6]*GPL[547] + 
         3*GPL[9]*GPL[547] + 3*GPL[20]*GPL[547] - 2*GPL[3]*GPL[548] + 
         2*GPL[6]*GPL[548] - 2*GPL[9]*GPL[548] - 2*GPL[20]*GPL[548] - 
         2*GPL[3]*GPL[549] + 2*GPL[6]*GPL[549] - 2*GPL[9]*GPL[549] - 
         2*GPL[20]*GPL[549] + 4*GPL[3]*GPL[550] - 4*GPL[6]*GPL[550] + 
         4*GPL[9]*GPL[550] + 4*GPL[20]*GPL[550] + 4*GPL[3]*GPL[551] - 
         4*GPL[6]*GPL[551] + 4*GPL[9]*GPL[551] + 4*GPL[20]*GPL[551] - 
         2*GPL[3]*GPL[552] + 2*GPL[6]*GPL[552] - 2*GPL[9]*GPL[552] - 
         2*GPL[20]*GPL[552] - 2*GPL[3]*GPL[553] + 2*GPL[6]*GPL[553] - 
         2*GPL[9]*GPL[553] - 2*GPL[20]*GPL[553] + 4*GPL[3]*GPL[554] - 
         4*GPL[6]*GPL[554] + 4*GPL[9]*GPL[554] + 4*GPL[20]*GPL[554] + 
         4*GPL[3]*GPL[555] - 4*GPL[6]*GPL[555] + 4*GPL[9]*GPL[555] + 
         4*GPL[20]*GPL[555] - GPL[3]*GPL[604] - 2*GPL[6]*GPL[604] - 
         GPL[9]*GPL[604] - GPL[20]*GPL[604] - GPL[3]*GPL[605] + 
         4*GPL[6]*GPL[605] - GPL[9]*GPL[605] - GPL[20]*GPL[605] - 
         GPL[3]*GPL[606] + GPL[6]*GPL[606] - GPL[9]*GPL[606] - 
         GPL[20]*GPL[606] - GPL[3]*GPL[607] + GPL[6]*GPL[607] - 
         GPL[9]*GPL[607] - GPL[20]*GPL[607] + 4*GPL[3]*GPL[608] - 
         4*GPL[6]*GPL[608] + 4*GPL[9]*GPL[608] + 4*GPL[20]*GPL[608] + 
         4*GPL[3]*GPL[609] - 4*GPL[6]*GPL[609] + 4*GPL[9]*GPL[609] + 
         4*GPL[20]*GPL[609] - 2*GPL[3]*GPL[610] + 2*GPL[6]*GPL[610] - 
         2*GPL[9]*GPL[610] - 2*GPL[20]*GPL[610] - 2*GPL[3]*GPL[611] + 
         2*GPL[6]*GPL[611] - 2*GPL[9]*GPL[611] - 2*GPL[20]*GPL[611] + 
         6*GPL[6]*GPL[612] - 6*GPL[6]*GPL[613] + GPL[3]*GPL[614] - 
         4*GPL[6]*GPL[614] + GPL[9]*GPL[614] + GPL[20]*GPL[614] + 
         GPL[3]*GPL[615] + 2*GPL[6]*GPL[615] + GPL[9]*GPL[615] + 
         GPL[20]*GPL[615] + GPL[3]*GPL[616] - GPL[6]*GPL[616] + 
         GPL[9]*GPL[616] + GPL[20]*GPL[616] + GPL[3]*GPL[617] - 
         GPL[6]*GPL[617] + GPL[9]*GPL[617] + GPL[20]*GPL[617] + 
         4*GPL[3]*GPL[618] - 4*GPL[6]*GPL[618] + 4*GPL[9]*GPL[618] + 
         4*GPL[20]*GPL[618] + 4*GPL[3]*GPL[619] - 4*GPL[6]*GPL[619] + 
         4*GPL[9]*GPL[619] + 4*GPL[20]*GPL[619] - 2*GPL[3]*GPL[620] + 
         2*GPL[6]*GPL[620] - 2*GPL[9]*GPL[620] - 2*GPL[20]*GPL[620] - 
         2*GPL[3]*GPL[621] + 2*GPL[6]*GPL[621] - 2*GPL[9]*GPL[621] - 
         2*GPL[20]*GPL[621] + GPL[3]*GPL[622] - 2*GPL[6]*GPL[622] + 
         GPL[9]*GPL[622] + GPL[20]*GPL[622] + GPL[3]*GPL[623] + 
         GPL[9]*GPL[623] + GPL[20]*GPL[623] - GPL[3]*GPL[624] + 
         GPL[6]*GPL[624] - GPL[9]*GPL[624] - GPL[20]*GPL[624] - 
         GPL[3]*GPL[625] + GPL[6]*GPL[625] - GPL[9]*GPL[625] - 
         GPL[20]*GPL[625] + GPL[3]*GPL[626] - 2*GPL[6]*GPL[626] + 
         GPL[9]*GPL[626] + GPL[20]*GPL[626] + GPL[3]*GPL[627] + 
         GPL[9]*GPL[627] + GPL[20]*GPL[627] - GPL[3]*GPL[628] + 
         GPL[6]*GPL[628] - GPL[9]*GPL[628] - GPL[20]*GPL[628] - 
         GPL[3]*GPL[629] + GPL[6]*GPL[629] - GPL[9]*GPL[629] - 
         GPL[20]*GPL[629] - GPL[3]*GPL[630] - GPL[9]*GPL[630] - 
         GPL[20]*GPL[630] - GPL[3]*GPL[631] + 2*GPL[6]*GPL[631] - 
         GPL[9]*GPL[631] - GPL[20]*GPL[631] + GPL[3]*GPL[632] - 
         GPL[6]*GPL[632] + GPL[9]*GPL[632] + GPL[20]*GPL[632] + 
         GPL[3]*GPL[633] - GPL[6]*GPL[633] + GPL[9]*GPL[633] + 
         GPL[20]*GPL[633] - GPL[3]*GPL[634] - GPL[9]*GPL[634] - 
         GPL[20]*GPL[634] - GPL[3]*GPL[635] + 2*GPL[6]*GPL[635] - 
         GPL[9]*GPL[635] - GPL[20]*GPL[635] + GPL[3]*GPL[636] - 
         GPL[6]*GPL[636] + GPL[9]*GPL[636] + GPL[20]*GPL[636] + 
         GPL[3]*GPL[637] - GPL[6]*GPL[637] + GPL[9]*GPL[637] + 
         GPL[20]*GPL[637] - 4*GPL[3]*GPL[638] + 4*GPL[6]*GPL[638] - 
         4*GPL[9]*GPL[638] - 4*GPL[20]*GPL[638] - 4*GPL[3]*GPL[639] + 
         4*GPL[6]*GPL[639] - 4*GPL[9]*GPL[639] - 4*GPL[20]*GPL[639] + 
         4*GPL[3]*GPL[640] - 4*GPL[6]*GPL[640] + 4*GPL[9]*GPL[640] + 
         4*GPL[20]*GPL[640] + 4*GPL[3]*GPL[641] - 4*GPL[6]*GPL[641] + 
         4*GPL[9]*GPL[641] + 4*GPL[20]*GPL[641] - 4*GPL[3]*GPL[642] + 
         4*GPL[6]*GPL[642] - 4*GPL[9]*GPL[642] - 4*GPL[20]*GPL[642] - 
         4*GPL[3]*GPL[643] + 4*GPL[6]*GPL[643] - 4*GPL[9]*GPL[643] - 
         4*GPL[20]*GPL[643] + 4*GPL[3]*GPL[644] - 4*GPL[6]*GPL[644] + 
         4*GPL[9]*GPL[644] + 4*GPL[20]*GPL[644] + 4*GPL[3]*GPL[645] - 
         4*GPL[6]*GPL[645] + 4*GPL[9]*GPL[645] + 4*GPL[20]*GPL[645] + 
         2*GPL[3]*GPL[646] - 2*GPL[6]*GPL[646] + 2*GPL[9]*GPL[646] + 
         2*GPL[20]*GPL[646] + 2*GPL[3]*GPL[647] - 2*GPL[6]*GPL[647] + 
         2*GPL[9]*GPL[647] + 2*GPL[20]*GPL[647] - 4*GPL[3]*GPL[648] + 
         4*GPL[6]*GPL[648] - 4*GPL[9]*GPL[648] - 4*GPL[20]*GPL[648] - 
         4*GPL[3]*GPL[649] + 4*GPL[6]*GPL[649] - 4*GPL[9]*GPL[649] - 
         4*GPL[20]*GPL[649] + 2*GPL[3]*GPL[650] - 2*GPL[6]*GPL[650] + 
         2*GPL[9]*GPL[650] + 2*GPL[20]*GPL[650] + 2*GPL[3]*GPL[651] - 
         2*GPL[6]*GPL[651] + 2*GPL[9]*GPL[651] + 2*GPL[20]*GPL[651] - 
         4*GPL[3]*GPL[652] + 4*GPL[6]*GPL[652] - 4*GPL[9]*GPL[652] - 
         4*GPL[20]*GPL[652] - 4*GPL[3]*GPL[653] + 4*GPL[6]*GPL[653] - 
         4*GPL[9]*GPL[653] - 4*GPL[20]*GPL[653] - GPL[3]*GPL[654] - 
         2*GPL[6]*GPL[654] - GPL[9]*GPL[654] - GPL[20]*GPL[654] - 
         GPL[3]*GPL[655] + 4*GPL[6]*GPL[655] - GPL[9]*GPL[655] - 
         GPL[20]*GPL[655] - GPL[3]*GPL[656] + GPL[6]*GPL[656] - 
         GPL[9]*GPL[656] - GPL[20]*GPL[656] - GPL[3]*GPL[657] + 
         GPL[6]*GPL[657] - GPL[9]*GPL[657] - GPL[20]*GPL[657] + 
         4*GPL[3]*GPL[658] - 4*GPL[6]*GPL[658] + 4*GPL[9]*GPL[658] + 
         4*GPL[20]*GPL[658] + 4*GPL[3]*GPL[659] - 4*GPL[6]*GPL[659] + 
         4*GPL[9]*GPL[659] + 4*GPL[20]*GPL[659] - 2*GPL[3]*GPL[660] + 
         2*GPL[6]*GPL[660] - 2*GPL[9]*GPL[660] - 2*GPL[20]*GPL[660] - 
         2*GPL[3]*GPL[661] + 2*GPL[6]*GPL[661] - 2*GPL[9]*GPL[661] - 
         2*GPL[20]*GPL[661] + 6*GPL[6]*GPL[662] - 6*GPL[6]*GPL[663] + 
         GPL[3]*GPL[664] - 4*GPL[6]*GPL[664] + GPL[9]*GPL[664] + 
         GPL[20]*GPL[664] + GPL[3]*GPL[665] + 2*GPL[6]*GPL[665] + 
         GPL[9]*GPL[665] + GPL[20]*GPL[665] + GPL[3]*GPL[666] - 
         GPL[6]*GPL[666] + GPL[9]*GPL[666] + GPL[20]*GPL[666] + 
         GPL[3]*GPL[667] - GPL[6]*GPL[667] + GPL[9]*GPL[667] + 
         GPL[20]*GPL[667] + 4*GPL[3]*GPL[668] - 4*GPL[6]*GPL[668] + 
         4*GPL[9]*GPL[668] + 4*GPL[20]*GPL[668] + 4*GPL[3]*GPL[669] - 
         4*GPL[6]*GPL[669] + 4*GPL[9]*GPL[669] + 4*GPL[20]*GPL[669] - 
         2*GPL[3]*GPL[670] + 2*GPL[6]*GPL[670] - 2*GPL[9]*GPL[670] - 
         2*GPL[20]*GPL[670] - 2*GPL[3]*GPL[671] + 2*GPL[6]*GPL[671] - 
         2*GPL[9]*GPL[671] - 2*GPL[20]*GPL[671] + GPL[3]*GPL[672] - 
         2*GPL[6]*GPL[672] + GPL[9]*GPL[672] + GPL[20]*GPL[672] + 
         GPL[3]*GPL[673] + GPL[9]*GPL[673] + GPL[20]*GPL[673] - 
         GPL[3]*GPL[674] + GPL[6]*GPL[674] - GPL[9]*GPL[674] - 
         GPL[20]*GPL[674] - GPL[3]*GPL[675] + GPL[6]*GPL[675] - 
         GPL[9]*GPL[675] - GPL[20]*GPL[675] + GPL[3]*GPL[676] - 
         2*GPL[6]*GPL[676] + GPL[9]*GPL[676] + GPL[20]*GPL[676] + 
         GPL[3]*GPL[677] + GPL[9]*GPL[677] + GPL[20]*GPL[677] - 
         GPL[3]*GPL[678] + GPL[6]*GPL[678] - GPL[9]*GPL[678] - 
         GPL[20]*GPL[678] - GPL[3]*GPL[679] + GPL[6]*GPL[679] - 
         GPL[9]*GPL[679] - GPL[20]*GPL[679] - GPL[3]*GPL[680] - 
         GPL[9]*GPL[680] - GPL[20]*GPL[680] - GPL[3]*GPL[681] + 
         2*GPL[6]*GPL[681] - GPL[9]*GPL[681] - GPL[20]*GPL[681] + 
         GPL[3]*GPL[682] - GPL[6]*GPL[682] + GPL[9]*GPL[682] + 
         GPL[20]*GPL[682] + GPL[3]*GPL[683] - GPL[6]*GPL[683] + 
         GPL[9]*GPL[683] + GPL[20]*GPL[683] - GPL[3]*GPL[684] - 
         GPL[9]*GPL[684] - GPL[20]*GPL[684] - GPL[3]*GPL[685] + 
         2*GPL[6]*GPL[685] - GPL[9]*GPL[685] - GPL[20]*GPL[685] + 
         GPL[3]*GPL[686] - GPL[6]*GPL[686] + GPL[9]*GPL[686] + 
         GPL[20]*GPL[686] + GPL[3]*GPL[687] - GPL[6]*GPL[687] + 
         GPL[9]*GPL[687] + GPL[20]*GPL[687] - 4*GPL[3]*GPL[688] + 
         4*GPL[6]*GPL[688] - 4*GPL[9]*GPL[688] - 4*GPL[20]*GPL[688] - 
         4*GPL[3]*GPL[689] + 4*GPL[6]*GPL[689] - 4*GPL[9]*GPL[689] - 
         4*GPL[20]*GPL[689] + 4*GPL[3]*GPL[690] - 4*GPL[6]*GPL[690] + 
         4*GPL[9]*GPL[690] + 4*GPL[20]*GPL[690] + 4*GPL[3]*GPL[691] - 
         4*GPL[6]*GPL[691] + 4*GPL[9]*GPL[691] + 4*GPL[20]*GPL[691] - 
         4*GPL[3]*GPL[692] + 4*GPL[6]*GPL[692] - 4*GPL[9]*GPL[692] - 
         4*GPL[20]*GPL[692] - 4*GPL[3]*GPL[693] + 4*GPL[6]*GPL[693] - 
         4*GPL[9]*GPL[693] - 4*GPL[20]*GPL[693] + 4*GPL[3]*GPL[694] - 
         4*GPL[6]*GPL[694] + 4*GPL[9]*GPL[694] + 4*GPL[20]*GPL[694] + 
         4*GPL[3]*GPL[695] - 4*GPL[6]*GPL[695] + 4*GPL[9]*GPL[695] + 
         4*GPL[20]*GPL[695] + 2*GPL[3]*GPL[696] - 2*GPL[6]*GPL[696] + 
         2*GPL[9]*GPL[696] + 2*GPL[20]*GPL[696] + 2*GPL[3]*GPL[697] - 
         2*GPL[6]*GPL[697] + 2*GPL[9]*GPL[697] + 2*GPL[20]*GPL[697] - 
         4*GPL[3]*GPL[698] + 4*GPL[6]*GPL[698] - 4*GPL[9]*GPL[698] - 
         4*GPL[20]*GPL[698] - 4*GPL[3]*GPL[699] + 4*GPL[6]*GPL[699] - 
         4*GPL[9]*GPL[699] - 4*GPL[20]*GPL[699] + 2*GPL[3]*GPL[700] - 
         2*GPL[6]*GPL[700] + 2*GPL[9]*GPL[700] + 2*GPL[20]*GPL[700] + 
         2*GPL[3]*GPL[701] - 2*GPL[6]*GPL[701] + 2*GPL[9]*GPL[701] + 
         2*GPL[20]*GPL[701] - 4*GPL[3]*GPL[702] + 4*GPL[6]*GPL[702] - 
         4*GPL[9]*GPL[702] - 4*GPL[20]*GPL[702] - 4*GPL[3]*GPL[703] + 
         4*GPL[6]*GPL[703] - 4*GPL[9]*GPL[703] - 4*GPL[20]*GPL[703] - 
         6*GPL[18]*GPL[704] + 6*GPL[19]*GPL[704] - 6*GPL[25]*GPL[704] + 
         6*GPL[27]*GPL[704] + 12*GPL[15]*GPL[705] - 12*GPL[16]*GPL[705] + 
         4*GPL[18]*GPL[705] - 4*GPL[19]*GPL[705] - 8*GPL[27]*GPL[705] - 
         GPL[18]*GPL[706] - 3*GPL[19]*GPL[706] + 3*GPL[25]*GPL[706] + 
         GPL[27]*GPL[706] - GPL[18]*GPL[707] - 3*GPL[19]*GPL[707] + 
         3*GPL[25]*GPL[707] + GPL[27]*GPL[707] + 2*GPL[3]*GPL[709] - 
         2*GPL[18]*GPL[710] + 2*GPL[19]*GPL[710] - 2*GPL[25]*GPL[710] + 
         2*GPL[27]*GPL[710] - 2*GPL[18]*GPL[715] + 2*GPL[19]*GPL[715] - 
         2*GPL[25]*GPL[715] + 2*GPL[27]*GPL[715] - GPL[18]*GPL[723] - 
         3*GPL[19]*GPL[723] + 3*GPL[25]*GPL[723] + GPL[27]*GPL[723] + 
         GPL[18]*GPL[724] + 3*GPL[19]*GPL[724] - 3*GPL[25]*GPL[724] - 
         GPL[27]*GPL[724] + GPL[18]*GPL[725] + 3*GPL[19]*GPL[725] - 
         3*GPL[25]*GPL[725] - GPL[27]*GPL[725] - 2*GPL[3]*GPL[727] + 
         2*GPL[3]*GPL[728] - 3*GPL[18]*GPL[728] - GPL[19]*GPL[728] + 
         GPL[25]*GPL[728] + 3*GPL[27]*GPL[728] + 3*GPL[18]*GPL[729] + 
         GPL[19]*GPL[729] - GPL[25]*GPL[729] - 3*GPL[27]*GPL[729] + 
         3*GPL[18]*GPL[730] + GPL[19]*GPL[730] - GPL[25]*GPL[730] - 
         3*GPL[27]*GPL[730] - 2*GPL[3]*GPL[731] - GPL[18]*GPL[737] + 
         GPL[19]*GPL[737] - GPL[25]*GPL[737] + GPL[27]*GPL[737] - 
         GPL[18]*GPL[738] + GPL[19]*GPL[738] - GPL[25]*GPL[738] + 
         GPL[27]*GPL[738] + 2*GPL[18]*GPL[744] - 2*GPL[19]*GPL[744] + 
         2*GPL[25]*GPL[744] - 2*GPL[27]*GPL[744] - GPL[18]*GPL[750] + 
         GPL[19]*GPL[750] - GPL[25]*GPL[750] + GPL[27]*GPL[750] + 
         GPL[18]*GPL[751] - GPL[19]*GPL[751] + GPL[25]*GPL[751] - 
         GPL[27]*GPL[751] + GPL[18]*GPL[752] - GPL[19]*GPL[752] + 
         GPL[25]*GPL[752] - GPL[27]*GPL[752] + GPL[18]*GPL[755] - 
         GPL[19]*GPL[755] + GPL[25]*GPL[755] - GPL[27]*GPL[755] - 
         GPL[18]*GPL[756] + GPL[19]*GPL[756] - GPL[25]*GPL[756] + 
         GPL[27]*GPL[756] - GPL[18]*GPL[757] + GPL[19]*GPL[757] - 
         GPL[25]*GPL[757] + GPL[27]*GPL[757] - 12*GPL[15]*GPL[763] + 
         12*GPL[16]*GPL[763] - 4*GPL[18]*GPL[763] + 4*GPL[25]*GPL[763] + 
         8*GPL[27]*GPL[763] + 2*GPL[19]*GPL[764] - 2*GPL[25]*GPL[764] + 
         2*GPL[19]*GPL[765] - 2*GPL[25]*GPL[765] + 2*GPL[3]*GPL[767] - 
         2*GPL[19]*GPL[768] + 2*GPL[25]*GPL[768] + 2*GPL[19]*GPL[769] - 
         2*GPL[25]*GPL[769] + 2*GPL[19]*GPL[770] - 2*GPL[25]*GPL[770] - 
         2*GPL[3]*GPL[772] + GPL[3]*GPL[773] + 6*GPL[15]*GPL[773] - 
         6*GPL[16]*GPL[773] + 2*GPL[18]*GPL[773] - 3*GPL[19]*GPL[773] + 
         GPL[25]*GPL[773] - 4*GPL[27]*GPL[773] + 2*GPL[19]*GPL[774] - 
         2*GPL[25]*GPL[774] + 2*GPL[19]*GPL[775] - 2*GPL[25]*GPL[775] - 
         GPL[3]*GPL[776] - 3*GPL[3]*GPL[777] + GPL[3]*GPL[778] - 
         GPL[3]*GPL[779] + GPL[3]*GPL[780] + 4*GPL[19]*GPL[781] - 
         4*GPL[25]*GPL[781] - 4*GPL[19]*GPL[782] + 4*GPL[25]*GPL[782] - 
         4*GPL[19]*GPL[783] + 4*GPL[25]*GPL[783] + 4*GPL[3]*GPL[785] - 
         3*GPL[3]*GPL[786] + 6*GPL[15]*GPL[786] - 6*GPL[16]*GPL[786] + 
         2*GPL[18]*GPL[786] + 3*GPL[19]*GPL[786] - 5*GPL[25]*GPL[786] - 
         4*GPL[27]*GPL[786] - 2*GPL[3]*GPL[787] - 6*GPL[15]*GPL[787] + 
         6*GPL[16]*GPL[787] - 2*GPL[18]*GPL[787] - 3*GPL[19]*GPL[787] + 
         5*GPL[25]*GPL[787] + 4*GPL[27]*GPL[787] - 2*GPL[3]*GPL[788] - 
         6*GPL[15]*GPL[788] + 6*GPL[16]*GPL[788] - 2*GPL[18]*GPL[788] - 
         3*GPL[19]*GPL[788] + 5*GPL[25]*GPL[788] + 4*GPL[27]*GPL[788] + 
         5*GPL[3]*GPL[789] + 4*GPL[3]*GPL[790] - 4*GPL[3]*GPL[791] + 
         4*GPL[3]*GPL[792] + 4*GPL[3]*GPL[793] - 4*GPL[3]*GPL[794] - 
         4*GPL[3]*GPL[795] + 4*GPL[3]*GPL[796] - 4*GPL[3]*GPL[797] - 
         4*GPL[3]*GPL[798] - 4*GPL[3]*GPL[799] - 12*GPL[15]*GPL[799] + 
         12*GPL[16]*GPL[799] - 4*GPL[19]*GPL[799] + 8*GPL[25]*GPL[799] + 
         4*GPL[27]*GPL[799] + 2*GPL[3]*GPL[800] + 6*GPL[15]*GPL[800] - 
         6*GPL[16]*GPL[800] + GPL[18]*GPL[800] + 2*GPL[19]*GPL[800] - 
         4*GPL[25]*GPL[800] - 3*GPL[27]*GPL[800] + 2*GPL[3]*GPL[801] + 
         6*GPL[15]*GPL[801] - 6*GPL[16]*GPL[801] + GPL[18]*GPL[801] + 
         2*GPL[19]*GPL[801] - 4*GPL[25]*GPL[801] - 3*GPL[27]*GPL[801] + 
         2*GPL[3]*GPL[802] + GPL[3]*GPL[803] + 2*GPL[3]*GPL[804] - 
         2*GPL[18]*GPL[804] + 2*GPL[27]*GPL[804] + 2*GPL[18]*GPL[805] - 
         2*GPL[27]*GPL[805] + 2*GPL[18]*GPL[806] - 2*GPL[27]*GPL[806] - 
         2*GPL[3]*GPL[807] + 3*GPL[3]*GPL[809] - 6*GPL[15]*GPL[809] + 
         6*GPL[16]*GPL[809] - GPL[18]*GPL[809] - 2*GPL[19]*GPL[809] + 
         4*GPL[25]*GPL[809] + 3*GPL[27]*GPL[809] + 2*GPL[18]*GPL[810] - 
         2*GPL[27]*GPL[810] + 2*GPL[18]*GPL[811] - 2*GPL[27]*GPL[811] - 
         3*GPL[3]*GPL[812] - GPL[3]*GPL[813] - GPL[3]*GPL[814] + 
         GPL[3]*GPL[815] - GPL[3]*GPL[816] - 2*GPL[3]*GPL[817] + 
         6*GPL[15]*GPL[817] - 6*GPL[16]*GPL[817] + 3*GPL[18]*GPL[817] + 
         2*GPL[19]*GPL[817] - 4*GPL[25]*GPL[817] - 5*GPL[27]*GPL[817] - 
         2*GPL[3]*GPL[818] - 6*GPL[15]*GPL[818] + 6*GPL[16]*GPL[818] - 
         3*GPL[18]*GPL[818] - 2*GPL[19]*GPL[818] + 4*GPL[25]*GPL[818] + 
         5*GPL[27]*GPL[818] - 2*GPL[3]*GPL[819] - 6*GPL[15]*GPL[819] + 
         6*GPL[16]*GPL[819] - 3*GPL[18]*GPL[819] - 2*GPL[19]*GPL[819] + 
         4*GPL[25]*GPL[819] + 5*GPL[27]*GPL[819] + 4*GPL[3]*GPL[820] + 
         5*GPL[3]*GPL[821] - 4*GPL[3]*GPL[822] + 4*GPL[18]*GPL[822] - 
         4*GPL[27]*GPL[822] - 4*GPL[18]*GPL[823] + 4*GPL[27]*GPL[823] - 
         4*GPL[18]*GPL[824] + 4*GPL[27]*GPL[824] + 4*GPL[3]*GPL[825] + 
         4*GPL[3]*GPL[827] + 4*GPL[3]*GPL[828] - 4*GPL[3]*GPL[829] - 
         4*GPL[3]*GPL[830] + 4*GPL[3]*GPL[831] - 4*GPL[3]*GPL[832] - 
         4*GPL[3]*GPL[833] + 4*GPL[18]*GPL[835] - 4*GPL[27]*GPL[835] + 
         4*GPL[18]*GPL[836] - 4*GPL[27]*GPL[836] - 4*GPL[18]*GPL[841] + 
         4*GPL[27]*GPL[841] + 4*GPL[18]*GPL[847] - 4*GPL[27]*GPL[847] - 
         4*GPL[18]*GPL[848] + 4*GPL[27]*GPL[848] - 4*GPL[18]*GPL[849] + 
         4*GPL[27]*GPL[849] - GPL[3]*GPL[854] - 2*GPL[6]*GPL[854] - 
         GPL[9]*GPL[854] - GPL[20]*GPL[854] - GPL[3]*GPL[855] + 
         4*GPL[6]*GPL[855] - GPL[9]*GPL[855] - GPL[20]*GPL[855] - 
         GPL[3]*GPL[856] + GPL[6]*GPL[856] - GPL[9]*GPL[856] - 
         GPL[20]*GPL[856] - GPL[3]*GPL[857] + GPL[6]*GPL[857] - 
         GPL[9]*GPL[857] - GPL[20]*GPL[857] - 4*GPL[3]*GPL[858] + 
         4*GPL[6]*GPL[858] - 4*GPL[9]*GPL[858] - 4*GPL[20]*GPL[858] - 
         4*GPL[3]*GPL[859] + 4*GPL[6]*GPL[859] - 4*GPL[9]*GPL[859] - 
         4*GPL[20]*GPL[859] + 2*GPL[3]*GPL[860] - 2*GPL[6]*GPL[860] + 
         2*GPL[9]*GPL[860] + 2*GPL[20]*GPL[860] + 2*GPL[3]*GPL[861] - 
         2*GPL[6]*GPL[861] + 2*GPL[9]*GPL[861] + 2*GPL[20]*GPL[861] + 
         6*GPL[6]*GPL[862] - 6*GPL[6]*GPL[863] + GPL[3]*GPL[864] - 
         4*GPL[6]*GPL[864] + GPL[9]*GPL[864] + GPL[20]*GPL[864] + 
         GPL[3]*GPL[865] + 2*GPL[6]*GPL[865] + GPL[9]*GPL[865] + 
         GPL[20]*GPL[865] + GPL[3]*GPL[866] - GPL[6]*GPL[866] + 
         GPL[9]*GPL[866] + GPL[20]*GPL[866] + GPL[3]*GPL[867] - 
         GPL[6]*GPL[867] + GPL[9]*GPL[867] + GPL[20]*GPL[867] - 
         4*GPL[3]*GPL[868] + 4*GPL[6]*GPL[868] - 4*GPL[9]*GPL[868] - 
         4*GPL[20]*GPL[868] - 4*GPL[3]*GPL[869] + 4*GPL[6]*GPL[869] - 
         4*GPL[9]*GPL[869] - 4*GPL[20]*GPL[869] + 2*GPL[3]*GPL[870] - 
         2*GPL[6]*GPL[870] + 2*GPL[9]*GPL[870] + 2*GPL[20]*GPL[870] + 
         2*GPL[3]*GPL[871] - 2*GPL[6]*GPL[871] + 2*GPL[9]*GPL[871] + 
         2*GPL[20]*GPL[871] + GPL[3]*GPL[872] - 2*GPL[6]*GPL[872] + 
         GPL[9]*GPL[872] + GPL[20]*GPL[872] + GPL[3]*GPL[873] + 
         GPL[9]*GPL[873] + GPL[20]*GPL[873] - GPL[3]*GPL[874] + 
         GPL[6]*GPL[874] - GPL[9]*GPL[874] - GPL[20]*GPL[874] - 
         GPL[3]*GPL[875] + GPL[6]*GPL[875] - GPL[9]*GPL[875] - 
         GPL[20]*GPL[875] + GPL[3]*GPL[876] - 2*GPL[6]*GPL[876] + 
         GPL[9]*GPL[876] + GPL[20]*GPL[876] + GPL[3]*GPL[877] + 
         GPL[9]*GPL[877] + GPL[20]*GPL[877] - GPL[3]*GPL[878] + 
         GPL[6]*GPL[878] - GPL[9]*GPL[878] - GPL[20]*GPL[878] - 
         GPL[3]*GPL[879] + GPL[6]*GPL[879] - GPL[9]*GPL[879] - 
         GPL[20]*GPL[879] - GPL[3]*GPL[880] - GPL[9]*GPL[880] - 
         GPL[20]*GPL[880] - GPL[3]*GPL[881] + 2*GPL[6]*GPL[881] - 
         GPL[9]*GPL[881] - GPL[20]*GPL[881] + GPL[3]*GPL[882] - 
         GPL[6]*GPL[882] + GPL[9]*GPL[882] + GPL[20]*GPL[882] + 
         GPL[3]*GPL[883] - GPL[6]*GPL[883] + GPL[9]*GPL[883] + 
         GPL[20]*GPL[883] - GPL[3]*GPL[884] - GPL[9]*GPL[884] - 
         GPL[20]*GPL[884] - GPL[3]*GPL[885] + 2*GPL[6]*GPL[885] - 
         GPL[9]*GPL[885] - GPL[20]*GPL[885] + GPL[3]*GPL[886] - 
         GPL[6]*GPL[886] + GPL[9]*GPL[886] + GPL[20]*GPL[886] + 
         GPL[3]*GPL[887] - GPL[6]*GPL[887] + GPL[9]*GPL[887] + 
         GPL[20]*GPL[887] + 4*GPL[3]*GPL[888] - 4*GPL[6]*GPL[888] + 
         4*GPL[9]*GPL[888] + 4*GPL[20]*GPL[888] + 4*GPL[3]*GPL[889] - 
         4*GPL[6]*GPL[889] + 4*GPL[9]*GPL[889] + 4*GPL[20]*GPL[889] - 
         4*GPL[3]*GPL[890] + 4*GPL[6]*GPL[890] - 4*GPL[9]*GPL[890] - 
         4*GPL[20]*GPL[890] - 4*GPL[3]*GPL[891] + 4*GPL[6]*GPL[891] - 
         4*GPL[9]*GPL[891] - 4*GPL[20]*GPL[891] + 4*GPL[3]*GPL[892] - 
         4*GPL[6]*GPL[892] + 4*GPL[9]*GPL[892] + 4*GPL[20]*GPL[892] + 
         4*GPL[3]*GPL[893] - 4*GPL[6]*GPL[893] + 4*GPL[9]*GPL[893] + 
         4*GPL[20]*GPL[893] - 4*GPL[3]*GPL[894] + 4*GPL[6]*GPL[894] - 
         4*GPL[9]*GPL[894] - 4*GPL[20]*GPL[894] - 4*GPL[3]*GPL[895] + 
         4*GPL[6]*GPL[895] - 4*GPL[9]*GPL[895] - 4*GPL[20]*GPL[895] - 
         2*GPL[3]*GPL[896] + 2*GPL[6]*GPL[896] - 2*GPL[9]*GPL[896] - 
         2*GPL[20]*GPL[896] - 2*GPL[3]*GPL[897] + 2*GPL[6]*GPL[897] - 
         2*GPL[9]*GPL[897] - 2*GPL[20]*GPL[897] + 4*GPL[3]*GPL[898] - 
         4*GPL[6]*GPL[898] + 4*GPL[9]*GPL[898] + 4*GPL[20]*GPL[898] + 
         4*GPL[3]*GPL[899] - 4*GPL[6]*GPL[899] + 4*GPL[9]*GPL[899] + 
         4*GPL[20]*GPL[899] - 2*GPL[3]*GPL[900] + 2*GPL[6]*GPL[900] - 
         2*GPL[9]*GPL[900] - 2*GPL[20]*GPL[900] - 2*GPL[3]*GPL[901] + 
         2*GPL[6]*GPL[901] - 2*GPL[9]*GPL[901] - 2*GPL[20]*GPL[901] + 
         4*GPL[3]*GPL[902] - 4*GPL[6]*GPL[902] + 4*GPL[9]*GPL[902] + 
         4*GPL[20]*GPL[902] + 4*GPL[3]*GPL[903] - 4*GPL[6]*GPL[903] + 
         4*GPL[9]*GPL[903] + 4*GPL[20]*GPL[903] + 4*GPL[19]*GPL[905] - 
         4*GPL[25]*GPL[905] + 4*GPL[19]*GPL[911] - 4*GPL[25]*GPL[911] - 
         4*GPL[19]*GPL[912] + 4*GPL[25]*GPL[912] - 4*GPL[19]*GPL[913] + 
         4*GPL[25]*GPL[913] - GPL[3]*GPL[917] - 2*GPL[6]*GPL[917] - 
         GPL[9]*GPL[917] - GPL[20]*GPL[917] - GPL[3]*GPL[918] + 
         4*GPL[6]*GPL[918] - GPL[9]*GPL[918] - GPL[20]*GPL[918] - 
         GPL[3]*GPL[919] + GPL[6]*GPL[919] - GPL[9]*GPL[919] - 
         GPL[20]*GPL[919] - GPL[3]*GPL[920] + GPL[6]*GPL[920] - 
         GPL[9]*GPL[920] - GPL[20]*GPL[920] - 4*GPL[3]*GPL[921] + 
         4*GPL[6]*GPL[921] - 4*GPL[9]*GPL[921] - 4*GPL[20]*GPL[921] - 
         4*GPL[3]*GPL[922] + 4*GPL[6]*GPL[922] - 4*GPL[9]*GPL[922] - 
         4*GPL[20]*GPL[922] + 2*GPL[3]*GPL[923] - 2*GPL[6]*GPL[923] + 
         2*GPL[9]*GPL[923] + 2*GPL[20]*GPL[923] + 2*GPL[3]*GPL[924] - 
         2*GPL[6]*GPL[924] + 2*GPL[9]*GPL[924] + 2*GPL[20]*GPL[924] + 
         6*GPL[6]*GPL[925] - 6*GPL[6]*GPL[926] + GPL[3]*GPL[927] - 
         4*GPL[6]*GPL[927] + GPL[9]*GPL[927] + GPL[20]*GPL[927] + 
         GPL[3]*GPL[928] + 2*GPL[6]*GPL[928] + GPL[9]*GPL[928] + 
         GPL[20]*GPL[928] + GPL[3]*GPL[929] - GPL[6]*GPL[929] + 
         GPL[9]*GPL[929] + GPL[20]*GPL[929] + GPL[3]*GPL[930] - 
         GPL[6]*GPL[930] + GPL[9]*GPL[930] + GPL[20]*GPL[930] - 
         4*GPL[3]*GPL[931] + 4*GPL[6]*GPL[931] - 4*GPL[9]*GPL[931] - 
         4*GPL[20]*GPL[931] - 4*GPL[3]*GPL[932] + 4*GPL[6]*GPL[932] - 
         4*GPL[9]*GPL[932] - 4*GPL[20]*GPL[932] + 2*GPL[3]*GPL[933] - 
         2*GPL[6]*GPL[933] + 2*GPL[9]*GPL[933] + 2*GPL[20]*GPL[933] + 
         2*GPL[3]*GPL[934] - 2*GPL[6]*GPL[934] + 2*GPL[9]*GPL[934] + 
         2*GPL[20]*GPL[934] + GPL[3]*GPL[935] - 2*GPL[6]*GPL[935] + 
         GPL[9]*GPL[935] + GPL[20]*GPL[935] + GPL[3]*GPL[936] + 
         GPL[9]*GPL[936] + GPL[20]*GPL[936] - GPL[3]*GPL[937] + 
         GPL[6]*GPL[937] - GPL[9]*GPL[937] - GPL[20]*GPL[937] - 
         GPL[3]*GPL[938] + GPL[6]*GPL[938] - GPL[9]*GPL[938] - 
         GPL[20]*GPL[938] + GPL[3]*GPL[939] - 2*GPL[6]*GPL[939] + 
         GPL[9]*GPL[939] + GPL[20]*GPL[939] + GPL[3]*GPL[940] + 
         GPL[9]*GPL[940] + GPL[20]*GPL[940] - GPL[3]*GPL[941] + 
         GPL[6]*GPL[941] - GPL[9]*GPL[941] - GPL[20]*GPL[941] - 
         GPL[3]*GPL[942] + GPL[6]*GPL[942] - GPL[9]*GPL[942] - 
         GPL[20]*GPL[942] - GPL[3]*GPL[943] - GPL[9]*GPL[943] - 
         GPL[20]*GPL[943] - GPL[3]*GPL[944] + 2*GPL[6]*GPL[944] - 
         GPL[9]*GPL[944] - GPL[20]*GPL[944] + GPL[3]*GPL[945] - 
         GPL[6]*GPL[945] + GPL[9]*GPL[945] + GPL[20]*GPL[945] + 
         GPL[3]*GPL[946] - GPL[6]*GPL[946] + GPL[9]*GPL[946] + 
         GPL[20]*GPL[946] - GPL[3]*GPL[947] - GPL[9]*GPL[947] - 
         GPL[20]*GPL[947] - GPL[3]*GPL[948] + 2*GPL[6]*GPL[948] - 
         GPL[9]*GPL[948] - GPL[20]*GPL[948] + GPL[3]*GPL[949] - 
         GPL[6]*GPL[949] + GPL[9]*GPL[949] + GPL[20]*GPL[949] + 
         GPL[3]*GPL[950] - GPL[6]*GPL[950] + GPL[9]*GPL[950] + 
         GPL[20]*GPL[950] + 4*GPL[3]*GPL[951] - 4*GPL[6]*GPL[951] + 
         4*GPL[9]*GPL[951] + 4*GPL[20]*GPL[951] + 4*GPL[3]*GPL[952] - 
         4*GPL[6]*GPL[952] + 4*GPL[9]*GPL[952] + 4*GPL[20]*GPL[952] - 
         4*GPL[3]*GPL[953] + 4*GPL[6]*GPL[953] - 4*GPL[9]*GPL[953] - 
         4*GPL[20]*GPL[953] - 4*GPL[3]*GPL[954] + 4*GPL[6]*GPL[954] - 
         4*GPL[9]*GPL[954] - 4*GPL[20]*GPL[954] + 4*GPL[3]*GPL[955] - 
         4*GPL[6]*GPL[955] + 4*GPL[9]*GPL[955] + 4*GPL[20]*GPL[955] + 
         4*GPL[3]*GPL[956] - 4*GPL[6]*GPL[956] + 4*GPL[9]*GPL[956] + 
         4*GPL[20]*GPL[956] - 4*GPL[3]*GPL[957] + 4*GPL[6]*GPL[957] - 
         4*GPL[9]*GPL[957] - 4*GPL[20]*GPL[957] - 4*GPL[3]*GPL[958] + 
         4*GPL[6]*GPL[958] - 4*GPL[9]*GPL[958] - 4*GPL[20]*GPL[958] - 
         2*GPL[3]*GPL[959] + 2*GPL[6]*GPL[959] - 2*GPL[9]*GPL[959] - 
         2*GPL[20]*GPL[959] - 2*GPL[3]*GPL[960] + 2*GPL[6]*GPL[960] - 
         2*GPL[9]*GPL[960] - 2*GPL[20]*GPL[960] + 4*GPL[3]*GPL[961] - 
         4*GPL[6]*GPL[961] + 4*GPL[9]*GPL[961] + 4*GPL[20]*GPL[961] + 
         4*GPL[3]*GPL[962] - 4*GPL[6]*GPL[962] + 4*GPL[9]*GPL[962] + 
         4*GPL[20]*GPL[962] - 2*GPL[3]*GPL[963] + 2*GPL[6]*GPL[963] - 
         2*GPL[9]*GPL[963] - 2*GPL[20]*GPL[963] - 2*GPL[3]*GPL[964] + 
         2*GPL[6]*GPL[964] - 2*GPL[9]*GPL[964] - 2*GPL[20]*GPL[964] + 
         4*GPL[3]*GPL[965] - 4*GPL[6]*GPL[965] + 4*GPL[9]*GPL[965] + 
         4*GPL[20]*GPL[965] + 4*GPL[3]*GPL[966] - 4*GPL[6]*GPL[966] + 
         4*GPL[9]*GPL[966] + 4*GPL[20]*GPL[966] + 4*GPL[18]*GPL[967] + 
         4*GPL[19]*GPL[967] - 4*GPL[25]*GPL[967] - 4*GPL[27]*GPL[967] - 
         4*GPL[18]*GPL[968] - 4*GPL[19]*GPL[968] + 4*GPL[25]*GPL[968] + 
         4*GPL[27]*GPL[968] - 4*GPL[18]*GPL[969] - 4*GPL[19]*GPL[969] + 
         4*GPL[25]*GPL[969] + 4*GPL[27]*GPL[969] - 4*GPL[18]*GPL[970] - 
         4*GPL[19]*GPL[970] + 4*GPL[25]*GPL[970] + 4*GPL[27]*GPL[970] + 
         4*GPL[18]*GPL[971] + 4*GPL[19]*GPL[971] - 4*GPL[25]*GPL[971] - 
         4*GPL[27]*GPL[971] + 4*GPL[18]*GPL[972] + 4*GPL[19]*GPL[972] - 
         4*GPL[25]*GPL[972] - 4*GPL[27]*GPL[972] - 4*GPL[18]*GPL[973] - 
         4*GPL[19]*GPL[973] + 4*GPL[25]*GPL[973] + 4*GPL[27]*GPL[973] + 
         4*GPL[18]*GPL[974] + 4*GPL[19]*GPL[974] - 4*GPL[25]*GPL[974] - 
         4*GPL[27]*GPL[974] + 4*GPL[18]*GPL[975] + 4*GPL[19]*GPL[975] - 
         4*GPL[25]*GPL[975] - 4*GPL[27]*GPL[975] + 4*GPL[18]*GPL[976] + 
         4*GPL[19]*GPL[976] - 4*GPL[25]*GPL[976] - 4*GPL[27]*GPL[976] - 
         4*GPL[18]*GPL[977] - 4*GPL[19]*GPL[977] + 4*GPL[25]*GPL[977] + 
         4*GPL[27]*GPL[977] - 4*GPL[18]*GPL[978] - 4*GPL[19]*GPL[978] + 
         4*GPL[25]*GPL[978] + 4*GPL[27]*GPL[978] - 4*GPL[18]*GPL[979] - 
         4*GPL[19]*GPL[979] + 4*GPL[25]*GPL[979] + 4*GPL[27]*GPL[979] + 
         4*GPL[18]*GPL[980] + 4*GPL[19]*GPL[980] - 4*GPL[25]*GPL[980] - 
         4*GPL[27]*GPL[980] + 4*GPL[18]*GPL[981] + 4*GPL[19]*GPL[981] - 
         4*GPL[25]*GPL[981] - 4*GPL[27]*GPL[981] - 4*GPL[18]*GPL[982] - 
         4*GPL[19]*GPL[982] + 4*GPL[25]*GPL[982] + 4*GPL[27]*GPL[982] + 
         4*GPL[18]*GPL[983] + 4*GPL[19]*GPL[983] - 4*GPL[25]*GPL[983] - 
         4*GPL[27]*GPL[983] + 4*GPL[18]*GPL[984] + 4*GPL[19]*GPL[984] - 
         4*GPL[25]*GPL[984] - 4*GPL[27]*GPL[984] - 5*GPL[1147] + 
         4*GPL[1153] - 4*GPL[1154] - 6*GPL[1156] + 7*GPL[1159] + 
         36*GPL[1174] + GPL[1176] - 24*GPL[1177] + 12*GPL[1178] - 
         4*GPL[1179] + 4*GPL[1180] + 7*GPL[1182] - 24*GPL[1183] - 
         4*GPL[1185] + 10*GPL[1187] + 3*GPL[1190] + 3*GPL[1191] - 
         8*GPL[1194] + 3*GPL[1197] + 3*GPL[1199] - 3*GPL[1201] - 
         3*GPL[1202] + 3*GPL[1203] + 3*GPL[1204] + 4*GPL[1205] + 
         4*GPL[1211] - 4*GPL[1212] - 4*GPL[1213] + 3*GPL[1214] + 
         3*GPL[1215] + 3*GPL[1216] + 3*GPL[1217] + 12*GPL[1219] - 
         8*GPL[1221] + 4*GPL[1226] + 4*GPL[1230] + 4*GPL[1232] + 
         4*GPL[1235] + 4*GPL[1236] - 2*GPL[1237] - 2*GPL[1243] + 
         2*GPL[1244] + 2*GPL[1245] - 2*GPL[1246] - 2*GPL[1247] - 
         2*GPL[1248] - 2*GPL[1249] - 18*GPL[1251] - 18*GPL[1252] + 
         18*GPL[1253] + 18*GPL[1254] + 15*GPL[1255] + 15*GPL[1256] - 
         3*GPL[1257] - 3*GPL[1258] - 15*GPL[1259] - 15*GPL[1260] - 
         3*GPL[1261] - 3*GPL[1262] - 3*GPL[1263] - 3*GPL[1264] - 
         3*GPL[1265] - 3*GPL[1266] + 4*GPL[1267] + 4*GPL[1268] + 
         4*GPL[1269] + 4*GPL[1270] - 2*GPL[1271] - 2*GPL[1272] - 
         2*GPL[1273] - 2*GPL[1274] + 3*GPL[1275] + 3*GPL[1276] - 
         3*GPL[1277] - 3*GPL[1278] - 3*GPL[1279] - 3*GPL[1280] - 
         3*GPL[1281] - 3*GPL[1282] + 3*GPL[1283] + 3*GPL[1284] + 
         3*GPL[1285] + 3*GPL[1286] + 3*GPL[1287] + 3*GPL[1288] - 
         3*GPL[1289] - 3*GPL[1290] - 3*GPL[1291] - 3*GPL[1292] - 
         3*GPL[1293] - 3*GPL[1294] + 3*GPL[1295] + 3*GPL[1296] + 
         3*GPL[1297] + 3*GPL[1298] - 6*GPL[1299] + 4*GPL[1300] - GPL[1301] - 
         GPL[1302] - 2*GPL[1303] - 2*GPL[1306] - GPL[1309] + GPL[1310] + 
         GPL[1311] - 3*GPL[1312] + 3*GPL[1313] + 3*GPL[1314] - GPL[1315] - 
         GPL[1316] + 2*GPL[1317] - GPL[1318] + GPL[1319] + GPL[1320] + 
         GPL[1321] - GPL[1322] - GPL[1323] - 4*GPL[1324] + 2*GPL[1330] + 
         2*GPL[1336] - 2*GPL[1337] - 2*GPL[1338] + GPL[1340] + GPL[1341] - 
         2*GPL[1342] + 2*GPL[1343] + 2*GPL[1344] - GPL[1345] + 2*GPL[1346] + 
         2*GPL[1347] + 3*GPL[1348] - 3*GPL[1349] - 3*GPL[1350] + 
         4*GPL[1351] - 4*GPL[1352] - 4*GPL[1353] + 4*GPL[1354] + 
         4*GPL[1355] - 4*GPL[1356] + 4*GPL[1357] - 4*GPL[1358] - 
         4*GPL[1359] + 3*GPL[1360] + 3*GPL[1361] + 3*GPL[1362] + 
         3*GPL[1363] - 3*GPL[1364] - 3*GPL[1365] + 3*GPL[1366] + 
         3*GPL[1367] - 3*GPL[1368] - 3*GPL[1369] - 3*GPL[1370] - 
         3*GPL[1371] + 3*GPL[1372] + 3*GPL[1373] + 3*GPL[1374] + 
         3*GPL[1375] - 3*GPL[1376] - 3*GPL[1377] + 3*GPL[1378] + 
         3*GPL[1379] - 3*GPL[1380] - 3*GPL[1381] - 3*GPL[1382] - 
         3*GPL[1383] + 4*GPL[1384] - 4*GPL[1385] - 4*GPL[1386] - 
         4*GPL[1387] + 4*GPL[1388] + 4*GPL[1389] - 4*GPL[1390] + 
         4*GPL[1391] + 4*GPL[1392] + 4*GPL[1393] - 4*GPL[1394] - 
         4*GPL[1395] - 4*GPL[1396] + 4*GPL[1397] + 4*GPL[1398] - 
         4*GPL[1399] + 4*GPL[1400] + 4*GPL[1401] - 2*GPL[1402] - 
         2*GPL[1403] - 2*GPL[1404] - 2*GPL[1405] + 4*GPL[1406] + 
         4*GPL[1407] + 4*GPL[1408] + 4*GPL[1409] - 2*GPL[1410] - 
         2*GPL[1411] - 2*GPL[1412] - 2*GPL[1413] + 4*GPL[1414] + 
         4*GPL[1415] + 4*GPL[1416] + 4*GPL[1417] + 12*GPL[1428] - 
         8*GPL[1430] + 4*GPL[1437] - 2*GPL[1446] - 2*GPL[1452] + 
         2*GPL[1453] + 2*GPL[1454] + 4*GPL[1462] + 4*GPL[1543] - 
         4*GPL[1563] + 2*GPL[1569] + 2*GPL[1575] - 2*GPL[1576] - 
         2*GPL[1577] - 4*GPL[1578] + 2*GPL[1579] + 2*GPL[1580] - 
         2*GPL[1584] + 2*GPL[1587] - 2*GPL[1588] - 2*GPL[1589] - 
         18*GPL[1695] - 18*GPL[1696] - 6*GPL[1697] - 6*GPL[1698] + 
         18*GPL[1699] + 18*GPL[1700] - 6*GPL[1701] - 6*GPL[1702] - 
         6*GPL[1703] - 6*GPL[1704] - 6*GPL[1705] - 6*GPL[1706] + 
         36*GPL[1707] + 36*GPL[1708] - 36*GPL[1709] - 36*GPL[1710] - 
         18*GPL[1711] - 18*GPL[1712] + 6*GPL[1713] + 6*GPL[1714] + 
         18*GPL[1715] + 18*GPL[1716] + 6*GPL[1717] + 6*GPL[1718] + 
         6*GPL[1719] + 6*GPL[1720] + 6*GPL[1721] + 6*GPL[1722] - 
         6*GPL[1723] - 6*GPL[1724] + 6*GPL[1725] + 6*GPL[1726] + 
         6*GPL[1727] + 6*GPL[1728] + 6*GPL[1729] + 6*GPL[1730] - 
         6*GPL[1731] - 6*GPL[1732] - 6*GPL[1733] - 6*GPL[1734] - 
         6*GPL[1735] - 6*GPL[1736] + 6*GPL[1737] + 6*GPL[1738] + 
         6*GPL[1739] + 6*GPL[1740] + 6*GPL[1741] + 6*GPL[1742] - 
         6*GPL[1743] - 6*GPL[1744] - 6*GPL[1745] - 6*GPL[1746] - 
         6*GPL[1747] - 6*GPL[1748] - 6*GPL[1749] - 6*GPL[1750] + 
         6*GPL[1751] + 6*GPL[1752] - 6*GPL[1753] - 6*GPL[1754] + 
         6*GPL[1755] + 6*GPL[1756] + 6*GPL[1757] + 6*GPL[1758] - 
         6*GPL[1759] - 6*GPL[1760] - 6*GPL[1761] - 6*GPL[1762] + 
         6*GPL[1763] + 6*GPL[1764] - 6*GPL[1765] - 6*GPL[1766] + 
         6*GPL[1767] + 6*GPL[1768] + 6*GPL[1769] + 6*GPL[1770] + 
         15*GPL[1771] + 15*GPL[1772] + 3*GPL[1773] + 3*GPL[1774] - 
         15*GPL[1775] - 15*GPL[1776] + 3*GPL[1777] + 3*GPL[1778] + 
         3*GPL[1779] + 3*GPL[1780] + 3*GPL[1781] + 3*GPL[1782] - 
         4*GPL[1783] - 4*GPL[1784] - 4*GPL[1785] - 4*GPL[1786] + 
         2*GPL[1787] + 2*GPL[1788] + 2*GPL[1789] + 2*GPL[1790] - 
         18*GPL[1791] - 18*GPL[1792] + 18*GPL[1793] + 18*GPL[1794] + 
         3*GPL[1795] + 3*GPL[1796] - 3*GPL[1797] - 3*GPL[1798] - 
         3*GPL[1799] - 3*GPL[1800] - 3*GPL[1801] - 3*GPL[1802] - 
         3*GPL[1803] - 3*GPL[1804] - 3*GPL[1805] - 3*GPL[1806] - 
         4*GPL[1807] - 4*GPL[1808] - 4*GPL[1809] - 4*GPL[1810] + 
         2*GPL[1811] + 2*GPL[1812] + 2*GPL[1813] + 2*GPL[1814] + 
         3*GPL[1815] + 3*GPL[1816] - 3*GPL[1817] - 3*GPL[1818] - 
         3*GPL[1819] - 3*GPL[1820] - 3*GPL[1821] - 3*GPL[1822] + 
         3*GPL[1823] + 3*GPL[1824] + 3*GPL[1825] + 3*GPL[1826] + 
         3*GPL[1827] + 3*GPL[1828] - 3*GPL[1829] - 3*GPL[1830] - 
         3*GPL[1831] - 3*GPL[1832] - 3*GPL[1833] - 3*GPL[1834] + 
         3*GPL[1835] + 3*GPL[1836] + 3*GPL[1837] + 3*GPL[1838] + 
         3*GPL[1839] + 3*GPL[1840] + 3*GPL[1841] + 3*GPL[1842] - 
         3*GPL[1843] - 3*GPL[1844] + 3*GPL[1845] + 3*GPL[1846] - 
         3*GPL[1847] - 3*GPL[1848] - 3*GPL[1849] - 3*GPL[1850] + 
         3*GPL[1851] + 3*GPL[1852] + 3*GPL[1853] + 3*GPL[1854] - 
         3*GPL[1855] - 3*GPL[1856] + 3*GPL[1857] + 3*GPL[1858] - 
         3*GPL[1859] - 3*GPL[1860] - 3*GPL[1861] - 3*GPL[1862] + 
         2*GPL[1863] + 2*GPL[1864] + 2*GPL[1865] + 2*GPL[1866] - 
         4*GPL[1867] - 4*GPL[1868] - 4*GPL[1869] - 4*GPL[1870] + 
         2*GPL[1871] + 2*GPL[1872] + 2*GPL[1873] + 2*GPL[1874] - 
         4*GPL[1875] - 4*GPL[1876] - 4*GPL[1877] - 4*GPL[1878] + 
         3*GPL[2007] + 3*GPL[2008] + GPL[2009] + GPL[2010] - 3*GPL[2011] - 
         3*GPL[2012] + GPL[2013] + GPL[2014] + GPL[2015] + GPL[2016] + 
         GPL[2017] + GPL[2018] - 4*GPL[2021] - 4*GPL[2022] - 4*GPL[2025] - 
         4*GPL[2026] + 2*GPL[2027] + 2*GPL[2028] + 2*GPL[2029] + 
         2*GPL[2030] - 6*GPL[2031] - 6*GPL[2032] + 6*GPL[2033] + 
         6*GPL[2034] + 3*GPL[2035] + 3*GPL[2036] - GPL[2037] - GPL[2038] - 
         3*GPL[2039] - 3*GPL[2040] - GPL[2041] - GPL[2042] - GPL[2043] - 
         GPL[2044] - GPL[2045] - GPL[2046] - 4*GPL[2049] - 4*GPL[2050] - 
         4*GPL[2053] - 4*GPL[2054] + 2*GPL[2055] + 2*GPL[2056] + 
         2*GPL[2057] + 2*GPL[2058] + GPL[2059] + GPL[2060] - GPL[2061] - 
         GPL[2062] - GPL[2063] - GPL[2064] - GPL[2065] - GPL[2066] + 
         GPL[2067] + GPL[2068] + GPL[2069] + GPL[2070] + GPL[2071] + 
         GPL[2072] - GPL[2073] - GPL[2074] - GPL[2075] - GPL[2076] - 
         GPL[2077] - GPL[2078] + GPL[2079] + GPL[2080] + GPL[2081] + 
         GPL[2082] + GPL[2083] + GPL[2084] + GPL[2085] + GPL[2086] - 
         GPL[2087] - GPL[2088] + GPL[2089] + GPL[2090] - GPL[2091] - 
         GPL[2092] - GPL[2093] - GPL[2094] + GPL[2095] + GPL[2096] + 
         GPL[2097] + GPL[2098] - GPL[2099] - GPL[2100] + GPL[2101] + 
         GPL[2102] - GPL[2103] - GPL[2104] - GPL[2105] - GPL[2106] + 
         4*GPL[2107] + 4*GPL[2108] + 4*GPL[2109] + 4*GPL[2110] - 
         4*GPL[2111] - 4*GPL[2112] - 4*GPL[2113] - 4*GPL[2114] + 
         4*GPL[2115] + 4*GPL[2116] + 4*GPL[2117] + 4*GPL[2118] - 
         4*GPL[2119] - 4*GPL[2120] - 4*GPL[2121] - 4*GPL[2122] - 
         2*GPL[2125] - 2*GPL[2126] - 2*GPL[2129] - 2*GPL[2130] + 
         4*GPL[2131] + 4*GPL[2132] + 4*GPL[2133] + 4*GPL[2134] - 
         2*GPL[2137] - 2*GPL[2138] - 2*GPL[2141] - 2*GPL[2142] + 
         4*GPL[2143] + 4*GPL[2144] + 4*GPL[2145] + 4*GPL[2146] + 
         3*GPL[2147] + 3*GPL[2148] + GPL[2149] + GPL[2150] - 3*GPL[2151] - 
         3*GPL[2152] + GPL[2153] + GPL[2154] + GPL[2155] + GPL[2156] + 
         GPL[2157] + GPL[2158] - 4*GPL[2161] - 4*GPL[2162] - 4*GPL[2165] - 
         4*GPL[2166] + 2*GPL[2167] + 2*GPL[2168] + 2*GPL[2169] + 
         2*GPL[2170] - 6*GPL[2171] - 6*GPL[2172] + 6*GPL[2173] + 
         6*GPL[2174] + 3*GPL[2175] + 3*GPL[2176] - GPL[2177] - GPL[2178] - 
         3*GPL[2179] - 3*GPL[2180] - GPL[2181] - GPL[2182] - GPL[2183] - 
         GPL[2184] - GPL[2185] - GPL[2186] - 4*GPL[2189] - 4*GPL[2190] - 
         4*GPL[2193] - 4*GPL[2194] + 2*GPL[2195] + 2*GPL[2196] + 
         2*GPL[2197] + 2*GPL[2198] + GPL[2199] + GPL[2200] - GPL[2201] - 
         GPL[2202] - GPL[2203] - GPL[2204] - GPL[2205] - GPL[2206] + 
         GPL[2207] + GPL[2208] + GPL[2209] + GPL[2210] + GPL[2211] + 
         GPL[2212] - GPL[2213] - GPL[2214] - GPL[2215] - GPL[2216] - 
         GPL[2217] - GPL[2218] + GPL[2219] + GPL[2220] + GPL[2221] + 
         GPL[2222] + GPL[2223] + GPL[2224] + GPL[2225] + GPL[2226] - 
         GPL[2227] - GPL[2228] + GPL[2229] + GPL[2230] - GPL[2231] - 
         GPL[2232] - GPL[2233] - GPL[2234] + GPL[2235] + GPL[2236] + 
         GPL[2237] + GPL[2238] - GPL[2239] - GPL[2240] + GPL[2241] + 
         GPL[2242] - GPL[2243] - GPL[2244] - GPL[2245] - GPL[2246] + 
         4*GPL[2247] + 4*GPL[2248] + 4*GPL[2249] + 4*GPL[2250] - 
         4*GPL[2251] - 4*GPL[2252] - 4*GPL[2253] - 4*GPL[2254] + 
         4*GPL[2255] + 4*GPL[2256] + 4*GPL[2257] + 4*GPL[2258] - 
         4*GPL[2259] - 4*GPL[2260] - 4*GPL[2261] - 4*GPL[2262] - 
         2*GPL[2265] - 2*GPL[2266] - 2*GPL[2269] - 2*GPL[2270] + 
         4*GPL[2271] + 4*GPL[2272] + 4*GPL[2273] + 4*GPL[2274] - 
         2*GPL[2277] - 2*GPL[2278] - 2*GPL[2281] - 2*GPL[2282] + 
         4*GPL[2283] + 4*GPL[2284] + 4*GPL[2285] + 4*GPL[2286] + 
         12*GPL[2290] - 8*GPL[2291] + 4*GPL[2294] - 2*GPL[2297] - 
         2*GPL[2303] + 2*GPL[2304] + 2*GPL[2305] + 4*GPL[2307] + 
         4*GPL[2319] - 4*GPL[2339] + 2*GPL[2345] + 2*GPL[2351] - 
         2*GPL[2352] - 2*GPL[2353] - 4*GPL[2354] + 2*GPL[2355] + 
         2*GPL[2356] - 2*GPL[2360] + 2*GPL[2363] - 2*GPL[2364] - 
         2*GPL[2365] - 12*GPL[2464] + 8*GPL[2465] - 4*GPL[2468] - 
         2*GPL[2471] - 2*GPL[2477] + 2*GPL[2478] + 2*GPL[2479] - 
         4*GPL[2480] + 2*GPL[2486] + 2*GPL[2492] - 2*GPL[2493] - 
         2*GPL[2494] + 6*GPL[2495] - 8*GPL[2496] + GPL[2497] + GPL[2498] + 
         2*GPL[2499] + 2*GPL[2502] + GPL[2505] - GPL[2506] - GPL[2507] + 
         3*GPL[2508] - 3*GPL[2509] - 3*GPL[2510] + GPL[2511] + GPL[2512] - 
         2*GPL[2513] + GPL[2514] - GPL[2515] - GPL[2516] - GPL[2517] + 
         GPL[2518] + GPL[2519] + 8*GPL[2520] - 4*GPL[2526] - 4*GPL[2532] + 
         4*GPL[2533] + 4*GPL[2534] + 4*GPL[2535] - 3*GPL[2536] - 
         3*GPL[2537] + 2*GPL[2538] - 2*GPL[2539] - 2*GPL[2540] + 
         3*GPL[2541] - 2*GPL[2542] - 2*GPL[2543] - 5*GPL[2544] + 
         5*GPL[2545] + 5*GPL[2546] - 4*GPL[2547] + 4*GPL[2548] + 
         4*GPL[2549] - 4*GPL[2550] - 4*GPL[2551] + 4*GPL[2552] - 
         4*GPL[2553] + 4*GPL[2554] + 4*GPL[2555] - 4*GPL[2556] + 
         4*GPL[2557] + 4*GPL[2558] + 4*GPL[2559] - 4*GPL[2560] - 
         4*GPL[2561] + 4*GPL[2562] - 4*GPL[2563] - 4*GPL[2564] - 
         4*GPL[2565] + 4*GPL[2566] + 4*GPL[2567] + 4*GPL[2568] - 
         4*GPL[2569] - 4*GPL[2570] + 4*GPL[2571] - 4*GPL[2572] - 
         4*GPL[2573] - 6*GPL[2574] + 8*GPL[2575] - 4*GPL[2576] - 
         4*GPL[2577] - 4*GPL[2578] + 2*GPL[2579] + 2*GPL[2580] - GPL[2581] + 
         2*GPL[2582] + 2*GPL[2583] - 2*GPL[2584] + 2*GPL[2585] + 
         2*GPL[2586] - GPL[2587] + GPL[2588] + GPL[2589] - 4*GPL[2590] + 
         2*GPL[2591] + 2*GPL[2592] - 2*GPL[2596] + 2*GPL[2599] - 
         2*GPL[2600] - 2*GPL[2601] - 6*GPL[2605] + 3*GPL[2607] + 
         3*GPL[2608] - 2*GPL[2609] - 2*GPL[2612] + 3*GPL[2615] - 
         3*GPL[2616] - 3*GPL[2617] + GPL[2618] - GPL[2619] - GPL[2620] - 
         GPL[2621] - GPL[2622] + 2*GPL[2623] - GPL[2624] + GPL[2625] + 
         GPL[2626] + GPL[2627] - GPL[2628] - GPL[2629] + 4*GPL[2630] - 
         2*GPL[2631] - 2*GPL[2632] + 2*GPL[2633] - 2*GPL[2634] - 
         2*GPL[2635] + GPL[2636] - 2*GPL[2637] - 2*GPL[2638] - 4*GPL[2639] + 
         4*GPL[2640] + 4*GPL[2641] - 5*GPL[2642] + 5*GPL[2643] + 
         5*GPL[2644] + 8*GPL[2645] - 4*GPL[2646] - 4*GPL[2647] + 
         4*GPL[2651] - 4*GPL[2654] + 4*GPL[2655] + 4*GPL[2656] - 
         4*GPL[2660] - 4*GPL[2661] + 4*GPL[2662] + 4*GPL[2663] - 
         4*GPL[2664] + 4*GPL[2665] + 4*GPL[2666] + 4*GPL[2667] - 
         4*GPL[2668] - 4*GPL[2669] + 4*GPL[2670] - 4*GPL[2671] - 
         4*GPL[2672] - 4*GPL[2673] + 4*GPL[2674] + 4*GPL[2675] + 
         4*GPL[2676] - 4*GPL[2677] - 4*GPL[2678] + 4*GPL[2679] - 
         4*GPL[2680] - 4*GPL[2681] + 3*GPL[2744] + 3*GPL[2745] + GPL[2746] + 
         GPL[2747] - 3*GPL[2748] - 3*GPL[2749] + GPL[2750] + GPL[2751] + 
         GPL[2752] + GPL[2753] + GPL[2754] + GPL[2755] + 4*GPL[2758] + 
         4*GPL[2759] + 4*GPL[2762] + 4*GPL[2763] - 2*GPL[2764] - 
         2*GPL[2765] - 2*GPL[2766] - 2*GPL[2767] - 6*GPL[2768] - 
         6*GPL[2769] + 6*GPL[2770] + 6*GPL[2771] + 3*GPL[2772] + 
         3*GPL[2773] - GPL[2774] - GPL[2775] - 3*GPL[2776] - 3*GPL[2777] - 
         GPL[2778] - GPL[2779] - GPL[2780] - GPL[2781] - GPL[2782] - 
         GPL[2783] + 4*GPL[2786] + 4*GPL[2787] + 4*GPL[2790] + 4*GPL[2791] - 
         2*GPL[2792] - 2*GPL[2793] - 2*GPL[2794] - 2*GPL[2795] + GPL[2796] + 
         GPL[2797] - GPL[2798] - GPL[2799] - GPL[2800] - GPL[2801] - 
         GPL[2802] - GPL[2803] + GPL[2804] + GPL[2805] + GPL[2806] + 
         GPL[2807] + GPL[2808] + GPL[2809] - GPL[2810] - GPL[2811] - 
         GPL[2812] - GPL[2813] - GPL[2814] - GPL[2815] + GPL[2816] + 
         GPL[2817] + GPL[2818] + GPL[2819] + GPL[2820] + GPL[2821] + 
         GPL[2822] + GPL[2823] - GPL[2824] - GPL[2825] + GPL[2826] + 
         GPL[2827] - GPL[2828] - GPL[2829] - GPL[2830] - GPL[2831] + 
         GPL[2832] + GPL[2833] + GPL[2834] + GPL[2835] - GPL[2836] - 
         GPL[2837] + GPL[2838] + GPL[2839] - GPL[2840] - GPL[2841] - 
         GPL[2842] - GPL[2843] - 4*GPL[2844] - 4*GPL[2845] - 4*GPL[2846] - 
         4*GPL[2847] + 4*GPL[2848] + 4*GPL[2849] + 4*GPL[2850] + 
         4*GPL[2851] - 4*GPL[2852] - 4*GPL[2853] - 4*GPL[2854] - 
         4*GPL[2855] + 4*GPL[2856] + 4*GPL[2857] + 4*GPL[2858] + 
         4*GPL[2859] + 2*GPL[2862] + 2*GPL[2863] + 2*GPL[2866] + 
         2*GPL[2867] - 4*GPL[2868] - 4*GPL[2869] - 4*GPL[2870] - 
         4*GPL[2871] + 2*GPL[2874] + 2*GPL[2875] + 2*GPL[2878] + 
         2*GPL[2879] - 4*GPL[2880] - 4*GPL[2881] - 4*GPL[2882] - 
         4*GPL[2883] + 3*GPL[2928] + 3*GPL[2929] + GPL[2930] + GPL[2931] - 
         3*GPL[2932] - 3*GPL[2933] + GPL[2934] + GPL[2935] + GPL[2936] + 
         GPL[2937] + GPL[2938] + GPL[2939] + 4*GPL[2942] + 4*GPL[2943] + 
         4*GPL[2946] + 4*GPL[2947] - 2*GPL[2948] - 2*GPL[2949] - 
         2*GPL[2950] - 2*GPL[2951] - 6*GPL[2952] - 6*GPL[2953] + 
         6*GPL[2954] + 6*GPL[2955] + 3*GPL[2956] + 3*GPL[2957] - GPL[2958] - 
         GPL[2959] - 3*GPL[2960] - 3*GPL[2961] - GPL[2962] - GPL[2963] - 
         GPL[2964] - GPL[2965] - GPL[2966] - GPL[2967] + 4*GPL[2970] + 
         4*GPL[2971] + 4*GPL[2974] + 4*GPL[2975] - 2*GPL[2976] - 
         2*GPL[2977] - 2*GPL[2978] - 2*GPL[2979] + GPL[2980] + GPL[2981] - 
         GPL[2982] - GPL[2983] - GPL[2984] - GPL[2985] - GPL[2986] - 
         GPL[2987] + GPL[2988] + GPL[2989] + GPL[2990] + GPL[2991] + 
         GPL[2992] + GPL[2993] - GPL[2994] - GPL[2995] - GPL[2996] - 
         GPL[2997] - GPL[2998] - GPL[2999] + GPL[3000] + GPL[3001] + 
         GPL[3002] + GPL[3003] + GPL[3004] + GPL[3005] + GPL[3006] + 
         GPL[3007] - GPL[3008] - GPL[3009] + GPL[3010] + GPL[3011] - 
         GPL[3012] - GPL[3013] - GPL[3014] - GPL[3015] + GPL[3016] + 
         GPL[3017] + GPL[3018] + GPL[3019] - GPL[3020] - GPL[3021] + 
         GPL[3022] + GPL[3023] - GPL[3024] - GPL[3025] - GPL[3026] - 
         GPL[3027] - 4*GPL[3028] - 4*GPL[3029] - 4*GPL[3030] - 4*GPL[3031] + 
         4*GPL[3032] + 4*GPL[3033] + 4*GPL[3034] + 4*GPL[3035] - 
         4*GPL[3036] - 4*GPL[3037] - 4*GPL[3038] - 4*GPL[3039] + 
         4*GPL[3040] + 4*GPL[3041] + 4*GPL[3042] + 4*GPL[3043] + 
         2*GPL[3046] + 2*GPL[3047] + 2*GPL[3050] + 2*GPL[3051] - 
         4*GPL[3052] - 4*GPL[3053] - 4*GPL[3054] - 4*GPL[3055] + 
         2*GPL[3058] + 2*GPL[3059] + 2*GPL[3062] + 2*GPL[3063] - 
         4*GPL[3064] - 4*GPL[3065] - 4*GPL[3066] - 4*GPL[3067] + 
         GPL[3]*Zeta[3] - 12*GPL[6]*Zeta[3] + 8*GPL[9]*Zeta[3] + 
         11*GPL[11]*Zeta[3] + 24*GPL[15]*Zeta[3] - 24*GPL[16]*Zeta[3] - 
         11*GPL[17]*Zeta[3] - GPL[18]*Zeta[3] - GPL[19]*Zeta[3] + 
         8*GPL[20]*Zeta[3] - 7*GPL[22]*Zeta[3] - 7*GPL[23]*Zeta[3] - 
         7*GPL[25]*Zeta[3] - 7*GPL[27]*Zeta[3]), 
     k[36] -> ep*(-GPL[11] - GPL[17]) + ep^2*(GPL[3]*GPL[11] - 
         GPL[6]*GPL[11] + GPL[9]*GPL[11] + GPL[3]*GPL[17] - GPL[6]*GPL[17] + 
         GPL[9]*GPL[17] + GPL[11]*GPL[20] + GPL[17]*GPL[20] + 
         GPL[3]*GPL[30] - GPL[6]*GPL[30] + GPL[9]*GPL[30] + GPL[20]*GPL[30] + 
         GPL[3]*GPL[31] - GPL[6]*GPL[31] + GPL[9]*GPL[31] + GPL[20]*GPL[31] + 
         GPL[50] - GPL[82] - GPL[87] - GPL[129] - GPL[131] - GPL[240] - 
         GPL[241] - GPL[250] - GPL[251]) + ep^3*((Pi^2*GPL[3])/6 - 
         (Pi^2*GPL[6])/3 + 2*GPL[3]*GPL[6]*GPL[11] - 2*GPL[3]*GPL[9]*
          GPL[11] + 2*GPL[3]*GPL[6]*GPL[17] - 2*GPL[3]*GPL[9]*GPL[17] - 
         2*GPL[3]*GPL[11]*GPL[20] - 2*GPL[3]*GPL[17]*GPL[20] + 
         (Pi^2*GPL[22])/6 + (Pi^2*GPL[23])/6 + (Pi^2*GPL[30])/3 - 
         2*GPL[3]*GPL[9]*GPL[30] - 2*GPL[3]*GPL[20]*GPL[30] + 
         2*GPL[3]*GPL[22]*GPL[30] + 2*GPL[3]*GPL[23]*GPL[30] + 
         (Pi^2*GPL[31])/3 - 2*GPL[3]*GPL[9]*GPL[31] - 2*GPL[3]*GPL[20]*
          GPL[31] + 2*GPL[3]*GPL[22]*GPL[31] + 2*GPL[3]*GPL[23]*GPL[31] - 
         GPL[6]*GPL[39] - 2*GPL[11]*GPL[39] - 2*GPL[17]*GPL[39] + 
         GPL[22]*GPL[39] + GPL[6]*GPL[47] - GPL[22]*GPL[47] + 
         GPL[23]*GPL[47] - 4*GPL[16]*GPL[50] + 2*GPL[11]*GPL[53] + 
         2*GPL[17]*GPL[53] - 2*GPL[6]*GPL[55] + 2*GPL[6]*GPL[59] + 
         2*GPL[11]*GPL[62] + 2*GPL[17]*GPL[62] - GPL[3]*GPL[65] + 
         2*GPL[11]*GPL[77] + 2*GPL[17]*GPL[77] + 2*GPL[30]*GPL[77] + 
         2*GPL[31]*GPL[77] - 2*GPL[11]*GPL[80] - 2*GPL[17]*GPL[80] - 
         2*GPL[30]*GPL[80] - 2*GPL[31]*GPL[80] + 2*GPL[3]*GPL[82] - 
         2*GPL[6]*GPL[82] + 2*GPL[9]*GPL[82] + 2*GPL[20]*GPL[82] + 
         2*GPL[3]*GPL[87] - 2*GPL[6]*GPL[87] + 2*GPL[9]*GPL[87] + 
         2*GPL[20]*GPL[87] - 2*GPL[11]*GPL[90] - 2*GPL[17]*GPL[90] - 
         2*GPL[30]*GPL[90] - 2*GPL[31]*GPL[90] + 2*GPL[6]*GPL[119] - 
         2*GPL[6]*GPL[122] + 2*GPL[3]*GPL[129] - 2*GPL[6]*GPL[129] + 
         2*GPL[9]*GPL[129] + 2*GPL[20]*GPL[129] + 2*GPL[3]*GPL[131] - 
         2*GPL[6]*GPL[131] + 2*GPL[9]*GPL[131] + 2*GPL[20]*GPL[131] + 
         2*GPL[11]*GPL[165] + 2*GPL[17]*GPL[165] + 2*GPL[30]*GPL[165] + 
         2*GPL[31]*GPL[165] - 2*GPL[11]*GPL[166] - 2*GPL[17]*GPL[166] - 
         2*GPL[30]*GPL[166] - 2*GPL[31]*GPL[166] - 2*GPL[11]*GPL[167] - 
         2*GPL[17]*GPL[167] - 2*GPL[30]*GPL[167] - 2*GPL[31]*GPL[167] - 
         2*GPL[30]*GPL[181] - 2*GPL[31]*GPL[181] + 2*GPL[30]*GPL[182] + 
         2*GPL[31]*GPL[182] + 2*GPL[30]*GPL[183] + 2*GPL[31]*GPL[183] + 
         GPL[3]*GPL[186] - GPL[3]*GPL[190] - 2*GPL[30]*GPL[190] - 
         2*GPL[31]*GPL[190] + 2*GPL[30]*GPL[191] + 2*GPL[31]*GPL[191] + 
         2*GPL[30]*GPL[192] + 2*GPL[31]*GPL[192] + GPL[3]*GPL[194] + 
         2*GPL[3]*GPL[248] - 2*GPL[6]*GPL[248] + 2*GPL[9]*GPL[248] + 
         2*GPL[20]*GPL[248] + 2*GPL[3]*GPL[249] - 2*GPL[6]*GPL[249] + 
         2*GPL[9]*GPL[249] + 2*GPL[20]*GPL[249] + 2*GPL[3]*GPL[258] - 
         2*GPL[6]*GPL[258] + 2*GPL[9]*GPL[258] + 2*GPL[20]*GPL[258] + 
         2*GPL[3]*GPL[259] - 2*GPL[6]*GPL[259] + 2*GPL[9]*GPL[259] + 
         2*GPL[20]*GPL[259] + GPL[282] + GPL[288] - 6*GPL[289] - 2*GPL[291] + 
         4*GPL[293] + 2*GPL[296] + 2*GPL[298] - 2*GPL[305] - 2*GPL[320] - 
         2*GPL[321] + GPL[336] + GPL[349] - GPL[350] - GPL[351] - 
         2*GPL[382] - 2*GPL[399] - 2*GPL[401] - 2*GPL[416] - 2*GPL[417] - 
         2*GPL[514] - 2*GPL[515] + 2*GPL[524] + 2*GPL[525] - 2*GPL[560] - 
         2*GPL[561] - 2*GPL[568] - 2*GPL[569] - 2*GPL[705] + 2*GPL[763] - 
         GPL[773] - GPL[786] + GPL[787] + GPL[788] + 2*GPL[799] - GPL[800] - 
         GPL[801] + GPL[809] - GPL[817] + GPL[818] + GPL[819] - 2*GPL[1021] - 
         2*GPL[1022] - 2*GPL[1025] - 2*GPL[1026] - 2*GPL[1065] - 
         2*GPL[1066] - 2*GPL[1069] - 2*GPL[1070] - 4*Zeta[3]) + 
       ep^4*((-19*Pi^4)/360 + (2*Pi^2*GPL[3]*GPL[6])/3 - 
         (Pi^2*GPL[3]*GPL[9])/3 - (Pi^2*GPL[6]*GPL[11])/3 + 
         (Pi^2*GPL[9]*GPL[11])/3 - (2*Pi^2*GPL[3]*GPL[16])/3 + 
         (4*Pi^2*GPL[6]*GPL[16])/3 - (Pi^2*GPL[6]*GPL[17])/3 + 
         (Pi^2*GPL[9]*GPL[17])/3 + (Pi^2*GPL[3]*GPL[18])/3 - 
         (Pi^2*GPL[6]*GPL[18])/3 + (Pi^2*GPL[3]*GPL[19])/3 - 
         (Pi^2*GPL[6]*GPL[19])/3 - (Pi^2*GPL[3]*GPL[20])/3 + 
         (Pi^2*GPL[11]*GPL[20])/3 + (Pi^2*GPL[17]*GPL[20])/3 - 
         (Pi^2*GPL[3]*GPL[22])/3 - (2*Pi^2*GPL[11]*GPL[22])/3 - 
         (2*Pi^2*GPL[16]*GPL[22])/3 - (2*Pi^2*GPL[17]*GPL[22])/3 + 
         (Pi^2*GPL[18]*GPL[22])/3 + (Pi^2*GPL[19]*GPL[22])/3 - 
         (Pi^2*GPL[3]*GPL[23])/6 - (Pi^2*GPL[4]*GPL[23])/3 - 
         (2*Pi^2*GPL[11]*GPL[23])/3 - (2*Pi^2*GPL[16]*GPL[23])/3 - 
         (2*Pi^2*GPL[17]*GPL[23])/3 + (Pi^2*GPL[18]*GPL[23])/3 + 
         (Pi^2*GPL[19]*GPL[23])/3 + (Pi^2*GPL[3]*GPL[25])/3 - 
         (Pi^2*GPL[6]*GPL[25])/3 + (Pi^2*GPL[22]*GPL[25])/3 + 
         (Pi^2*GPL[23]*GPL[25])/3 + (Pi^2*GPL[3]*GPL[27])/3 - 
         (Pi^2*GPL[6]*GPL[27])/3 + (Pi^2*GPL[22]*GPL[27])/3 + 
         (Pi^2*GPL[23]*GPL[27])/3 + (Pi^2*GPL[11]*GPL[28])/3 + 
         (Pi^2*GPL[17]*GPL[28])/3 + (Pi^2*GPL[11]*GPL[29])/3 + 
         (Pi^2*GPL[17]*GPL[29])/3 - (2*Pi^2*GPL[3]*GPL[30])/3 + 
         (2*Pi^2*GPL[6]*GPL[30])/3 - Pi^2*GPL[9]*GPL[30] - 
         Pi^2*GPL[20]*GPL[30] + (2*Pi^2*GPL[22]*GPL[30])/3 + 
         (2*Pi^2*GPL[23]*GPL[30])/3 - (Pi^2*GPL[28]*GPL[30])/3 - 
         (Pi^2*GPL[29]*GPL[30])/3 - (2*Pi^2*GPL[3]*GPL[31])/3 + 
         (2*Pi^2*GPL[6]*GPL[31])/3 - Pi^2*GPL[9]*GPL[31] - 
         Pi^2*GPL[20]*GPL[31] + (2*Pi^2*GPL[22]*GPL[31])/3 + 
         (2*Pi^2*GPL[23]*GPL[31])/3 - (Pi^2*GPL[28]*GPL[31])/3 - 
         (Pi^2*GPL[29]*GPL[31])/3 - (Pi^2*GPL[39])/2 - 4*GPL[6]*GPL[11]*
          GPL[39] + 4*GPL[9]*GPL[11]*GPL[39] + 4*GPL[6]*GPL[16]*GPL[39] - 
         4*GPL[6]*GPL[17]*GPL[39] + 4*GPL[9]*GPL[17]*GPL[39] - 
         2*GPL[6]*GPL[18]*GPL[39] - 2*GPL[6]*GPL[19]*GPL[39] + 
         4*GPL[11]*GPL[20]*GPL[39] + 4*GPL[17]*GPL[20]*GPL[39] - 
         4*GPL[11]*GPL[22]*GPL[39] - 4*GPL[16]*GPL[22]*GPL[39] - 
         4*GPL[17]*GPL[22]*GPL[39] + 2*GPL[18]*GPL[22]*GPL[39] + 
         2*GPL[19]*GPL[22]*GPL[39] - 4*GPL[11]*GPL[23]*GPL[39] - 
         4*GPL[17]*GPL[23]*GPL[39] + 2*GPL[18]*GPL[23]*GPL[39] - 
         2*GPL[6]*GPL[25]*GPL[39] + 2*GPL[22]*GPL[25]*GPL[39] - 
         2*GPL[6]*GPL[27]*GPL[39] + 2*GPL[22]*GPL[27]*GPL[39] + 
         2*GPL[23]*GPL[27]*GPL[39] + 4*GPL[11]*GPL[28]*GPL[39] + 
         4*GPL[17]*GPL[28]*GPL[39] + 4*GPL[11]*GPL[29]*GPL[39] + 
         4*GPL[17]*GPL[29]*GPL[39] + 4*GPL[6]*GPL[30]*GPL[39] - 
         4*GPL[28]*GPL[30]*GPL[39] - 4*GPL[29]*GPL[30]*GPL[39] + 
         4*GPL[6]*GPL[31]*GPL[39] - 4*GPL[28]*GPL[31]*GPL[39] - 
         4*GPL[29]*GPL[31]*GPL[39] - (Pi^2*GPL[40])/3 + Pi^2*GPL[46] - 
         (Pi^2*GPL[47])/6 - 4*GPL[6]*GPL[16]*GPL[47] + 2*GPL[6]*GPL[18]*
          GPL[47] + 4*GPL[16]*GPL[22]*GPL[47] - 2*GPL[18]*GPL[22]*GPL[47] - 
         4*GPL[16]*GPL[23]*GPL[47] + 2*GPL[19]*GPL[23]*GPL[47] + 
         2*GPL[23]*GPL[25]*GPL[47] + 2*GPL[6]*GPL[27]*GPL[47] - 
         2*GPL[22]*GPL[27]*GPL[47] + (Pi^2*GPL[48])/3 - (4*Pi^2*GPL[50])/3 + 
         4*GPL[3]*GPL[11]*GPL[50] + 4*GPL[3]*GPL[17]*GPL[50] + 
         2*GPL[3]*GPL[19]*GPL[50] + 2*GPL[3]*GPL[25]*GPL[50] - 
         4*GPL[3]*GPL[30]*GPL[50] - 4*GPL[3]*GPL[31]*GPL[50] - 
         4*GPL[39]*GPL[50] + 4*GPL[47]*GPL[50] + (2*Pi^2*GPL[53])/3 - 
         4*GPL[3]*GPL[11]*GPL[53] - 4*GPL[3]*GPL[17]*GPL[53] + 
         2*GPL[39]*GPL[53] - 2*GPL[47]*GPL[53] + (2*Pi^2*GPL[55])/3 - 
         2*GPL[3]*GPL[6]*GPL[55] + 2*GPL[3]*GPL[22]*GPL[55] + 
         2*GPL[3]*GPL[23]*GPL[55] + 2*GPL[39]*GPL[55] + 12*GPL[41]*GPL[55] - 
         10*GPL[50]*GPL[55] - 2*GPL[53]*GPL[55] - 12*GPL[50]*GPL[57] + 
         20*GPL[50]*GPL[58] - 2*GPL[3]*GPL[6]*GPL[59] + 
         2*GPL[3]*GPL[22]*GPL[59] + 2*GPL[3]*GPL[23]*GPL[59] + 
         2*GPL[39]*GPL[59] - 12*GPL[41]*GPL[59] + 6*GPL[50]*GPL[59] - 
         2*GPL[53]*GPL[59] - (Pi^2*GPL[60])/3 - 2*GPL[3]*GPL[23]*GPL[60] - 
         2*GPL[39]*GPL[60] + 2*GPL[47]*GPL[60] - (Pi^2*GPL[61])/3 + 
         2*GPL[3]*GPL[6]*GPL[61] - 2*GPL[3]*GPL[22]*GPL[61] - 
         2*GPL[47]*GPL[61] + 2*GPL[53]*GPL[61] + (Pi^2*GPL[62])/2 - 
         4*GPL[3]*GPL[11]*GPL[62] - 4*GPL[3]*GPL[17]*GPL[62] + 
         3*GPL[39]*GPL[62] - 2*GPL[47]*GPL[62] - 2*GPL[55]*GPL[62] - 
         2*GPL[59]*GPL[62] + 2*GPL[61]*GPL[62] - GPL[39]*GPL[63] + 
         2*GPL[47]*GPL[63] - (Pi^2*GPL[64])/3 - 2*GPL[3]*GPL[19]*GPL[64] - 
         2*GPL[3]*GPL[25]*GPL[64] + 4*GPL[3]*GPL[30]*GPL[64] + 
         4*GPL[3]*GPL[31]*GPL[64] - 2*GPL[39]*GPL[64] + 2*GPL[47]*GPL[64] - 
         (Pi^2*GPL[65])/2 + 4*GPL[3]*GPL[16]*GPL[65] - 2*GPL[3]*GPL[18]*
          GPL[65] - 2*GPL[3]*GPL[19]*GPL[65] - 2*GPL[3]*GPL[25]*GPL[65] - 
         2*GPL[3]*GPL[27]*GPL[65] + 4*GPL[3]*GPL[30]*GPL[65] + 
         4*GPL[3]*GPL[31]*GPL[65] - 2*GPL[39]*GPL[65] + GPL[47]*GPL[65] + 
         (Pi^2*GPL[66])/3 - 4*GPL[47]*GPL[66] + (Pi^2*GPL[67])/3 - 
         2*GPL[3]*GPL[6]*GPL[67] + 2*GPL[3]*GPL[22]*GPL[67] + 
         2*GPL[47]*GPL[67] + 4*GPL[50]*GPL[67] - 2*GPL[53]*GPL[67] - 
         2*GPL[62]*GPL[67] + (Pi^2*GPL[68])/3 + 2*GPL[3]*GPL[23]*GPL[68] + 
         2*GPL[39]*GPL[68] - 2*GPL[47]*GPL[68] + 4*GPL[50]*GPL[68] + 
         (Pi^2*GPL[69])/3 + 4*GPL[39]*GPL[69] + (Pi^2*GPL[70])/3 + 
         4*GPL[39]*GPL[70] - (Pi^2*GPL[71])/3 + 2*GPL[3]*GPL[6]*GPL[71] - 
         2*GPL[3]*GPL[22]*GPL[71] - 2*GPL[3]*GPL[23]*GPL[71] - 
         2*GPL[39]*GPL[71] - 2*GPL[50]*GPL[71] + 2*GPL[53]*GPL[71] + 
         2*GPL[62]*GPL[71] - (Pi^2*GPL[72])/3 + 2*GPL[3]*GPL[6]*GPL[72] - 
         2*GPL[3]*GPL[22]*GPL[72] - 2*GPL[3]*GPL[23]*GPL[72] - 
         2*GPL[39]*GPL[72] - 2*GPL[50]*GPL[72] + 2*GPL[53]*GPL[72] + 
         2*GPL[62]*GPL[72] + (2*Pi^2*GPL[77])/3 - 4*GPL[3]*GPL[11]*GPL[77] - 
         4*GPL[3]*GPL[17]*GPL[77] + 2*GPL[39]*GPL[77] - 2*GPL[47]*GPL[77] + 
         4*GPL[55]*GPL[77] - 4*GPL[59]*GPL[77] + 4*GPL[3]*GPL[11]*GPL[80] + 
         4*GPL[3]*GPL[17]*GPL[80] + 4*GPL[3]*GPL[30]*GPL[80] + 
         4*GPL[3]*GPL[31]*GPL[80] + 4*GPL[3]*GPL[6]*GPL[82] - 
         4*GPL[3]*GPL[9]*GPL[82] - 4*GPL[3]*GPL[20]*GPL[82] - 
         4*GPL[39]*GPL[82] - 4*GPL[50]*GPL[82] + 4*GPL[53]*GPL[82] + 
         4*GPL[62]*GPL[82] + 4*GPL[77]*GPL[82] - 4*GPL[80]*GPL[82] + 
         4*GPL[3]*GPL[6]*GPL[87] - 4*GPL[3]*GPL[9]*GPL[87] - 
         4*GPL[3]*GPL[20]*GPL[87] - 4*GPL[39]*GPL[87] - 4*GPL[50]*GPL[87] + 
         4*GPL[53]*GPL[87] + 4*GPL[62]*GPL[87] + 4*GPL[77]*GPL[87] - 
         4*GPL[80]*GPL[87] + 4*GPL[3]*GPL[11]*GPL[90] + 
         4*GPL[3]*GPL[17]*GPL[90] + 4*GPL[3]*GPL[30]*GPL[90] + 
         4*GPL[3]*GPL[31]*GPL[90] - 4*GPL[82]*GPL[90] - 4*GPL[87]*GPL[90] - 
         (Pi^2*GPL[92])/3 - 4*GPL[3]*GPL[30]*GPL[92] - 4*GPL[3]*GPL[31]*
          GPL[92] - 2*GPL[39]*GPL[92] + 2*GPL[47]*GPL[92] - 
         (Pi^2*GPL[93])/3 - 4*GPL[3]*GPL[30]*GPL[93] - 4*GPL[3]*GPL[31]*
          GPL[93] - 2*GPL[47]*GPL[93] + (Pi^2*GPL[98])/3 - 
         4*GPL[3]*GPL[6]*GPL[98] + 4*GPL[3]*GPL[22]*GPL[98] + 
         4*GPL[3]*GPL[23]*GPL[98] + 4*GPL[39]*GPL[98] + 4*GPL[50]*GPL[98] - 
         4*GPL[53]*GPL[98] - 4*GPL[62]*GPL[98] + (Pi^2*GPL[99])/3 - 
         4*GPL[3]*GPL[6]*GPL[99] + 4*GPL[3]*GPL[22]*GPL[99] + 
         4*GPL[3]*GPL[23]*GPL[99] + 4*GPL[39]*GPL[99] + 4*GPL[50]*GPL[99] - 
         4*GPL[53]*GPL[99] - 4*GPL[62]*GPL[99] - (2*Pi^2*GPL[100])/3 + 
         4*GPL[3]*GPL[6]*GPL[100] - 4*GPL[3]*GPL[22]*GPL[100] - 
         4*GPL[3]*GPL[23]*GPL[100] - 4*GPL[39]*GPL[100] - 
         4*GPL[50]*GPL[100] + 4*GPL[53]*GPL[100] + 4*GPL[62]*GPL[100] - 
         (2*Pi^2*GPL[101])/3 + 4*GPL[3]*GPL[6]*GPL[101] - 
         4*GPL[3]*GPL[22]*GPL[101] - 4*GPL[3]*GPL[23]*GPL[101] - 
         4*GPL[39]*GPL[101] - 4*GPL[50]*GPL[101] + 4*GPL[53]*GPL[101] + 
         4*GPL[62]*GPL[101] - 2*GPL[3]*GPL[6]*GPL[119] + 
         2*GPL[3]*GPL[22]*GPL[119] + 2*GPL[3]*GPL[23]*GPL[119] + 
         2*GPL[39]*GPL[119] - 12*GPL[41]*GPL[119] + 6*GPL[50]*GPL[119] - 
         2*GPL[53]*GPL[119] - 2*GPL[62]*GPL[119] - 4*GPL[77]*GPL[119] + 
         12*GPL[50]*GPL[120] - 4*GPL[50]*GPL[121] + (2*Pi^2*GPL[122])/3 - 
         2*GPL[3]*GPL[6]*GPL[122] + 2*GPL[3]*GPL[22]*GPL[122] + 
         2*GPL[3]*GPL[23]*GPL[122] + 2*GPL[39]*GPL[122] + 
         12*GPL[41]*GPL[122] - 10*GPL[50]*GPL[122] - 2*GPL[53]*GPL[122] - 
         2*GPL[62]*GPL[122] + 4*GPL[77]*GPL[122] + (Pi^2*GPL[123])/3 + 
         2*GPL[3]*GPL[23]*GPL[123] + 2*GPL[39]*GPL[123] - 
         2*GPL[47]*GPL[123] + (Pi^2*GPL[124])/3 - 2*GPL[3]*GPL[6]*GPL[124] + 
         2*GPL[3]*GPL[22]*GPL[124] + 2*GPL[47]*GPL[124] - 
         2*GPL[53]*GPL[124] - 2*GPL[62]*GPL[124] - (Pi^2*GPL[125])/3 + 
         2*GPL[3]*GPL[6]*GPL[125] - 2*GPL[3]*GPL[22]*GPL[125] - 
         2*GPL[47]*GPL[125] - 4*GPL[50]*GPL[125] + 2*GPL[53]*GPL[125] + 
         2*GPL[62]*GPL[125] - (Pi^2*GPL[126])/3 - 2*GPL[3]*GPL[23]*GPL[126] - 
         2*GPL[39]*GPL[126] + 2*GPL[47]*GPL[126] - 4*GPL[50]*GPL[126] - 
         (Pi^2*GPL[127])/3 + 2*GPL[3]*GPL[6]*GPL[127] - 
         2*GPL[3]*GPL[22]*GPL[127] - 2*GPL[3]*GPL[23]*GPL[127] - 
         2*GPL[39]*GPL[127] - 2*GPL[50]*GPL[127] + 2*GPL[53]*GPL[127] + 
         2*GPL[62]*GPL[127] - (Pi^2*GPL[128])/3 + 2*GPL[3]*GPL[6]*GPL[128] - 
         2*GPL[3]*GPL[22]*GPL[128] - 2*GPL[3]*GPL[23]*GPL[128] - 
         2*GPL[39]*GPL[128] - 2*GPL[50]*GPL[128] + 2*GPL[53]*GPL[128] + 
         2*GPL[62]*GPL[128] + 4*GPL[3]*GPL[6]*GPL[129] - 
         4*GPL[3]*GPL[9]*GPL[129] - 4*GPL[3]*GPL[20]*GPL[129] - 
         4*GPL[39]*GPL[129] - 4*GPL[50]*GPL[129] + 4*GPL[53]*GPL[129] + 
         4*GPL[62]*GPL[129] + 4*GPL[77]*GPL[129] - 4*GPL[80]*GPL[129] - 
         4*GPL[90]*GPL[129] + 4*GPL[3]*GPL[6]*GPL[131] - 
         4*GPL[3]*GPL[9]*GPL[131] - 4*GPL[3]*GPL[20]*GPL[131] - 
         4*GPL[39]*GPL[131] - 4*GPL[50]*GPL[131] + 4*GPL[53]*GPL[131] + 
         4*GPL[62]*GPL[131] + 4*GPL[77]*GPL[131] - 4*GPL[80]*GPL[131] - 
         4*GPL[90]*GPL[131] + (Pi^2*GPL[136])/3 - 4*GPL[3]*GPL[6]*GPL[136] + 
         4*GPL[3]*GPL[22]*GPL[136] + 4*GPL[3]*GPL[23]*GPL[136] + 
         4*GPL[39]*GPL[136] + 4*GPL[50]*GPL[136] - 4*GPL[53]*GPL[136] - 
         4*GPL[62]*GPL[136] + (Pi^2*GPL[137])/3 - 4*GPL[3]*GPL[6]*GPL[137] + 
         4*GPL[3]*GPL[22]*GPL[137] + 4*GPL[3]*GPL[23]*GPL[137] + 
         4*GPL[39]*GPL[137] + 4*GPL[50]*GPL[137] - 4*GPL[53]*GPL[137] - 
         4*GPL[62]*GPL[137] - (2*Pi^2*GPL[138])/3 + 4*GPL[3]*GPL[6]*
          GPL[138] - 4*GPL[3]*GPL[22]*GPL[138] - 4*GPL[3]*GPL[23]*GPL[138] - 
         4*GPL[39]*GPL[138] - 4*GPL[50]*GPL[138] + 4*GPL[53]*GPL[138] + 
         4*GPL[62]*GPL[138] - (2*Pi^2*GPL[139])/3 + 4*GPL[3]*GPL[6]*
          GPL[139] - 4*GPL[3]*GPL[22]*GPL[139] - 4*GPL[3]*GPL[23]*GPL[139] - 
         4*GPL[39]*GPL[139] - 4*GPL[50]*GPL[139] + 4*GPL[53]*GPL[139] + 
         4*GPL[62]*GPL[139] - (Pi^2*GPL[140])/3 + 2*GPL[3]*GPL[6]*GPL[140] - 
         2*GPL[3]*GPL[22]*GPL[140] - 2*GPL[3]*GPL[23]*GPL[140] - 
         2*GPL[39]*GPL[140] + 2*GPL[53]*GPL[140] + 2*GPL[62]*GPL[140] - 
         4*GPL[50]*GPL[142] - (Pi^2*GPL[143])/3 + 2*GPL[3]*GPL[6]*GPL[143] - 
         2*GPL[3]*GPL[22]*GPL[143] - 2*GPL[3]*GPL[23]*GPL[143] - 
         2*GPL[39]*GPL[143] + 2*GPL[53]*GPL[143] + 2*GPL[62]*GPL[143] + 
         (Pi^2*GPL[150])/3 - 2*GPL[3]*GPL[6]*GPL[150] + 
         2*GPL[3]*GPL[22]*GPL[150] + 2*GPL[3]*GPL[23]*GPL[150] + 
         2*GPL[39]*GPL[150] + 2*GPL[50]*GPL[150] - 2*GPL[53]*GPL[150] - 
         2*GPL[62]*GPL[150] + (Pi^2*GPL[151])/3 - 2*GPL[3]*GPL[6]*GPL[151] + 
         2*GPL[3]*GPL[22]*GPL[151] + 2*GPL[3]*GPL[23]*GPL[151] + 
         2*GPL[39]*GPL[151] + 2*GPL[50]*GPL[151] - 2*GPL[53]*GPL[151] - 
         2*GPL[62]*GPL[151] - (Pi^2*GPL[152])/3 + 2*GPL[3]*GPL[6]*GPL[152] - 
         2*GPL[3]*GPL[22]*GPL[152] - 2*GPL[3]*GPL[23]*GPL[152] - 
         2*GPL[39]*GPL[152] + 2*GPL[53]*GPL[152] + 2*GPL[62]*GPL[152] - 
         4*GPL[50]*GPL[154] - (Pi^2*GPL[155])/3 + 2*GPL[3]*GPL[6]*GPL[155] - 
         2*GPL[3]*GPL[22]*GPL[155] - 2*GPL[3]*GPL[23]*GPL[155] - 
         2*GPL[39]*GPL[155] + 2*GPL[53]*GPL[155] + 2*GPL[62]*GPL[155] + 
         (Pi^2*GPL[162])/3 - 2*GPL[3]*GPL[6]*GPL[162] + 
         2*GPL[3]*GPL[22]*GPL[162] + 2*GPL[3]*GPL[23]*GPL[162] + 
         2*GPL[39]*GPL[162] + 2*GPL[50]*GPL[162] - 2*GPL[53]*GPL[162] - 
         2*GPL[62]*GPL[162] + (Pi^2*GPL[163])/3 - 2*GPL[3]*GPL[6]*GPL[163] + 
         2*GPL[3]*GPL[22]*GPL[163] + 2*GPL[3]*GPL[23]*GPL[163] + 
         2*GPL[39]*GPL[163] + 2*GPL[50]*GPL[163] - 2*GPL[53]*GPL[163] - 
         2*GPL[62]*GPL[163] + (2*Pi^2*GPL[165])/3 - 4*GPL[3]*GPL[11]*
          GPL[165] - 4*GPL[3]*GPL[17]*GPL[165] + 2*GPL[39]*GPL[165] - 
         2*GPL[47]*GPL[165] + 2*GPL[60]*GPL[165] - 2*GPL[61]*GPL[165] + 
         2*GPL[67]*GPL[165] - 2*GPL[68]*GPL[165] + 4*GPL[82]*GPL[165] + 
         4*GPL[87]*GPL[165] - 2*GPL[123]*GPL[165] + 2*GPL[124]*GPL[165] - 
         2*GPL[125]*GPL[165] + 2*GPL[126]*GPL[165] + 4*GPL[129]*GPL[165] + 
         4*GPL[131]*GPL[165] + 4*GPL[3]*GPL[11]*GPL[166] + 
         4*GPL[3]*GPL[17]*GPL[166] + 4*GPL[3]*GPL[30]*GPL[166] + 
         4*GPL[3]*GPL[31]*GPL[166] - 4*GPL[82]*GPL[166] - 
         4*GPL[87]*GPL[166] - 4*GPL[129]*GPL[166] - 4*GPL[131]*GPL[166] + 
         4*GPL[3]*GPL[11]*GPL[167] + 4*GPL[3]*GPL[17]*GPL[167] + 
         4*GPL[3]*GPL[30]*GPL[167] + 4*GPL[3]*GPL[31]*GPL[167] - 
         4*GPL[82]*GPL[167] - 4*GPL[87]*GPL[167] - 4*GPL[129]*GPL[167] - 
         4*GPL[131]*GPL[167] - (Pi^2*GPL[169])/3 - 4*GPL[3]*GPL[30]*
          GPL[169] - 4*GPL[3]*GPL[31]*GPL[169] - 2*GPL[39]*GPL[169] + 
         2*GPL[47]*GPL[169] - (Pi^2*GPL[170])/3 - 4*GPL[3]*GPL[30]*GPL[170] - 
         4*GPL[3]*GPL[31]*GPL[170] - 2*GPL[47]*GPL[170] + 
         4*GPL[3]*GPL[11]*GPL[181] + 4*GPL[3]*GPL[17]*GPL[181] - 
         2*GPL[3]*GPL[19]*GPL[181] - 2*GPL[3]*GPL[25]*GPL[181] + 
         2*GPL[39]*GPL[181] - 2*GPL[47]*GPL[181] - 2*GPL[55]*GPL[181] - 
         2*GPL[59]*GPL[181] + 2*GPL[61]*GPL[181] - 2*GPL[67]*GPL[181] + 
         2*GPL[71]*GPL[181] + 2*GPL[72]*GPL[181] - 4*GPL[98]*GPL[181] - 
         4*GPL[99]*GPL[181] + 4*GPL[100]*GPL[181] + 4*GPL[101]*GPL[181] - 
         2*GPL[119]*GPL[181] - 2*GPL[122]*GPL[181] - 2*GPL[124]*GPL[181] + 
         2*GPL[125]*GPL[181] + 2*GPL[127]*GPL[181] + 2*GPL[128]*GPL[181] - 
         4*GPL[136]*GPL[181] - 4*GPL[137]*GPL[181] + 4*GPL[138]*GPL[181] + 
         4*GPL[139]*GPL[181] + 2*GPL[140]*GPL[181] + 2*GPL[143]*GPL[181] - 
         2*GPL[150]*GPL[181] - 2*GPL[151]*GPL[181] + 2*GPL[152]*GPL[181] + 
         2*GPL[155]*GPL[181] - 2*GPL[162]*GPL[181] - 2*GPL[163]*GPL[181] - 
         (Pi^2*GPL[182])/3 - 4*GPL[3]*GPL[30]*GPL[182] - 
         4*GPL[3]*GPL[31]*GPL[182] - 2*GPL[39]*GPL[182] + 
         2*GPL[47]*GPL[182] + 2*GPL[55]*GPL[182] + 2*GPL[59]*GPL[182] - 
         2*GPL[61]*GPL[182] + 2*GPL[67]*GPL[182] - 2*GPL[71]*GPL[182] - 
         2*GPL[72]*GPL[182] + 4*GPL[98]*GPL[182] + 4*GPL[99]*GPL[182] - 
         4*GPL[100]*GPL[182] - 4*GPL[101]*GPL[182] + 2*GPL[119]*GPL[182] + 
         2*GPL[122]*GPL[182] + 2*GPL[124]*GPL[182] - 2*GPL[125]*GPL[182] - 
         2*GPL[127]*GPL[182] - 2*GPL[128]*GPL[182] + 4*GPL[136]*GPL[182] + 
         4*GPL[137]*GPL[182] - 4*GPL[138]*GPL[182] - 4*GPL[139]*GPL[182] - 
         2*GPL[140]*GPL[182] - 2*GPL[143]*GPL[182] + 2*GPL[150]*GPL[182] + 
         2*GPL[151]*GPL[182] - 2*GPL[152]*GPL[182] - 2*GPL[155]*GPL[182] + 
         2*GPL[162]*GPL[182] + 2*GPL[163]*GPL[182] - (Pi^2*GPL[183])/2 - 
         4*GPL[3]*GPL[30]*GPL[183] - 4*GPL[3]*GPL[31]*GPL[183] - 
         3*GPL[39]*GPL[183] + 2*GPL[47]*GPL[183] + 2*GPL[55]*GPL[183] + 
         2*GPL[59]*GPL[183] - 2*GPL[61]*GPL[183] + 2*GPL[67]*GPL[183] - 
         2*GPL[71]*GPL[183] - 2*GPL[72]*GPL[183] + 4*GPL[98]*GPL[183] + 
         4*GPL[99]*GPL[183] - 4*GPL[100]*GPL[183] - 4*GPL[101]*GPL[183] + 
         2*GPL[119]*GPL[183] + 2*GPL[122]*GPL[183] + 2*GPL[124]*GPL[183] - 
         2*GPL[125]*GPL[183] - 2*GPL[127]*GPL[183] - 2*GPL[128]*GPL[183] + 
         4*GPL[136]*GPL[183] + 4*GPL[137]*GPL[183] - 4*GPL[138]*GPL[183] - 
         4*GPL[139]*GPL[183] - 2*GPL[140]*GPL[183] - 2*GPL[143]*GPL[183] + 
         2*GPL[150]*GPL[183] + 2*GPL[151]*GPL[183] - 2*GPL[152]*GPL[183] - 
         2*GPL[155]*GPL[183] + 2*GPL[162]*GPL[183] + 2*GPL[163]*GPL[183] + 
         GPL[39]*GPL[184] - 2*GPL[47]*GPL[184] + (2*Pi^2*GPL[185])/3 - 
         4*GPL[3]*GPL[11]*GPL[185] - 4*GPL[3]*GPL[17]*GPL[185] + 
         2*GPL[3]*GPL[19]*GPL[185] + 2*GPL[3]*GPL[25]*GPL[185] + 
         4*GPL[3]*GPL[30]*GPL[185] + 4*GPL[3]*GPL[31]*GPL[185] + 
         4*GPL[39]*GPL[185] - 4*GPL[47]*GPL[185] + (5*Pi^2*GPL[186])/6 - 
         4*GPL[3]*GPL[11]*GPL[186] - 4*GPL[3]*GPL[16]*GPL[186] - 
         4*GPL[3]*GPL[17]*GPL[186] + 2*GPL[3]*GPL[18]*GPL[186] + 
         2*GPL[3]*GPL[19]*GPL[186] + 2*GPL[3]*GPL[25]*GPL[186] + 
         2*GPL[3]*GPL[27]*GPL[186] + 4*GPL[3]*GPL[30]*GPL[186] + 
         4*GPL[3]*GPL[31]*GPL[186] + 2*GPL[39]*GPL[186] + GPL[47]*GPL[186] - 
         (Pi^2*GPL[187])/3 + 4*GPL[47]*GPL[187] - (Pi^2*GPL[188])/3 - 
         4*GPL[39]*GPL[188] - (Pi^2*GPL[189])/3 - 4*GPL[39]*GPL[189] + 
         4*GPL[3]*GPL[11]*GPL[190] + 4*GPL[3]*GPL[16]*GPL[190] + 
         4*GPL[3]*GPL[17]*GPL[190] - 2*GPL[3]*GPL[18]*GPL[190] - 
         2*GPL[3]*GPL[19]*GPL[190] - 2*GPL[3]*GPL[25]*GPL[190] - 
         2*GPL[3]*GPL[27]*GPL[190] + 3*GPL[39]*GPL[190] + GPL[47]*GPL[190] - 
         2*GPL[55]*GPL[190] - 2*GPL[59]*GPL[190] + 2*GPL[60]*GPL[190] - 
         2*GPL[68]*GPL[190] + 2*GPL[71]*GPL[190] + 2*GPL[72]*GPL[190] - 
         4*GPL[98]*GPL[190] - 4*GPL[99]*GPL[190] + 4*GPL[100]*GPL[190] + 
         4*GPL[101]*GPL[190] - 2*GPL[119]*GPL[190] - 2*GPL[122]*GPL[190] - 
         2*GPL[123]*GPL[190] + 2*GPL[126]*GPL[190] + 2*GPL[127]*GPL[190] + 
         2*GPL[128]*GPL[190] - 4*GPL[136]*GPL[190] - 4*GPL[137]*GPL[190] + 
         4*GPL[138]*GPL[190] + 4*GPL[139]*GPL[190] + 2*GPL[140]*GPL[190] + 
         2*GPL[143]*GPL[190] - 2*GPL[150]*GPL[190] - 2*GPL[151]*GPL[190] + 
         2*GPL[152]*GPL[190] + 2*GPL[155]*GPL[190] - 2*GPL[162]*GPL[190] - 
         2*GPL[163]*GPL[190] - (Pi^2*GPL[191])/3 - 4*GPL[3]*GPL[30]*
          GPL[191] - 4*GPL[3]*GPL[31]*GPL[191] - 2*GPL[47]*GPL[191] + 
         2*GPL[55]*GPL[191] + 2*GPL[59]*GPL[191] - 2*GPL[60]*GPL[191] + 
         2*GPL[68]*GPL[191] - 2*GPL[71]*GPL[191] - 2*GPL[72]*GPL[191] + 
         4*GPL[98]*GPL[191] + 4*GPL[99]*GPL[191] - 4*GPL[100]*GPL[191] - 
         4*GPL[101]*GPL[191] + 2*GPL[119]*GPL[191] + 2*GPL[122]*GPL[191] + 
         2*GPL[123]*GPL[191] - 2*GPL[126]*GPL[191] - 2*GPL[127]*GPL[191] - 
         2*GPL[128]*GPL[191] + 4*GPL[136]*GPL[191] + 4*GPL[137]*GPL[191] - 
         4*GPL[138]*GPL[191] - 4*GPL[139]*GPL[191] - 2*GPL[140]*GPL[191] - 
         2*GPL[143]*GPL[191] + 2*GPL[150]*GPL[191] + 2*GPL[151]*GPL[191] - 
         2*GPL[152]*GPL[191] - 2*GPL[155]*GPL[191] + 2*GPL[162]*GPL[191] + 
         2*GPL[163]*GPL[191] - (5*Pi^2*GPL[192])/6 - 4*GPL[3]*GPL[30]*
          GPL[192] - 4*GPL[3]*GPL[31]*GPL[192] - GPL[39]*GPL[192] - 
         2*GPL[47]*GPL[192] + 2*GPL[55]*GPL[192] + 2*GPL[59]*GPL[192] - 
         2*GPL[60]*GPL[192] + 2*GPL[68]*GPL[192] - 2*GPL[71]*GPL[192] - 
         2*GPL[72]*GPL[192] + 4*GPL[98]*GPL[192] + 4*GPL[99]*GPL[192] - 
         4*GPL[100]*GPL[192] - 4*GPL[101]*GPL[192] + 2*GPL[119]*GPL[192] + 
         2*GPL[122]*GPL[192] + 2*GPL[123]*GPL[192] - 2*GPL[126]*GPL[192] - 
         2*GPL[127]*GPL[192] - 2*GPL[128]*GPL[192] + 4*GPL[136]*GPL[192] + 
         4*GPL[137]*GPL[192] - 4*GPL[138]*GPL[192] - 4*GPL[139]*GPL[192] - 
         2*GPL[140]*GPL[192] - 2*GPL[143]*GPL[192] + 2*GPL[150]*GPL[192] + 
         2*GPL[151]*GPL[192] - 2*GPL[152]*GPL[192] - 2*GPL[155]*GPL[192] + 
         2*GPL[162]*GPL[192] + 2*GPL[163]*GPL[192] - GPL[39]*GPL[193] + 
         2*GPL[47]*GPL[193] + (5*Pi^2*GPL[194])/6 - 4*GPL[3]*GPL[11]*
          GPL[194] - 4*GPL[3]*GPL[16]*GPL[194] - 4*GPL[3]*GPL[17]*GPL[194] + 
         2*GPL[3]*GPL[18]*GPL[194] + 2*GPL[3]*GPL[19]*GPL[194] + 
         2*GPL[3]*GPL[25]*GPL[194] + 2*GPL[3]*GPL[27]*GPL[194] + 
         4*GPL[3]*GPL[30]*GPL[194] + 4*GPL[3]*GPL[31]*GPL[194] + 
         3*GPL[39]*GPL[194] - GPL[47]*GPL[194] + (2*Pi^2*GPL[195])/3 - 
         4*GPL[3]*GPL[11]*GPL[195] - 4*GPL[3]*GPL[17]*GPL[195] + 
         2*GPL[3]*GPL[18]*GPL[195] + 2*GPL[3]*GPL[27]*GPL[195] + 
         4*GPL[3]*GPL[30]*GPL[195] + 4*GPL[3]*GPL[31]*GPL[195] + 
         4*GPL[47]*GPL[195] - (Pi^2*GPL[196])/3 + 4*GPL[39]*GPL[196] - 
         4*GPL[47]*GPL[196] - (Pi^2*GPL[197])/3 - 4*GPL[39]*GPL[197] - 
         (Pi^2*GPL[198])/3 - 4*GPL[39]*GPL[198] - (Pi^2*GPL[205])/3 + 
         2*GPL[3]*GPL[6]*GPL[205] - 2*GPL[3]*GPL[22]*GPL[205] - 
         2*GPL[3]*GPL[23]*GPL[205] - 2*GPL[39]*GPL[205] + 
         2*GPL[53]*GPL[205] + 2*GPL[62]*GPL[205] + 2*GPL[181]*GPL[205] - 
         2*GPL[182]*GPL[205] - 2*GPL[183]*GPL[205] + 2*GPL[190]*GPL[205] - 
         2*GPL[191]*GPL[205] - 2*GPL[192]*GPL[205] - 4*GPL[50]*GPL[207] - 
         (Pi^2*GPL[208])/3 + 2*GPL[3]*GPL[6]*GPL[208] - 
         2*GPL[3]*GPL[22]*GPL[208] - 2*GPL[3]*GPL[23]*GPL[208] - 
         2*GPL[39]*GPL[208] + 2*GPL[53]*GPL[208] + 2*GPL[62]*GPL[208] + 
         2*GPL[181]*GPL[208] - 2*GPL[182]*GPL[208] - 2*GPL[183]*GPL[208] + 
         2*GPL[190]*GPL[208] - 2*GPL[191]*GPL[208] - 2*GPL[192]*GPL[208] + 
         (Pi^2*GPL[215])/3 - 2*GPL[3]*GPL[6]*GPL[215] + 
         2*GPL[3]*GPL[22]*GPL[215] + 2*GPL[3]*GPL[23]*GPL[215] + 
         2*GPL[39]*GPL[215] + 2*GPL[50]*GPL[215] - 2*GPL[53]*GPL[215] - 
         2*GPL[62]*GPL[215] - 2*GPL[181]*GPL[215] + 2*GPL[182]*GPL[215] + 
         2*GPL[183]*GPL[215] - 2*GPL[190]*GPL[215] + 2*GPL[191]*GPL[215] + 
         2*GPL[192]*GPL[215] + (Pi^2*GPL[216])/3 - 2*GPL[3]*GPL[6]*GPL[216] + 
         2*GPL[3]*GPL[22]*GPL[216] + 2*GPL[3]*GPL[23]*GPL[216] + 
         2*GPL[39]*GPL[216] + 2*GPL[50]*GPL[216] - 2*GPL[53]*GPL[216] - 
         2*GPL[62]*GPL[216] - 2*GPL[181]*GPL[216] + 2*GPL[182]*GPL[216] + 
         2*GPL[183]*GPL[216] - 2*GPL[190]*GPL[216] + 2*GPL[191]*GPL[216] + 
         2*GPL[192]*GPL[216] - (Pi^2*GPL[222])/3 + 2*GPL[3]*GPL[6]*GPL[222] - 
         2*GPL[3]*GPL[22]*GPL[222] - 2*GPL[3]*GPL[23]*GPL[222] - 
         2*GPL[39]*GPL[222] + 2*GPL[53]*GPL[222] + 2*GPL[62]*GPL[222] + 
         2*GPL[181]*GPL[222] - 2*GPL[182]*GPL[222] - 2*GPL[183]*GPL[222] + 
         2*GPL[190]*GPL[222] - 2*GPL[191]*GPL[222] - 2*GPL[192]*GPL[222] - 
         4*GPL[50]*GPL[224] - (Pi^2*GPL[225])/3 + 2*GPL[3]*GPL[6]*GPL[225] - 
         2*GPL[3]*GPL[22]*GPL[225] - 2*GPL[3]*GPL[23]*GPL[225] - 
         2*GPL[39]*GPL[225] + 2*GPL[53]*GPL[225] + 2*GPL[62]*GPL[225] + 
         2*GPL[181]*GPL[225] - 2*GPL[182]*GPL[225] - 2*GPL[183]*GPL[225] + 
         2*GPL[190]*GPL[225] - 2*GPL[191]*GPL[225] - 2*GPL[192]*GPL[225] + 
         (Pi^2*GPL[232])/3 - 2*GPL[3]*GPL[6]*GPL[232] + 
         2*GPL[3]*GPL[22]*GPL[232] + 2*GPL[3]*GPL[23]*GPL[232] + 
         2*GPL[39]*GPL[232] + 2*GPL[50]*GPL[232] - 2*GPL[53]*GPL[232] - 
         2*GPL[62]*GPL[232] - 2*GPL[181]*GPL[232] + 2*GPL[182]*GPL[232] + 
         2*GPL[183]*GPL[232] - 2*GPL[190]*GPL[232] + 2*GPL[191]*GPL[232] + 
         2*GPL[192]*GPL[232] + (Pi^2*GPL[233])/3 - 2*GPL[3]*GPL[6]*GPL[233] + 
         2*GPL[3]*GPL[22]*GPL[233] + 2*GPL[3]*GPL[23]*GPL[233] + 
         2*GPL[39]*GPL[233] + 2*GPL[50]*GPL[233] - 2*GPL[53]*GPL[233] - 
         2*GPL[62]*GPL[233] - 2*GPL[181]*GPL[233] + 2*GPL[182]*GPL[233] + 
         2*GPL[183]*GPL[233] - 2*GPL[190]*GPL[233] + 2*GPL[191]*GPL[233] + 
         2*GPL[192]*GPL[233] - 4*GPL[3]*GPL[11]*GPL[234] - 
         4*GPL[3]*GPL[17]*GPL[234] + 4*GPL[3]*GPL[30]*GPL[234] + 
         4*GPL[3]*GPL[31]*GPL[234] + 4*GPL[3]*GPL[11]*GPL[235] + 
         4*GPL[3]*GPL[17]*GPL[235] - 4*GPL[3]*GPL[30]*GPL[235] - 
         4*GPL[3]*GPL[31]*GPL[235] + 4*GPL[3]*GPL[11]*GPL[236] + 
         4*GPL[3]*GPL[17]*GPL[236] - 4*GPL[3]*GPL[30]*GPL[236] - 
         4*GPL[3]*GPL[31]*GPL[236] - 4*GPL[3]*GPL[11]*GPL[237] - 
         4*GPL[3]*GPL[17]*GPL[237] + 4*GPL[3]*GPL[30]*GPL[237] + 
         4*GPL[3]*GPL[31]*GPL[237] + 4*GPL[3]*GPL[11]*GPL[238] + 
         4*GPL[3]*GPL[17]*GPL[238] - 4*GPL[3]*GPL[30]*GPL[238] - 
         4*GPL[3]*GPL[31]*GPL[238] + 4*GPL[3]*GPL[11]*GPL[239] + 
         4*GPL[3]*GPL[17]*GPL[239] - 4*GPL[3]*GPL[30]*GPL[239] - 
         4*GPL[3]*GPL[31]*GPL[239] + (2*Pi^2*GPL[240])/3 - 
         4*GPL[3]*GPL[6]*GPL[240] + 4*GPL[3]*GPL[22]*GPL[240] + 
         4*GPL[3]*GPL[23]*GPL[240] + 4*GPL[39]*GPL[240] + 
         4*GPL[50]*GPL[240] - 4*GPL[53]*GPL[240] - 4*GPL[62]*GPL[240] - 
         4*GPL[181]*GPL[240] + 4*GPL[182]*GPL[240] + 4*GPL[183]*GPL[240] - 
         4*GPL[190]*GPL[240] + 4*GPL[191]*GPL[240] + 4*GPL[192]*GPL[240] + 
         (2*Pi^2*GPL[241])/3 - 4*GPL[3]*GPL[6]*GPL[241] + 
         4*GPL[3]*GPL[22]*GPL[241] + 4*GPL[3]*GPL[23]*GPL[241] + 
         4*GPL[39]*GPL[241] + 4*GPL[50]*GPL[241] - 4*GPL[53]*GPL[241] - 
         4*GPL[62]*GPL[241] - 4*GPL[181]*GPL[241] + 4*GPL[182]*GPL[241] + 
         4*GPL[183]*GPL[241] - 4*GPL[190]*GPL[241] + 4*GPL[191]*GPL[241] + 
         4*GPL[192]*GPL[241] - (Pi^2*GPL[246])/3 + 4*GPL[3]*GPL[6]*GPL[246] - 
         4*GPL[3]*GPL[22]*GPL[246] - 4*GPL[3]*GPL[23]*GPL[246] - 
         4*GPL[39]*GPL[246] - 4*GPL[50]*GPL[246] + 4*GPL[53]*GPL[246] + 
         4*GPL[62]*GPL[246] + 4*GPL[181]*GPL[246] - 4*GPL[182]*GPL[246] - 
         4*GPL[183]*GPL[246] + 4*GPL[190]*GPL[246] - 4*GPL[191]*GPL[246] - 
         4*GPL[192]*GPL[246] - (Pi^2*GPL[247])/3 + 4*GPL[3]*GPL[6]*GPL[247] - 
         4*GPL[3]*GPL[22]*GPL[247] - 4*GPL[3]*GPL[23]*GPL[247] - 
         4*GPL[39]*GPL[247] - 4*GPL[50]*GPL[247] + 4*GPL[53]*GPL[247] + 
         4*GPL[62]*GPL[247] + 4*GPL[181]*GPL[247] - 4*GPL[182]*GPL[247] - 
         4*GPL[183]*GPL[247] + 4*GPL[190]*GPL[247] - 4*GPL[191]*GPL[247] - 
         4*GPL[192]*GPL[247] + (2*Pi^2*GPL[248])/3 - 4*GPL[3]*GPL[9]*
          GPL[248] - 4*GPL[3]*GPL[20]*GPL[248] + 4*GPL[3]*GPL[22]*GPL[248] + 
         4*GPL[3]*GPL[23]*GPL[248] + 4*GPL[77]*GPL[248] - 
         4*GPL[80]*GPL[248] - 4*GPL[90]*GPL[248] + 4*GPL[165]*GPL[248] - 
         4*GPL[166]*GPL[248] - 4*GPL[167]*GPL[248] - 4*GPL[181]*GPL[248] + 
         4*GPL[182]*GPL[248] + 4*GPL[183]*GPL[248] - 4*GPL[190]*GPL[248] + 
         4*GPL[191]*GPL[248] + 4*GPL[192]*GPL[248] + (2*Pi^2*GPL[249])/3 - 
         4*GPL[3]*GPL[9]*GPL[249] - 4*GPL[3]*GPL[20]*GPL[249] + 
         4*GPL[3]*GPL[22]*GPL[249] + 4*GPL[3]*GPL[23]*GPL[249] + 
         4*GPL[77]*GPL[249] - 4*GPL[80]*GPL[249] - 4*GPL[90]*GPL[249] + 
         4*GPL[165]*GPL[249] - 4*GPL[166]*GPL[249] - 4*GPL[167]*GPL[249] - 
         4*GPL[181]*GPL[249] + 4*GPL[182]*GPL[249] + 4*GPL[183]*GPL[249] - 
         4*GPL[190]*GPL[249] + 4*GPL[191]*GPL[249] + 4*GPL[192]*GPL[249] + 
         (2*Pi^2*GPL[250])/3 - 4*GPL[3]*GPL[6]*GPL[250] + 
         4*GPL[3]*GPL[22]*GPL[250] + 4*GPL[3]*GPL[23]*GPL[250] + 
         4*GPL[39]*GPL[250] + 4*GPL[50]*GPL[250] - 4*GPL[53]*GPL[250] - 
         4*GPL[62]*GPL[250] - 4*GPL[181]*GPL[250] + 4*GPL[182]*GPL[250] + 
         4*GPL[183]*GPL[250] - 4*GPL[190]*GPL[250] + 4*GPL[191]*GPL[250] + 
         4*GPL[192]*GPL[250] + (2*Pi^2*GPL[251])/3 - 4*GPL[3]*GPL[6]*
          GPL[251] + 4*GPL[3]*GPL[22]*GPL[251] + 4*GPL[3]*GPL[23]*GPL[251] + 
         4*GPL[39]*GPL[251] + 4*GPL[50]*GPL[251] - 4*GPL[53]*GPL[251] - 
         4*GPL[62]*GPL[251] - 4*GPL[181]*GPL[251] + 4*GPL[182]*GPL[251] + 
         4*GPL[183]*GPL[251] - 4*GPL[190]*GPL[251] + 4*GPL[191]*GPL[251] + 
         4*GPL[192]*GPL[251] - (Pi^2*GPL[256])/3 + 4*GPL[3]*GPL[6]*GPL[256] - 
         4*GPL[3]*GPL[22]*GPL[256] - 4*GPL[3]*GPL[23]*GPL[256] - 
         4*GPL[39]*GPL[256] - 4*GPL[50]*GPL[256] + 4*GPL[53]*GPL[256] + 
         4*GPL[62]*GPL[256] + 4*GPL[181]*GPL[256] - 4*GPL[182]*GPL[256] - 
         4*GPL[183]*GPL[256] + 4*GPL[190]*GPL[256] - 4*GPL[191]*GPL[256] - 
         4*GPL[192]*GPL[256] - (Pi^2*GPL[257])/3 + 4*GPL[3]*GPL[6]*GPL[257] - 
         4*GPL[3]*GPL[22]*GPL[257] - 4*GPL[3]*GPL[23]*GPL[257] - 
         4*GPL[39]*GPL[257] - 4*GPL[50]*GPL[257] + 4*GPL[53]*GPL[257] + 
         4*GPL[62]*GPL[257] + 4*GPL[181]*GPL[257] - 4*GPL[182]*GPL[257] - 
         4*GPL[183]*GPL[257] + 4*GPL[190]*GPL[257] - 4*GPL[191]*GPL[257] - 
         4*GPL[192]*GPL[257] + (2*Pi^2*GPL[258])/3 - 4*GPL[3]*GPL[9]*
          GPL[258] - 4*GPL[3]*GPL[20]*GPL[258] + 4*GPL[3]*GPL[22]*GPL[258] + 
         4*GPL[3]*GPL[23]*GPL[258] + 4*GPL[77]*GPL[258] - 
         4*GPL[80]*GPL[258] - 4*GPL[90]*GPL[258] + 4*GPL[165]*GPL[258] - 
         4*GPL[166]*GPL[258] - 4*GPL[167]*GPL[258] - 4*GPL[181]*GPL[258] + 
         4*GPL[182]*GPL[258] + 4*GPL[183]*GPL[258] - 4*GPL[190]*GPL[258] + 
         4*GPL[191]*GPL[258] + 4*GPL[192]*GPL[258] + (2*Pi^2*GPL[259])/3 - 
         4*GPL[3]*GPL[9]*GPL[259] - 4*GPL[3]*GPL[20]*GPL[259] + 
         4*GPL[3]*GPL[22]*GPL[259] + 4*GPL[3]*GPL[23]*GPL[259] + 
         4*GPL[77]*GPL[259] - 4*GPL[80]*GPL[259] - 4*GPL[90]*GPL[259] + 
         4*GPL[165]*GPL[259] - 4*GPL[166]*GPL[259] - 4*GPL[167]*GPL[259] - 
         4*GPL[181]*GPL[259] + 4*GPL[182]*GPL[259] + 4*GPL[183]*GPL[259] - 
         4*GPL[190]*GPL[259] + 4*GPL[191]*GPL[259] + 4*GPL[192]*GPL[259] + 
         5*GPL[6]*GPL[279] + 4*GPL[11]*GPL[279] + 4*GPL[17]*GPL[279] + 
         2*GPL[18]*GPL[279] - 5*GPL[22]*GPL[279] - 5*GPL[23]*GPL[279] + 
         2*GPL[27]*GPL[279] - 4*GPL[30]*GPL[279] - 4*GPL[31]*GPL[279] - 
         GPL[6]*GPL[282] - 2*GPL[9]*GPL[282] - 4*GPL[16]*GPL[282] + 
         2*GPL[19]*GPL[282] - 2*GPL[20]*GPL[282] + 3*GPL[22]*GPL[282] + 
         2*GPL[23]*GPL[282] + 2*GPL[25]*GPL[282] + 4*GPL[23]*GPL[285] - 
         4*GPL[23]*GPL[286] - GPL[6]*GPL[288] - 2*GPL[9]*GPL[288] - 
         4*GPL[16]*GPL[288] + 2*GPL[19]*GPL[288] - 2*GPL[20]*GPL[288] + 
         3*GPL[22]*GPL[288] - 4*GPL[23]*GPL[288] + 2*GPL[25]*GPL[288] - 
         12*GPL[11]*GPL[289] + 24*GPL[16]*GPL[289] - 12*GPL[17]*GPL[289] - 
         3*GPL[6]*GPL[291] + 4*GPL[9]*GPL[291] + 8*GPL[16]*GPL[291] - 
         2*GPL[18]*GPL[291] - 2*GPL[19]*GPL[291] + 4*GPL[20]*GPL[291] - 
         GPL[22]*GPL[291] + 3*GPL[23]*GPL[291] - 2*GPL[25]*GPL[291] - 
         2*GPL[27]*GPL[291] + 2*GPL[11]*GPL[293] - 16*GPL[16]*GPL[293] + 
         2*GPL[17]*GPL[293] + 4*GPL[30]*GPL[293] + 4*GPL[31]*GPL[293] + 
         4*GPL[11]*GPL[295] + 4*GPL[17]*GPL[295] + 2*GPL[19]*GPL[295] + 
         2*GPL[25]*GPL[295] - 4*GPL[30]*GPL[295] - 4*GPL[31]*GPL[295] - 
         2*GPL[3]*GPL[296] - 2*GPL[9]*GPL[296] - 2*GPL[20]*GPL[296] - 
         2*GPL[3]*GPL[298] + 4*GPL[6]*GPL[298] - 2*GPL[9]*GPL[298] - 
         2*GPL[20]*GPL[298] + 4*GPL[11]*GPL[299] + 4*GPL[17]*GPL[299] + 
         2*GPL[19]*GPL[299] + 2*GPL[25]*GPL[299] - 4*GPL[30]*GPL[299] - 
         4*GPL[31]*GPL[299] - 4*GPL[3]*GPL[301] - 2*GPL[3]*GPL[302] + 
         2*GPL[6]*GPL[302] - 2*GPL[9]*GPL[302] - 2*GPL[20]*GPL[302] - 
         2*GPL[3]*GPL[303] + 2*GPL[6]*GPL[303] - 2*GPL[9]*GPL[303] - 
         2*GPL[20]*GPL[303] + 8*GPL[16]*GPL[305] - 4*GPL[11]*GPL[307] - 
         4*GPL[17]*GPL[307] - 2*GPL[3]*GPL[309] + 2*GPL[6]*GPL[309] - 
         2*GPL[9]*GPL[309] - 2*GPL[20]*GPL[309] - 2*GPL[3]*GPL[311] + 
         2*GPL[6]*GPL[311] - 2*GPL[9]*GPL[311] - 2*GPL[20]*GPL[311] - 
         4*GPL[11]*GPL[312] - 4*GPL[17]*GPL[312] + 2*GPL[3]*GPL[314] + 
         2*GPL[3]*GPL[315] - 2*GPL[6]*GPL[315] + 2*GPL[9]*GPL[315] + 
         2*GPL[20]*GPL[315] + 2*GPL[3]*GPL[316] - 2*GPL[6]*GPL[316] + 
         2*GPL[9]*GPL[316] + 2*GPL[20]*GPL[316] + 12*GPL[6]*GPL[318] - 
         12*GPL[6]*GPL[319] + 2*GPL[3]*GPL[320] - 12*GPL[6]*GPL[320] + 
         2*GPL[9]*GPL[320] + 2*GPL[20]*GPL[320] + 2*GPL[3]*GPL[321] + 
         8*GPL[6]*GPL[321] + 2*GPL[9]*GPL[321] + 2*GPL[20]*GPL[321] + 
         2*GPL[3]*GPL[322] - 2*GPL[6]*GPL[322] + 2*GPL[9]*GPL[322] + 
         2*GPL[20]*GPL[322] + 2*GPL[3]*GPL[323] - 2*GPL[6]*GPL[323] + 
         2*GPL[9]*GPL[323] + 2*GPL[20]*GPL[323] - 2*GPL[3]*GPL[324] + 
         2*GPL[6]*GPL[324] - 2*GPL[9]*GPL[324] - 2*GPL[20]*GPL[324] - 
         2*GPL[3]*GPL[325] + 2*GPL[6]*GPL[325] - 2*GPL[9]*GPL[325] - 
         2*GPL[20]*GPL[325] + 2*GPL[3]*GPL[326] - 2*GPL[6]*GPL[326] + 
         2*GPL[9]*GPL[326] + 2*GPL[20]*GPL[326] + 2*GPL[3]*GPL[327] - 
         2*GPL[6]*GPL[327] + 2*GPL[9]*GPL[327] + 2*GPL[20]*GPL[327] + 
         2*GPL[3]*GPL[328] - 4*GPL[6]*GPL[328] + 2*GPL[9]*GPL[328] + 
         2*GPL[20]*GPL[328] + 2*GPL[3]*GPL[329] + 2*GPL[9]*GPL[329] + 
         2*GPL[20]*GPL[329] - 2*GPL[3]*GPL[330] + 2*GPL[6]*GPL[330] - 
         2*GPL[9]*GPL[330] - 2*GPL[20]*GPL[330] - 2*GPL[3]*GPL[331] + 
         2*GPL[6]*GPL[331] - 2*GPL[9]*GPL[331] - 2*GPL[20]*GPL[331] + 
         2*GPL[3]*GPL[332] - 4*GPL[6]*GPL[332] + 2*GPL[9]*GPL[332] + 
         2*GPL[20]*GPL[332] + 2*GPL[3]*GPL[333] + 2*GPL[9]*GPL[333] + 
         2*GPL[20]*GPL[333] - 2*GPL[3]*GPL[334] + 2*GPL[6]*GPL[334] - 
         2*GPL[9]*GPL[334] - 2*GPL[20]*GPL[334] - 2*GPL[3]*GPL[335] + 
         2*GPL[6]*GPL[335] - 2*GPL[9]*GPL[335] - 2*GPL[20]*GPL[335] - 
         GPL[3]*GPL[336] + 4*GPL[11]*GPL[336] - 4*GPL[16]*GPL[336] + 
         4*GPL[17]*GPL[336] + 2*GPL[18]*GPL[336] + 2*GPL[27]*GPL[336] - 
         4*GPL[11]*GPL[337] - 4*GPL[17]*GPL[337] - 4*GPL[11]*GPL[338] - 
         4*GPL[17]*GPL[338] + GPL[3]*GPL[339] + 3*GPL[3]*GPL[340] - 
         GPL[3]*GPL[341] + GPL[3]*GPL[342] - GPL[3]*GPL[343] + 
         2*GPL[19]*GPL[344] + 2*GPL[25]*GPL[344] - 4*GPL[30]*GPL[344] - 
         4*GPL[31]*GPL[344] - 2*GPL[19]*GPL[345] - 2*GPL[25]*GPL[345] + 
         4*GPL[30]*GPL[345] + 4*GPL[31]*GPL[345] - 2*GPL[19]*GPL[346] - 
         2*GPL[25]*GPL[346] + 4*GPL[30]*GPL[346] + 4*GPL[31]*GPL[346] - 
         2*GPL[3]*GPL[348] + GPL[3]*GPL[349] - 4*GPL[16]*GPL[349] + 
         2*GPL[18]*GPL[349] + 2*GPL[19]*GPL[349] + 2*GPL[25]*GPL[349] + 
         2*GPL[27]*GPL[349] - 4*GPL[30]*GPL[349] - 4*GPL[31]*GPL[349] + 
         2*GPL[3]*GPL[350] + 4*GPL[16]*GPL[350] - 2*GPL[18]*GPL[350] - 
         2*GPL[19]*GPL[350] - 2*GPL[25]*GPL[350] - 2*GPL[27]*GPL[350] + 
         4*GPL[30]*GPL[350] + 4*GPL[31]*GPL[350] + 2*GPL[3]*GPL[351] + 
         4*GPL[16]*GPL[351] - 2*GPL[18]*GPL[351] - 2*GPL[19]*GPL[351] - 
         2*GPL[25]*GPL[351] - 2*GPL[27]*GPL[351] + 4*GPL[30]*GPL[351] + 
         4*GPL[31]*GPL[351] - 3*GPL[3]*GPL[352] - 4*GPL[3]*GPL[353] + 
         4*GPL[3]*GPL[354] - 4*GPL[3]*GPL[355] - 2*GPL[3]*GPL[356] - 
         2*GPL[9]*GPL[356] - 2*GPL[20]*GPL[356] - 2*GPL[3]*GPL[357] + 
         4*GPL[6]*GPL[357] - 2*GPL[9]*GPL[357] - 2*GPL[20]*GPL[357] + 
         2*GPL[3]*GPL[358] - 2*GPL[6]*GPL[358] + 2*GPL[9]*GPL[358] + 
         2*GPL[20]*GPL[358] + 2*GPL[3]*GPL[359] - 2*GPL[6]*GPL[359] + 
         2*GPL[9]*GPL[359] + 2*GPL[20]*GPL[359] - 2*GPL[3]*GPL[360] - 
         2*GPL[9]*GPL[360] - 2*GPL[20]*GPL[360] - 2*GPL[3]*GPL[361] + 
         4*GPL[6]*GPL[361] - 2*GPL[9]*GPL[361] - 2*GPL[20]*GPL[361] + 
         2*GPL[3]*GPL[362] - 2*GPL[6]*GPL[362] + 2*GPL[9]*GPL[362] + 
         2*GPL[20]*GPL[362] + 2*GPL[3]*GPL[363] - 2*GPL[6]*GPL[363] + 
         2*GPL[9]*GPL[363] + 2*GPL[20]*GPL[363] - 4*GPL[3]*GPL[364] + 
         4*GPL[3]*GPL[365] + 4*GPL[3]*GPL[366] - 4*GPL[3]*GPL[367] + 
         4*GPL[3]*GPL[368] + 4*GPL[3]*GPL[369] + 2*GPL[3]*GPL[370] - 
         2*GPL[6]*GPL[370] + 2*GPL[9]*GPL[370] + 2*GPL[20]*GPL[370] + 
         2*GPL[3]*GPL[371] - 2*GPL[6]*GPL[371] + 2*GPL[9]*GPL[371] + 
         2*GPL[20]*GPL[371] - 2*GPL[3]*GPL[372] + 2*GPL[6]*GPL[372] - 
         2*GPL[9]*GPL[372] - 2*GPL[20]*GPL[372] - 2*GPL[3]*GPL[373] + 
         2*GPL[6]*GPL[373] - 2*GPL[9]*GPL[373] - 2*GPL[20]*GPL[373] + 
         2*GPL[3]*GPL[374] - 2*GPL[6]*GPL[374] + 2*GPL[9]*GPL[374] + 
         2*GPL[20]*GPL[374] + 2*GPL[3]*GPL[375] - 2*GPL[6]*GPL[375] + 
         2*GPL[9]*GPL[375] + 2*GPL[20]*GPL[375] - 2*GPL[3]*GPL[376] + 
         2*GPL[6]*GPL[376] - 2*GPL[9]*GPL[376] - 2*GPL[20]*GPL[376] - 
         2*GPL[3]*GPL[377] + 2*GPL[6]*GPL[377] - 2*GPL[9]*GPL[377] - 
         2*GPL[20]*GPL[377] + 8*GPL[11]*GPL[382] + 8*GPL[16]*GPL[382] + 
         8*GPL[17]*GPL[382] - 4*GPL[18]*GPL[382] - 4*GPL[19]*GPL[382] - 
         4*GPL[25]*GPL[382] - 4*GPL[27]*GPL[382] - 4*GPL[11]*GPL[384] - 
         4*GPL[17]*GPL[384] - 4*GPL[11]*GPL[389] - 4*GPL[17]*GPL[389] + 
         2*GPL[3]*GPL[391] - 4*GPL[11]*GPL[395] - 4*GPL[17]*GPL[395] - 
         4*GPL[30]*GPL[395] - 4*GPL[31]*GPL[395] + 4*GPL[11]*GPL[397] + 
         4*GPL[17]*GPL[397] + 4*GPL[30]*GPL[397] + 4*GPL[31]*GPL[397] + 
         4*GPL[3]*GPL[399] - 4*GPL[6]*GPL[399] + 4*GPL[9]*GPL[399] + 
         4*GPL[20]*GPL[399] + 4*GPL[3]*GPL[401] - 4*GPL[6]*GPL[401] + 
         4*GPL[9]*GPL[401] + 4*GPL[20]*GPL[401] + 4*GPL[11]*GPL[402] + 
         4*GPL[17]*GPL[402] + 4*GPL[30]*GPL[402] + 4*GPL[31]*GPL[402] + 
         4*GPL[3]*GPL[416] - 4*GPL[6]*GPL[416] + 4*GPL[9]*GPL[416] + 
         4*GPL[20]*GPL[416] + 4*GPL[3]*GPL[417] - 4*GPL[6]*GPL[417] + 
         4*GPL[9]*GPL[417] + 4*GPL[20]*GPL[417] - 4*GPL[11]*GPL[428] - 
         4*GPL[17]*GPL[428] - 4*GPL[30]*GPL[428] - 4*GPL[31]*GPL[428] + 
         4*GPL[11]*GPL[429] + 4*GPL[17]*GPL[429] + 4*GPL[30]*GPL[429] + 
         4*GPL[31]*GPL[429] + 4*GPL[11]*GPL[430] + 4*GPL[17]*GPL[430] + 
         4*GPL[30]*GPL[430] + 4*GPL[31]*GPL[430] + 4*GPL[30]*GPL[436] + 
         4*GPL[31]*GPL[436] - 4*GPL[30]*GPL[437] - 4*GPL[31]*GPL[437] - 
         4*GPL[30]*GPL[438] - 4*GPL[31]*GPL[438] - 2*GPL[3]*GPL[440] + 
         2*GPL[3]*GPL[441] + 4*GPL[30]*GPL[441] + 4*GPL[31]*GPL[441] - 
         4*GPL[30]*GPL[442] - 4*GPL[31]*GPL[442] - 4*GPL[30]*GPL[443] - 
         4*GPL[31]*GPL[443] - 2*GPL[3]*GPL[444] - 4*GPL[3]*GPL[457] + 
         4*GPL[6]*GPL[457] - 4*GPL[9]*GPL[457] - 4*GPL[20]*GPL[457] - 
         4*GPL[3]*GPL[458] + 4*GPL[6]*GPL[458] - 4*GPL[9]*GPL[458] - 
         4*GPL[20]*GPL[458] + 4*GPL[3]*GPL[459] - 4*GPL[6]*GPL[459] + 
         4*GPL[9]*GPL[459] + 4*GPL[20]*GPL[459] + 4*GPL[3]*GPL[460] - 
         4*GPL[6]*GPL[460] + 4*GPL[9]*GPL[460] + 4*GPL[20]*GPL[460] - 
         4*GPL[3]*GPL[461] + 4*GPL[6]*GPL[461] - 4*GPL[9]*GPL[461] - 
         4*GPL[20]*GPL[461] - 4*GPL[3]*GPL[462] + 4*GPL[6]*GPL[462] - 
         4*GPL[9]*GPL[462] - 4*GPL[20]*GPL[462] + 4*GPL[3]*GPL[463] - 
         4*GPL[6]*GPL[463] + 4*GPL[9]*GPL[463] + 4*GPL[20]*GPL[463] + 
         4*GPL[3]*GPL[464] - 4*GPL[6]*GPL[464] + 4*GPL[9]*GPL[464] + 
         4*GPL[20]*GPL[464] + 4*GPL[3]*GPL[465] - 4*GPL[6]*GPL[465] + 
         4*GPL[9]*GPL[465] + 4*GPL[20]*GPL[465] + 4*GPL[3]*GPL[466] - 
         4*GPL[6]*GPL[466] + 4*GPL[9]*GPL[466] + 4*GPL[20]*GPL[466] - 
         4*GPL[3]*GPL[467] + 4*GPL[6]*GPL[467] - 4*GPL[9]*GPL[467] - 
         4*GPL[20]*GPL[467] - 4*GPL[3]*GPL[468] + 4*GPL[6]*GPL[468] - 
         4*GPL[9]*GPL[468] - 4*GPL[20]*GPL[468] + 4*GPL[3]*GPL[469] - 
         4*GPL[6]*GPL[469] + 4*GPL[9]*GPL[469] + 4*GPL[20]*GPL[469] + 
         4*GPL[3]*GPL[470] - 4*GPL[6]*GPL[470] + 4*GPL[9]*GPL[470] + 
         4*GPL[20]*GPL[470] - 4*GPL[3]*GPL[471] + 4*GPL[6]*GPL[471] - 
         4*GPL[9]*GPL[471] - 4*GPL[20]*GPL[471] - 4*GPL[3]*GPL[472] + 
         4*GPL[6]*GPL[472] - 4*GPL[9]*GPL[472] - 4*GPL[20]*GPL[472] + 
         2*GPL[3]*GPL[514] + 8*GPL[6]*GPL[514] + 2*GPL[9]*GPL[514] + 
         2*GPL[20]*GPL[514] + 2*GPL[3]*GPL[515] - 12*GPL[6]*GPL[515] + 
         2*GPL[9]*GPL[515] + 2*GPL[20]*GPL[515] + 2*GPL[3]*GPL[516] - 
         2*GPL[6]*GPL[516] + 2*GPL[9]*GPL[516] + 2*GPL[20]*GPL[516] + 
         2*GPL[3]*GPL[517] - 2*GPL[6]*GPL[517] + 2*GPL[9]*GPL[517] + 
         2*GPL[20]*GPL[517] - 2*GPL[3]*GPL[518] + 2*GPL[6]*GPL[518] - 
         2*GPL[9]*GPL[518] - 2*GPL[20]*GPL[518] - 2*GPL[3]*GPL[519] + 
         2*GPL[6]*GPL[519] - 2*GPL[9]*GPL[519] - 2*GPL[20]*GPL[519] + 
         2*GPL[3]*GPL[520] - 2*GPL[6]*GPL[520] + 2*GPL[9]*GPL[520] + 
         2*GPL[20]*GPL[520] + 2*GPL[3]*GPL[521] - 2*GPL[6]*GPL[521] + 
         2*GPL[9]*GPL[521] + 2*GPL[20]*GPL[521] - 12*GPL[6]*GPL[522] + 
         12*GPL[6]*GPL[523] - 2*GPL[3]*GPL[524] + 4*GPL[6]*GPL[524] - 
         2*GPL[9]*GPL[524] - 2*GPL[20]*GPL[524] - 2*GPL[3]*GPL[525] - 
         2*GPL[9]*GPL[525] - 2*GPL[20]*GPL[525] - 2*GPL[3]*GPL[526] + 
         2*GPL[6]*GPL[526] - 2*GPL[9]*GPL[526] - 2*GPL[20]*GPL[526] - 
         2*GPL[3]*GPL[527] + 2*GPL[6]*GPL[527] - 2*GPL[9]*GPL[527] - 
         2*GPL[20]*GPL[527] - 2*GPL[3]*GPL[528] + 2*GPL[6]*GPL[528] - 
         2*GPL[9]*GPL[528] - 2*GPL[20]*GPL[528] - 2*GPL[3]*GPL[529] + 
         2*GPL[6]*GPL[529] - 2*GPL[9]*GPL[529] - 2*GPL[20]*GPL[529] + 
         2*GPL[3]*GPL[530] - 2*GPL[6]*GPL[530] + 2*GPL[9]*GPL[530] + 
         2*GPL[20]*GPL[530] + 2*GPL[3]*GPL[531] - 2*GPL[6]*GPL[531] + 
         2*GPL[9]*GPL[531] + 2*GPL[20]*GPL[531] - 2*GPL[3]*GPL[532] + 
         4*GPL[6]*GPL[532] - 2*GPL[9]*GPL[532] - 2*GPL[20]*GPL[532] - 
         2*GPL[3]*GPL[533] - 2*GPL[9]*GPL[533] - 2*GPL[20]*GPL[533] + 
         2*GPL[3]*GPL[534] - 2*GPL[6]*GPL[534] + 2*GPL[9]*GPL[534] + 
         2*GPL[20]*GPL[534] + 2*GPL[3]*GPL[535] - 2*GPL[6]*GPL[535] + 
         2*GPL[9]*GPL[535] + 2*GPL[20]*GPL[535] - 2*GPL[3]*GPL[536] + 
         4*GPL[6]*GPL[536] - 2*GPL[9]*GPL[536] - 2*GPL[20]*GPL[536] - 
         2*GPL[3]*GPL[537] - 2*GPL[9]*GPL[537] - 2*GPL[20]*GPL[537] + 
         2*GPL[3]*GPL[538] - 2*GPL[6]*GPL[538] + 2*GPL[9]*GPL[538] + 
         2*GPL[20]*GPL[538] + 2*GPL[3]*GPL[539] - 2*GPL[6]*GPL[539] + 
         2*GPL[9]*GPL[539] + 2*GPL[20]*GPL[539] + 2*GPL[3]*GPL[540] + 
         2*GPL[9]*GPL[540] + 2*GPL[20]*GPL[540] + 2*GPL[3]*GPL[541] - 
         4*GPL[6]*GPL[541] + 2*GPL[9]*GPL[541] + 2*GPL[20]*GPL[541] - 
         2*GPL[3]*GPL[542] + 2*GPL[6]*GPL[542] - 2*GPL[9]*GPL[542] - 
         2*GPL[20]*GPL[542] - 2*GPL[3]*GPL[543] + 2*GPL[6]*GPL[543] - 
         2*GPL[9]*GPL[543] - 2*GPL[20]*GPL[543] + 2*GPL[3]*GPL[544] + 
         2*GPL[9]*GPL[544] + 2*GPL[20]*GPL[544] + 2*GPL[3]*GPL[545] - 
         4*GPL[6]*GPL[545] + 2*GPL[9]*GPL[545] + 2*GPL[20]*GPL[545] - 
         2*GPL[3]*GPL[546] + 2*GPL[6]*GPL[546] - 2*GPL[9]*GPL[546] - 
         2*GPL[20]*GPL[546] - 2*GPL[3]*GPL[547] + 2*GPL[6]*GPL[547] - 
         2*GPL[9]*GPL[547] - 2*GPL[20]*GPL[547] + 2*GPL[3]*GPL[548] - 
         2*GPL[6]*GPL[548] + 2*GPL[9]*GPL[548] + 2*GPL[20]*GPL[548] + 
         2*GPL[3]*GPL[549] - 2*GPL[6]*GPL[549] + 2*GPL[9]*GPL[549] + 
         2*GPL[20]*GPL[549] - 2*GPL[3]*GPL[550] + 2*GPL[6]*GPL[550] - 
         2*GPL[9]*GPL[550] - 2*GPL[20]*GPL[550] - 2*GPL[3]*GPL[551] + 
         2*GPL[6]*GPL[551] - 2*GPL[9]*GPL[551] - 2*GPL[20]*GPL[551] + 
         2*GPL[3]*GPL[552] - 2*GPL[6]*GPL[552] + 2*GPL[9]*GPL[552] + 
         2*GPL[20]*GPL[552] + 2*GPL[3]*GPL[553] - 2*GPL[6]*GPL[553] + 
         2*GPL[9]*GPL[553] + 2*GPL[20]*GPL[553] - 2*GPL[3]*GPL[554] + 
         2*GPL[6]*GPL[554] - 2*GPL[9]*GPL[554] - 2*GPL[20]*GPL[554] - 
         2*GPL[3]*GPL[555] + 2*GPL[6]*GPL[555] - 2*GPL[9]*GPL[555] - 
         2*GPL[20]*GPL[555] + 4*GPL[3]*GPL[560] - 4*GPL[6]*GPL[560] + 
         4*GPL[9]*GPL[560] + 4*GPL[20]*GPL[560] + 4*GPL[3]*GPL[561] - 
         4*GPL[6]*GPL[561] + 4*GPL[9]*GPL[561] + 4*GPL[20]*GPL[561] + 
         4*GPL[3]*GPL[568] - 4*GPL[6]*GPL[568] + 4*GPL[9]*GPL[568] + 
         4*GPL[20]*GPL[568] + 4*GPL[3]*GPL[569] - 4*GPL[6]*GPL[569] + 
         4*GPL[9]*GPL[569] + 4*GPL[20]*GPL[569] - 4*GPL[3]*GPL[588] + 
         4*GPL[6]*GPL[588] - 4*GPL[9]*GPL[588] - 4*GPL[20]*GPL[588] - 
         4*GPL[3]*GPL[589] + 4*GPL[6]*GPL[589] - 4*GPL[9]*GPL[589] - 
         4*GPL[20]*GPL[589] + 4*GPL[3]*GPL[590] - 4*GPL[6]*GPL[590] + 
         4*GPL[9]*GPL[590] + 4*GPL[20]*GPL[590] + 4*GPL[3]*GPL[591] - 
         4*GPL[6]*GPL[591] + 4*GPL[9]*GPL[591] + 4*GPL[20]*GPL[591] - 
         4*GPL[3]*GPL[592] + 4*GPL[6]*GPL[592] - 4*GPL[9]*GPL[592] - 
         4*GPL[20]*GPL[592] - 4*GPL[3]*GPL[593] + 4*GPL[6]*GPL[593] - 
         4*GPL[9]*GPL[593] - 4*GPL[20]*GPL[593] + 4*GPL[3]*GPL[594] - 
         4*GPL[6]*GPL[594] + 4*GPL[9]*GPL[594] + 4*GPL[20]*GPL[594] + 
         4*GPL[3]*GPL[595] - 4*GPL[6]*GPL[595] + 4*GPL[9]*GPL[595] + 
         4*GPL[20]*GPL[595] + 4*GPL[3]*GPL[596] - 4*GPL[6]*GPL[596] + 
         4*GPL[9]*GPL[596] + 4*GPL[20]*GPL[596] + 4*GPL[3]*GPL[597] - 
         4*GPL[6]*GPL[597] + 4*GPL[9]*GPL[597] + 4*GPL[20]*GPL[597] - 
         4*GPL[3]*GPL[598] + 4*GPL[6]*GPL[598] - 4*GPL[9]*GPL[598] - 
         4*GPL[20]*GPL[598] - 4*GPL[3]*GPL[599] + 4*GPL[6]*GPL[599] - 
         4*GPL[9]*GPL[599] - 4*GPL[20]*GPL[599] + 4*GPL[3]*GPL[600] - 
         4*GPL[6]*GPL[600] + 4*GPL[9]*GPL[600] + 4*GPL[20]*GPL[600] + 
         4*GPL[3]*GPL[601] - 4*GPL[6]*GPL[601] + 4*GPL[9]*GPL[601] + 
         4*GPL[20]*GPL[601] - 4*GPL[3]*GPL[602] + 4*GPL[6]*GPL[602] - 
         4*GPL[9]*GPL[602] - 4*GPL[20]*GPL[602] - 4*GPL[3]*GPL[603] + 
         4*GPL[6]*GPL[603] - 4*GPL[9]*GPL[603] - 4*GPL[20]*GPL[603] - 
         2*GPL[6]*GPL[604] + 2*GPL[6]*GPL[605] + 2*GPL[3]*GPL[608] - 
         2*GPL[6]*GPL[608] + 2*GPL[9]*GPL[608] + 2*GPL[20]*GPL[608] + 
         2*GPL[3]*GPL[609] - 2*GPL[6]*GPL[609] + 2*GPL[9]*GPL[609] + 
         2*GPL[20]*GPL[609] - 2*GPL[3]*GPL[610] + 2*GPL[6]*GPL[610] - 
         2*GPL[9]*GPL[610] - 2*GPL[20]*GPL[610] - 2*GPL[3]*GPL[611] + 
         2*GPL[6]*GPL[611] - 2*GPL[9]*GPL[611] - 2*GPL[20]*GPL[611] + 
         2*GPL[6]*GPL[614] - 2*GPL[6]*GPL[615] + 2*GPL[3]*GPL[618] - 
         2*GPL[6]*GPL[618] + 2*GPL[9]*GPL[618] + 2*GPL[20]*GPL[618] + 
         2*GPL[3]*GPL[619] - 2*GPL[6]*GPL[619] + 2*GPL[9]*GPL[619] + 
         2*GPL[20]*GPL[619] - 2*GPL[3]*GPL[620] + 2*GPL[6]*GPL[620] - 
         2*GPL[9]*GPL[620] - 2*GPL[20]*GPL[620] - 2*GPL[3]*GPL[621] + 
         2*GPL[6]*GPL[621] - 2*GPL[9]*GPL[621] - 2*GPL[20]*GPL[621] - 
         2*GPL[3]*GPL[646] + 2*GPL[6]*GPL[646] - 2*GPL[9]*GPL[646] - 
         2*GPL[20]*GPL[646] - 2*GPL[3]*GPL[647] + 2*GPL[6]*GPL[647] - 
         2*GPL[9]*GPL[647] - 2*GPL[20]*GPL[647] + 2*GPL[3]*GPL[648] - 
         2*GPL[6]*GPL[648] + 2*GPL[9]*GPL[648] + 2*GPL[20]*GPL[648] + 
         2*GPL[3]*GPL[649] - 2*GPL[6]*GPL[649] + 2*GPL[9]*GPL[649] + 
         2*GPL[20]*GPL[649] - 2*GPL[3]*GPL[650] + 2*GPL[6]*GPL[650] - 
         2*GPL[9]*GPL[650] - 2*GPL[20]*GPL[650] - 2*GPL[3]*GPL[651] + 
         2*GPL[6]*GPL[651] - 2*GPL[9]*GPL[651] - 2*GPL[20]*GPL[651] + 
         2*GPL[3]*GPL[652] - 2*GPL[6]*GPL[652] + 2*GPL[9]*GPL[652] + 
         2*GPL[20]*GPL[652] + 2*GPL[3]*GPL[653] - 2*GPL[6]*GPL[653] + 
         2*GPL[9]*GPL[653] + 2*GPL[20]*GPL[653] - 2*GPL[6]*GPL[654] + 
         2*GPL[6]*GPL[655] + 2*GPL[3]*GPL[658] - 2*GPL[6]*GPL[658] + 
         2*GPL[9]*GPL[658] + 2*GPL[20]*GPL[658] + 2*GPL[3]*GPL[659] - 
         2*GPL[6]*GPL[659] + 2*GPL[9]*GPL[659] + 2*GPL[20]*GPL[659] - 
         2*GPL[3]*GPL[660] + 2*GPL[6]*GPL[660] - 2*GPL[9]*GPL[660] - 
         2*GPL[20]*GPL[660] - 2*GPL[3]*GPL[661] + 2*GPL[6]*GPL[661] - 
         2*GPL[9]*GPL[661] - 2*GPL[20]*GPL[661] + 2*GPL[6]*GPL[664] - 
         2*GPL[6]*GPL[665] + 2*GPL[3]*GPL[668] - 2*GPL[6]*GPL[668] + 
         2*GPL[9]*GPL[668] + 2*GPL[20]*GPL[668] + 2*GPL[3]*GPL[669] - 
         2*GPL[6]*GPL[669] + 2*GPL[9]*GPL[669] + 2*GPL[20]*GPL[669] - 
         2*GPL[3]*GPL[670] + 2*GPL[6]*GPL[670] - 2*GPL[9]*GPL[670] - 
         2*GPL[20]*GPL[670] - 2*GPL[3]*GPL[671] + 2*GPL[6]*GPL[671] - 
         2*GPL[9]*GPL[671] - 2*GPL[20]*GPL[671] - 2*GPL[3]*GPL[696] + 
         2*GPL[6]*GPL[696] - 2*GPL[9]*GPL[696] - 2*GPL[20]*GPL[696] - 
         2*GPL[3]*GPL[697] + 2*GPL[6]*GPL[697] - 2*GPL[9]*GPL[697] - 
         2*GPL[20]*GPL[697] + 2*GPL[3]*GPL[698] - 2*GPL[6]*GPL[698] + 
         2*GPL[9]*GPL[698] + 2*GPL[20]*GPL[698] + 2*GPL[3]*GPL[699] - 
         2*GPL[6]*GPL[699] + 2*GPL[9]*GPL[699] + 2*GPL[20]*GPL[699] - 
         2*GPL[3]*GPL[700] + 2*GPL[6]*GPL[700] - 2*GPL[9]*GPL[700] - 
         2*GPL[20]*GPL[700] - 2*GPL[3]*GPL[701] + 2*GPL[6]*GPL[701] - 
         2*GPL[9]*GPL[701] - 2*GPL[20]*GPL[701] + 2*GPL[3]*GPL[702] - 
         2*GPL[6]*GPL[702] + 2*GPL[9]*GPL[702] + 2*GPL[20]*GPL[702] + 
         2*GPL[3]*GPL[703] - 2*GPL[6]*GPL[703] + 2*GPL[9]*GPL[703] + 
         2*GPL[20]*GPL[703] + 4*GPL[11]*GPL[705] + 8*GPL[16]*GPL[705] + 
         4*GPL[17]*GPL[705] - 2*GPL[18]*GPL[705] - 2*GPL[19]*GPL[705] - 
         2*GPL[25]*GPL[705] - 2*GPL[27]*GPL[705] - 4*GPL[11]*GPL[706] - 
         4*GPL[17]*GPL[706] - 4*GPL[11]*GPL[707] - 4*GPL[17]*GPL[707] + 
         2*GPL[3]*GPL[709] - 4*GPL[11]*GPL[710] - 4*GPL[17]*GPL[710] - 
         4*GPL[30]*GPL[710] - 4*GPL[31]*GPL[710] + 4*GPL[11]*GPL[711] + 
         4*GPL[17]*GPL[711] + 4*GPL[30]*GPL[711] + 4*GPL[31]*GPL[711] + 
         4*GPL[11]*GPL[712] + 4*GPL[17]*GPL[712] + 4*GPL[30]*GPL[712] + 
         4*GPL[31]*GPL[712] - 4*GPL[11]*GPL[715] - 4*GPL[17]*GPL[715] - 
         4*GPL[30]*GPL[715] - 4*GPL[31]*GPL[715] + 4*GPL[11]*GPL[716] + 
         4*GPL[17]*GPL[716] + 4*GPL[30]*GPL[716] + 4*GPL[31]*GPL[716] + 
         4*GPL[11]*GPL[717] + 4*GPL[17]*GPL[717] + 4*GPL[30]*GPL[717] + 
         4*GPL[31]*GPL[717] + 4*GPL[30]*GPL[723] + 4*GPL[31]*GPL[723] - 
         4*GPL[30]*GPL[724] - 4*GPL[31]*GPL[724] - 4*GPL[30]*GPL[725] - 
         4*GPL[31]*GPL[725] - 2*GPL[3]*GPL[727] + 2*GPL[3]*GPL[728] + 
         4*GPL[30]*GPL[728] + 4*GPL[31]*GPL[728] - 4*GPL[30]*GPL[729] - 
         4*GPL[31]*GPL[729] - 4*GPL[30]*GPL[730] - 4*GPL[31]*GPL[730] - 
         2*GPL[3]*GPL[731] - 4*GPL[11]*GPL[763] - 8*GPL[16]*GPL[763] - 
         4*GPL[17]*GPL[763] + 4*GPL[18]*GPL[763] + 2*GPL[19]*GPL[763] + 
         2*GPL[25]*GPL[763] + 4*GPL[27]*GPL[763] + 4*GPL[11]*GPL[764] + 
         4*GPL[17]*GPL[764] - 2*GPL[19]*GPL[764] - 2*GPL[25]*GPL[764] + 
         4*GPL[11]*GPL[765] + 4*GPL[17]*GPL[765] - 2*GPL[19]*GPL[765] - 
         2*GPL[25]*GPL[765] + 2*GPL[3]*GPL[767] + 4*GPL[30]*GPL[768] + 
         4*GPL[31]*GPL[768] - 4*GPL[30]*GPL[769] - 4*GPL[31]*GPL[769] - 
         4*GPL[30]*GPL[770] - 4*GPL[31]*GPL[770] - 2*GPL[3]*GPL[772] + 
         GPL[3]*GPL[773] + 4*GPL[16]*GPL[773] - 2*GPL[18]*GPL[773] - 
         2*GPL[27]*GPL[773] + 4*GPL[30]*GPL[773] + 4*GPL[31]*GPL[773] - 
         4*GPL[30]*GPL[774] - 4*GPL[31]*GPL[774] - 4*GPL[30]*GPL[775] - 
         4*GPL[31]*GPL[775] - GPL[3]*GPL[776] - 3*GPL[3]*GPL[777] + 
         GPL[3]*GPL[778] - GPL[3]*GPL[779] + GPL[3]*GPL[780] + 
         4*GPL[11]*GPL[781] + 4*GPL[17]*GPL[781] - 2*GPL[19]*GPL[781] - 
         2*GPL[25]*GPL[781] - 4*GPL[30]*GPL[781] - 4*GPL[31]*GPL[781] - 
         4*GPL[11]*GPL[782] - 4*GPL[17]*GPL[782] + 2*GPL[19]*GPL[782] + 
         2*GPL[25]*GPL[782] + 4*GPL[30]*GPL[782] + 4*GPL[31]*GPL[782] - 
         4*GPL[11]*GPL[783] - 4*GPL[17]*GPL[783] + 2*GPL[19]*GPL[783] + 
         2*GPL[25]*GPL[783] + 4*GPL[30]*GPL[783] + 4*GPL[31]*GPL[783] + 
         4*GPL[3]*GPL[785] - 3*GPL[3]*GPL[786] + 4*GPL[11]*GPL[786] + 
         4*GPL[16]*GPL[786] + 4*GPL[17]*GPL[786] - 2*GPL[18]*GPL[786] - 
         2*GPL[19]*GPL[786] - 2*GPL[25]*GPL[786] - 2*GPL[27]*GPL[786] - 
         4*GPL[30]*GPL[786] - 4*GPL[31]*GPL[786] - 2*GPL[3]*GPL[787] - 
         4*GPL[11]*GPL[787] - 4*GPL[16]*GPL[787] - 4*GPL[17]*GPL[787] + 
         2*GPL[18]*GPL[787] + 2*GPL[19]*GPL[787] + 2*GPL[25]*GPL[787] + 
         2*GPL[27]*GPL[787] + 4*GPL[30]*GPL[787] + 4*GPL[31]*GPL[787] - 
         2*GPL[3]*GPL[788] - 4*GPL[11]*GPL[788] - 4*GPL[16]*GPL[788] - 
         4*GPL[17]*GPL[788] + 2*GPL[18]*GPL[788] + 2*GPL[19]*GPL[788] + 
         2*GPL[25]*GPL[788] + 2*GPL[27]*GPL[788] + 4*GPL[30]*GPL[788] + 
         4*GPL[31]*GPL[788] + 5*GPL[3]*GPL[789] + 4*GPL[3]*GPL[790] - 
         4*GPL[3]*GPL[791] + 4*GPL[3]*GPL[792] + 4*GPL[3]*GPL[793] - 
         4*GPL[3]*GPL[794] - 4*GPL[3]*GPL[795] + 4*GPL[3]*GPL[796] - 
         4*GPL[3]*GPL[797] - 4*GPL[3]*GPL[798] - 4*GPL[3]*GPL[799] - 
         4*GPL[11]*GPL[799] - 8*GPL[16]*GPL[799] - 4*GPL[17]*GPL[799] + 
         2*GPL[18]*GPL[799] + 4*GPL[19]*GPL[799] + 4*GPL[25]*GPL[799] + 
         2*GPL[27]*GPL[799] + 2*GPL[3]*GPL[800] + 4*GPL[11]*GPL[800] + 
         4*GPL[16]*GPL[800] + 4*GPL[17]*GPL[800] - 2*GPL[18]*GPL[800] - 
         2*GPL[19]*GPL[800] - 2*GPL[25]*GPL[800] - 2*GPL[27]*GPL[800] + 
         2*GPL[3]*GPL[801] + 4*GPL[11]*GPL[801] + 4*GPL[16]*GPL[801] + 
         4*GPL[17]*GPL[801] - 2*GPL[18]*GPL[801] - 2*GPL[19]*GPL[801] - 
         2*GPL[25]*GPL[801] - 2*GPL[27]*GPL[801] + 2*GPL[3]*GPL[802] + 
         GPL[3]*GPL[803] + 2*GPL[3]*GPL[804] + 4*GPL[30]*GPL[804] + 
         4*GPL[31]*GPL[804] - 4*GPL[30]*GPL[805] - 4*GPL[31]*GPL[805] - 
         4*GPL[30]*GPL[806] - 4*GPL[31]*GPL[806] - 2*GPL[3]*GPL[807] + 
         3*GPL[3]*GPL[809] - 4*GPL[16]*GPL[809] + 2*GPL[19]*GPL[809] + 
         2*GPL[25]*GPL[809] + 4*GPL[30]*GPL[809] + 4*GPL[31]*GPL[809] - 
         4*GPL[30]*GPL[810] - 4*GPL[31]*GPL[810] - 4*GPL[30]*GPL[811] - 
         4*GPL[31]*GPL[811] - 3*GPL[3]*GPL[812] - GPL[3]*GPL[813] - 
         GPL[3]*GPL[814] + GPL[3]*GPL[815] - GPL[3]*GPL[816] - 
         2*GPL[3]*GPL[817] + 4*GPL[11]*GPL[817] + 4*GPL[16]*GPL[817] + 
         4*GPL[17]*GPL[817] - 2*GPL[18]*GPL[817] - 2*GPL[19]*GPL[817] - 
         2*GPL[25]*GPL[817] - 2*GPL[27]*GPL[817] - 4*GPL[30]*GPL[817] - 
         4*GPL[31]*GPL[817] - 2*GPL[3]*GPL[818] - 4*GPL[11]*GPL[818] - 
         4*GPL[16]*GPL[818] - 4*GPL[17]*GPL[818] + 2*GPL[18]*GPL[818] + 
         2*GPL[19]*GPL[818] + 2*GPL[25]*GPL[818] + 2*GPL[27]*GPL[818] + 
         4*GPL[30]*GPL[818] + 4*GPL[31]*GPL[818] - 2*GPL[3]*GPL[819] - 
         4*GPL[11]*GPL[819] - 4*GPL[16]*GPL[819] - 4*GPL[17]*GPL[819] + 
         2*GPL[18]*GPL[819] + 2*GPL[19]*GPL[819] + 2*GPL[25]*GPL[819] + 
         2*GPL[27]*GPL[819] + 4*GPL[30]*GPL[819] + 4*GPL[31]*GPL[819] + 
         4*GPL[3]*GPL[820] + 5*GPL[3]*GPL[821] - 4*GPL[3]*GPL[822] + 
         4*GPL[11]*GPL[822] + 4*GPL[17]*GPL[822] - 2*GPL[18]*GPL[822] - 
         2*GPL[27]*GPL[822] - 4*GPL[30]*GPL[822] - 4*GPL[31]*GPL[822] - 
         4*GPL[11]*GPL[823] - 4*GPL[17]*GPL[823] + 2*GPL[18]*GPL[823] + 
         2*GPL[27]*GPL[823] + 4*GPL[30]*GPL[823] + 4*GPL[31]*GPL[823] - 
         4*GPL[11]*GPL[824] - 4*GPL[17]*GPL[824] + 2*GPL[18]*GPL[824] + 
         2*GPL[27]*GPL[824] + 4*GPL[30]*GPL[824] + 4*GPL[31]*GPL[824] + 
         4*GPL[3]*GPL[825] + 4*GPL[3]*GPL[827] + 4*GPL[3]*GPL[828] - 
         4*GPL[3]*GPL[829] - 4*GPL[3]*GPL[830] + 4*GPL[3]*GPL[831] - 
         4*GPL[3]*GPL[832] - 4*GPL[3]*GPL[833] - 2*GPL[6]*GPL[854] + 
         2*GPL[6]*GPL[855] + 2*GPL[3]*GPL[858] - 2*GPL[6]*GPL[858] + 
         2*GPL[9]*GPL[858] + 2*GPL[20]*GPL[858] + 2*GPL[3]*GPL[859] - 
         2*GPL[6]*GPL[859] + 2*GPL[9]*GPL[859] + 2*GPL[20]*GPL[859] - 
         2*GPL[3]*GPL[860] + 2*GPL[6]*GPL[860] - 2*GPL[9]*GPL[860] - 
         2*GPL[20]*GPL[860] - 2*GPL[3]*GPL[861] + 2*GPL[6]*GPL[861] - 
         2*GPL[9]*GPL[861] - 2*GPL[20]*GPL[861] + 2*GPL[6]*GPL[864] - 
         2*GPL[6]*GPL[865] + 2*GPL[3]*GPL[868] - 2*GPL[6]*GPL[868] + 
         2*GPL[9]*GPL[868] + 2*GPL[20]*GPL[868] + 2*GPL[3]*GPL[869] - 
         2*GPL[6]*GPL[869] + 2*GPL[9]*GPL[869] + 2*GPL[20]*GPL[869] - 
         2*GPL[3]*GPL[870] + 2*GPL[6]*GPL[870] - 2*GPL[9]*GPL[870] - 
         2*GPL[20]*GPL[870] - 2*GPL[3]*GPL[871] + 2*GPL[6]*GPL[871] - 
         2*GPL[9]*GPL[871] - 2*GPL[20]*GPL[871] - 2*GPL[3]*GPL[896] + 
         2*GPL[6]*GPL[896] - 2*GPL[9]*GPL[896] - 2*GPL[20]*GPL[896] - 
         2*GPL[3]*GPL[897] + 2*GPL[6]*GPL[897] - 2*GPL[9]*GPL[897] - 
         2*GPL[20]*GPL[897] + 2*GPL[3]*GPL[898] - 2*GPL[6]*GPL[898] + 
         2*GPL[9]*GPL[898] + 2*GPL[20]*GPL[898] + 2*GPL[3]*GPL[899] - 
         2*GPL[6]*GPL[899] + 2*GPL[9]*GPL[899] + 2*GPL[20]*GPL[899] - 
         2*GPL[3]*GPL[900] + 2*GPL[6]*GPL[900] - 2*GPL[9]*GPL[900] - 
         2*GPL[20]*GPL[900] - 2*GPL[3]*GPL[901] + 2*GPL[6]*GPL[901] - 
         2*GPL[9]*GPL[901] - 2*GPL[20]*GPL[901] + 2*GPL[3]*GPL[902] - 
         2*GPL[6]*GPL[902] + 2*GPL[9]*GPL[902] + 2*GPL[20]*GPL[902] + 
         2*GPL[3]*GPL[903] - 2*GPL[6]*GPL[903] + 2*GPL[9]*GPL[903] + 
         2*GPL[20]*GPL[903] - 2*GPL[6]*GPL[917] + 2*GPL[6]*GPL[918] + 
         2*GPL[3]*GPL[921] - 2*GPL[6]*GPL[921] + 2*GPL[9]*GPL[921] + 
         2*GPL[20]*GPL[921] + 2*GPL[3]*GPL[922] - 2*GPL[6]*GPL[922] + 
         2*GPL[9]*GPL[922] + 2*GPL[20]*GPL[922] - 2*GPL[3]*GPL[923] + 
         2*GPL[6]*GPL[923] - 2*GPL[9]*GPL[923] - 2*GPL[20]*GPL[923] - 
         2*GPL[3]*GPL[924] + 2*GPL[6]*GPL[924] - 2*GPL[9]*GPL[924] - 
         2*GPL[20]*GPL[924] + 2*GPL[6]*GPL[927] - 2*GPL[6]*GPL[928] + 
         2*GPL[3]*GPL[931] - 2*GPL[6]*GPL[931] + 2*GPL[9]*GPL[931] + 
         2*GPL[20]*GPL[931] + 2*GPL[3]*GPL[932] - 2*GPL[6]*GPL[932] + 
         2*GPL[9]*GPL[932] + 2*GPL[20]*GPL[932] - 2*GPL[3]*GPL[933] + 
         2*GPL[6]*GPL[933] - 2*GPL[9]*GPL[933] - 2*GPL[20]*GPL[933] - 
         2*GPL[3]*GPL[934] + 2*GPL[6]*GPL[934] - 2*GPL[9]*GPL[934] - 
         2*GPL[20]*GPL[934] - 2*GPL[3]*GPL[959] + 2*GPL[6]*GPL[959] - 
         2*GPL[9]*GPL[959] - 2*GPL[20]*GPL[959] - 2*GPL[3]*GPL[960] + 
         2*GPL[6]*GPL[960] - 2*GPL[9]*GPL[960] - 2*GPL[20]*GPL[960] + 
         2*GPL[3]*GPL[961] - 2*GPL[6]*GPL[961] + 2*GPL[9]*GPL[961] + 
         2*GPL[20]*GPL[961] + 2*GPL[3]*GPL[962] - 2*GPL[6]*GPL[962] + 
         2*GPL[9]*GPL[962] + 2*GPL[20]*GPL[962] - 2*GPL[3]*GPL[963] + 
         2*GPL[6]*GPL[963] - 2*GPL[9]*GPL[963] - 2*GPL[20]*GPL[963] - 
         2*GPL[3]*GPL[964] + 2*GPL[6]*GPL[964] - 2*GPL[9]*GPL[964] - 
         2*GPL[20]*GPL[964] + 2*GPL[3]*GPL[965] - 2*GPL[6]*GPL[965] + 
         2*GPL[9]*GPL[965] + 2*GPL[20]*GPL[965] + 2*GPL[3]*GPL[966] - 
         2*GPL[6]*GPL[966] + 2*GPL[9]*GPL[966] + 2*GPL[20]*GPL[966] + 
         4*GPL[11]*GPL[967] + 4*GPL[17]*GPL[967] - 4*GPL[30]*GPL[967] - 
         4*GPL[31]*GPL[967] - 4*GPL[11]*GPL[968] - 4*GPL[17]*GPL[968] + 
         4*GPL[30]*GPL[968] + 4*GPL[31]*GPL[968] - 4*GPL[11]*GPL[969] - 
         4*GPL[17]*GPL[969] + 4*GPL[30]*GPL[969] + 4*GPL[31]*GPL[969] - 
         4*GPL[11]*GPL[970] - 4*GPL[17]*GPL[970] + 4*GPL[30]*GPL[970] + 
         4*GPL[31]*GPL[970] + 4*GPL[11]*GPL[971] + 4*GPL[17]*GPL[971] - 
         4*GPL[30]*GPL[971] - 4*GPL[31]*GPL[971] + 4*GPL[11]*GPL[972] + 
         4*GPL[17]*GPL[972] - 4*GPL[30]*GPL[972] - 4*GPL[31]*GPL[972] - 
         4*GPL[11]*GPL[973] - 4*GPL[17]*GPL[973] + 4*GPL[30]*GPL[973] + 
         4*GPL[31]*GPL[973] + 4*GPL[11]*GPL[974] + 4*GPL[17]*GPL[974] - 
         4*GPL[30]*GPL[974] - 4*GPL[31]*GPL[974] + 4*GPL[11]*GPL[975] + 
         4*GPL[17]*GPL[975] - 4*GPL[30]*GPL[975] - 4*GPL[31]*GPL[975] + 
         4*GPL[11]*GPL[976] + 4*GPL[17]*GPL[976] - 4*GPL[30]*GPL[976] - 
         4*GPL[31]*GPL[976] - 4*GPL[11]*GPL[977] - 4*GPL[17]*GPL[977] + 
         4*GPL[30]*GPL[977] + 4*GPL[31]*GPL[977] - 4*GPL[11]*GPL[978] - 
         4*GPL[17]*GPL[978] + 4*GPL[30]*GPL[978] + 4*GPL[31]*GPL[978] - 
         4*GPL[11]*GPL[979] - 4*GPL[17]*GPL[979] + 4*GPL[30]*GPL[979] + 
         4*GPL[31]*GPL[979] + 4*GPL[11]*GPL[980] + 4*GPL[17]*GPL[980] - 
         4*GPL[30]*GPL[980] - 4*GPL[31]*GPL[980] + 4*GPL[11]*GPL[981] + 
         4*GPL[17]*GPL[981] - 4*GPL[30]*GPL[981] - 4*GPL[31]*GPL[981] - 
         4*GPL[11]*GPL[982] - 4*GPL[17]*GPL[982] + 4*GPL[30]*GPL[982] + 
         4*GPL[31]*GPL[982] + 4*GPL[11]*GPL[983] + 4*GPL[17]*GPL[983] - 
         4*GPL[30]*GPL[983] - 4*GPL[31]*GPL[983] + 4*GPL[11]*GPL[984] + 
         4*GPL[17]*GPL[984] - 4*GPL[30]*GPL[984] - 4*GPL[31]*GPL[984] - 
         4*GPL[3]*GPL[987] + 4*GPL[6]*GPL[987] - 4*GPL[9]*GPL[987] - 
         4*GPL[20]*GPL[987] - 4*GPL[3]*GPL[988] + 4*GPL[6]*GPL[988] - 
         4*GPL[9]*GPL[988] - 4*GPL[20]*GPL[988] + 4*GPL[3]*GPL[989] - 
         4*GPL[6]*GPL[989] + 4*GPL[9]*GPL[989] + 4*GPL[20]*GPL[989] + 
         4*GPL[3]*GPL[990] - 4*GPL[6]*GPL[990] + 4*GPL[9]*GPL[990] + 
         4*GPL[20]*GPL[990] - 4*GPL[3]*GPL[993] + 4*GPL[6]*GPL[993] - 
         4*GPL[9]*GPL[993] - 4*GPL[20]*GPL[993] - 4*GPL[3]*GPL[994] + 
         4*GPL[6]*GPL[994] - 4*GPL[9]*GPL[994] - 4*GPL[20]*GPL[994] + 
         4*GPL[3]*GPL[995] - 4*GPL[6]*GPL[995] + 4*GPL[9]*GPL[995] + 
         4*GPL[20]*GPL[995] + 4*GPL[3]*GPL[996] - 4*GPL[6]*GPL[996] + 
         4*GPL[9]*GPL[996] + 4*GPL[20]*GPL[996] + 4*GPL[3]*GPL[1013] - 
         4*GPL[6]*GPL[1013] + 4*GPL[9]*GPL[1013] + 4*GPL[20]*GPL[1013] + 
         4*GPL[3]*GPL[1014] - 4*GPL[6]*GPL[1014] + 4*GPL[9]*GPL[1014] + 
         4*GPL[20]*GPL[1014] - 4*GPL[3]*GPL[1015] + 4*GPL[6]*GPL[1015] - 
         4*GPL[9]*GPL[1015] - 4*GPL[20]*GPL[1015] - 4*GPL[3]*GPL[1016] + 
         4*GPL[6]*GPL[1016] - 4*GPL[9]*GPL[1016] - 4*GPL[20]*GPL[1016] + 
         4*GPL[3]*GPL[1017] - 4*GPL[6]*GPL[1017] + 4*GPL[9]*GPL[1017] + 
         4*GPL[20]*GPL[1017] + 4*GPL[3]*GPL[1018] - 4*GPL[6]*GPL[1018] + 
         4*GPL[9]*GPL[1018] + 4*GPL[20]*GPL[1018] - 4*GPL[3]*GPL[1019] + 
         4*GPL[6]*GPL[1019] - 4*GPL[9]*GPL[1019] - 4*GPL[20]*GPL[1019] - 
         4*GPL[3]*GPL[1020] + 4*GPL[6]*GPL[1020] - 4*GPL[9]*GPL[1020] - 
         4*GPL[20]*GPL[1020] + 4*GPL[3]*GPL[1023] - 4*GPL[6]*GPL[1023] + 
         4*GPL[9]*GPL[1023] + 4*GPL[20]*GPL[1023] + 4*GPL[3]*GPL[1024] - 
         4*GPL[6]*GPL[1024] + 4*GPL[9]*GPL[1024] + 4*GPL[20]*GPL[1024] + 
         4*GPL[3]*GPL[1027] - 4*GPL[6]*GPL[1027] + 4*GPL[9]*GPL[1027] + 
         4*GPL[20]*GPL[1027] + 4*GPL[3]*GPL[1028] - 4*GPL[6]*GPL[1028] + 
         4*GPL[9]*GPL[1028] + 4*GPL[20]*GPL[1028] - 4*GPL[3]*GPL[1031] + 
         4*GPL[6]*GPL[1031] - 4*GPL[9]*GPL[1031] - 4*GPL[20]*GPL[1031] - 
         4*GPL[3]*GPL[1032] + 4*GPL[6]*GPL[1032] - 4*GPL[9]*GPL[1032] - 
         4*GPL[20]*GPL[1032] + 4*GPL[3]*GPL[1033] - 4*GPL[6]*GPL[1033] + 
         4*GPL[9]*GPL[1033] + 4*GPL[20]*GPL[1033] + 4*GPL[3]*GPL[1034] - 
         4*GPL[6]*GPL[1034] + 4*GPL[9]*GPL[1034] + 4*GPL[20]*GPL[1034] - 
         4*GPL[3]*GPL[1037] + 4*GPL[6]*GPL[1037] - 4*GPL[9]*GPL[1037] - 
         4*GPL[20]*GPL[1037] - 4*GPL[3]*GPL[1038] + 4*GPL[6]*GPL[1038] - 
         4*GPL[9]*GPL[1038] - 4*GPL[20]*GPL[1038] + 4*GPL[3]*GPL[1039] - 
         4*GPL[6]*GPL[1039] + 4*GPL[9]*GPL[1039] + 4*GPL[20]*GPL[1039] + 
         4*GPL[3]*GPL[1040] - 4*GPL[6]*GPL[1040] + 4*GPL[9]*GPL[1040] + 
         4*GPL[20]*GPL[1040] + 4*GPL[3]*GPL[1057] - 4*GPL[6]*GPL[1057] + 
         4*GPL[9]*GPL[1057] + 4*GPL[20]*GPL[1057] + 4*GPL[3]*GPL[1058] - 
         4*GPL[6]*GPL[1058] + 4*GPL[9]*GPL[1058] + 4*GPL[20]*GPL[1058] - 
         4*GPL[3]*GPL[1059] + 4*GPL[6]*GPL[1059] - 4*GPL[9]*GPL[1059] - 
         4*GPL[20]*GPL[1059] - 4*GPL[3]*GPL[1060] + 4*GPL[6]*GPL[1060] - 
         4*GPL[9]*GPL[1060] - 4*GPL[20]*GPL[1060] + 4*GPL[3]*GPL[1061] - 
         4*GPL[6]*GPL[1061] + 4*GPL[9]*GPL[1061] + 4*GPL[20]*GPL[1061] + 
         4*GPL[3]*GPL[1062] - 4*GPL[6]*GPL[1062] + 4*GPL[9]*GPL[1062] + 
         4*GPL[20]*GPL[1062] - 4*GPL[3]*GPL[1063] + 4*GPL[6]*GPL[1063] - 
         4*GPL[9]*GPL[1063] - 4*GPL[20]*GPL[1063] - 4*GPL[3]*GPL[1064] + 
         4*GPL[6]*GPL[1064] - 4*GPL[9]*GPL[1064] - 4*GPL[20]*GPL[1064] + 
         4*GPL[3]*GPL[1067] - 4*GPL[6]*GPL[1067] + 4*GPL[9]*GPL[1067] + 
         4*GPL[20]*GPL[1067] + 4*GPL[3]*GPL[1068] - 4*GPL[6]*GPL[1068] + 
         4*GPL[9]*GPL[1068] + 4*GPL[20]*GPL[1068] + 4*GPL[3]*GPL[1071] - 
         4*GPL[6]*GPL[1071] + 4*GPL[9]*GPL[1071] + 4*GPL[20]*GPL[1071] + 
         4*GPL[3]*GPL[1072] - 4*GPL[6]*GPL[1072] + 4*GPL[9]*GPL[1072] + 
         4*GPL[20]*GPL[1072] - 5*GPL[1147] + 4*GPL[1153] - 4*GPL[1154] - 
         6*GPL[1156] + 7*GPL[1159] + 36*GPL[1174] + GPL[1176] - 
         24*GPL[1177] + 12*GPL[1178] - 4*GPL[1179] + 4*GPL[1180] + 
         7*GPL[1182] - 24*GPL[1183] - 4*GPL[1185] + 10*GPL[1187] + 
         2*GPL[1190] + 2*GPL[1191] - 8*GPL[1194] + 2*GPL[1197] + 
         2*GPL[1199] - 2*GPL[1201] - 2*GPL[1202] + 2*GPL[1203] + 
         2*GPL[1204] + 4*GPL[1205] + 4*GPL[1211] - 4*GPL[1212] - 
         4*GPL[1213] + 2*GPL[1214] + 2*GPL[1215] + 2*GPL[1216] + 
         2*GPL[1217] + 12*GPL[1219] - 8*GPL[1221] + 4*GPL[1226] + 
         2*GPL[1230] + 2*GPL[1232] + 2*GPL[1235] + 2*GPL[1236] - 
         2*GPL[1237] - 2*GPL[1243] + 2*GPL[1244] + 2*GPL[1245] - 
         2*GPL[1246] - 2*GPL[1247] - 2*GPL[1248] - 2*GPL[1249] - 
         12*GPL[1251] - 12*GPL[1252] + 12*GPL[1253] + 12*GPL[1254] + 
         10*GPL[1255] + 10*GPL[1256] - 2*GPL[1257] - 2*GPL[1258] - 
         10*GPL[1259] - 10*GPL[1260] - 2*GPL[1261] - 2*GPL[1262] - 
         2*GPL[1263] - 2*GPL[1264] - 2*GPL[1265] - 2*GPL[1266] + 
         2*GPL[1267] + 2*GPL[1268] + 2*GPL[1269] + 2*GPL[1270] - 
         2*GPL[1271] - 2*GPL[1272] - 2*GPL[1273] - 2*GPL[1274] + 
         2*GPL[1275] + 2*GPL[1276] - 2*GPL[1277] - 2*GPL[1278] - 
         2*GPL[1279] - 2*GPL[1280] - 2*GPL[1281] - 2*GPL[1282] + 
         2*GPL[1283] + 2*GPL[1284] + 2*GPL[1285] + 2*GPL[1286] + 
         2*GPL[1287] + 2*GPL[1288] - 2*GPL[1289] - 2*GPL[1290] - 
         2*GPL[1291] - 2*GPL[1292] - 2*GPL[1293] - 2*GPL[1294] + 
         2*GPL[1295] + 2*GPL[1296] + 2*GPL[1297] + 2*GPL[1298] - 
         6*GPL[1299] + 4*GPL[1300] - GPL[1301] - GPL[1302] - 2*GPL[1303] - 
         2*GPL[1306] - GPL[1309] + GPL[1310] + GPL[1311] - 3*GPL[1312] + 
         3*GPL[1313] + 3*GPL[1314] - GPL[1315] - GPL[1316] + 2*GPL[1317] - 
         GPL[1318] + GPL[1319] + GPL[1320] + GPL[1321] - GPL[1322] - 
         GPL[1323] - 4*GPL[1324] + 2*GPL[1330] + 2*GPL[1336] - 2*GPL[1337] - 
         2*GPL[1338] + GPL[1340] + GPL[1341] - 2*GPL[1342] + 2*GPL[1343] + 
         2*GPL[1344] - GPL[1345] + 2*GPL[1346] + 2*GPL[1347] + 3*GPL[1348] - 
         3*GPL[1349] - 3*GPL[1350] + 4*GPL[1351] - 4*GPL[1352] - 
         4*GPL[1353] + 4*GPL[1354] + 4*GPL[1355] - 4*GPL[1356] + 
         4*GPL[1357] - 4*GPL[1358] - 4*GPL[1359] + 2*GPL[1360] + 
         2*GPL[1361] + 2*GPL[1362] + 2*GPL[1363] - 2*GPL[1364] - 
         2*GPL[1365] + 2*GPL[1366] + 2*GPL[1367] - 2*GPL[1368] - 
         2*GPL[1369] - 2*GPL[1370] - 2*GPL[1371] + 2*GPL[1372] + 
         2*GPL[1373] + 2*GPL[1374] + 2*GPL[1375] - 2*GPL[1376] - 
         2*GPL[1377] + 2*GPL[1378] + 2*GPL[1379] - 2*GPL[1380] - 
         2*GPL[1381] - 2*GPL[1382] - 2*GPL[1383] + 4*GPL[1384] - 
         4*GPL[1385] - 4*GPL[1386] - 4*GPL[1387] + 4*GPL[1388] + 
         4*GPL[1389] - 4*GPL[1390] + 4*GPL[1391] + 4*GPL[1392] + 
         4*GPL[1393] - 4*GPL[1394] - 4*GPL[1395] - 4*GPL[1396] + 
         4*GPL[1397] + 4*GPL[1398] - 4*GPL[1399] + 4*GPL[1400] + 
         4*GPL[1401] - 2*GPL[1402] - 2*GPL[1403] - 2*GPL[1404] - 
         2*GPL[1405] + 2*GPL[1406] + 2*GPL[1407] + 2*GPL[1408] + 
         2*GPL[1409] - 2*GPL[1410] - 2*GPL[1411] - 2*GPL[1412] - 
         2*GPL[1413] + 2*GPL[1414] + 2*GPL[1415] + 2*GPL[1416] + 
         2*GPL[1417] + 12*GPL[1428] - 8*GPL[1430] + 4*GPL[1437] - 
         2*GPL[1446] - 2*GPL[1452] + 2*GPL[1453] + 2*GPL[1454] + 
         4*GPL[1462] - 4*GPL[1472] - 4*GPL[1474] - 4*GPL[1478] - 
         4*GPL[1479] - 4*GPL[1508] - 4*GPL[1509] - 4*GPL[1512] - 
         4*GPL[1513] + 4*GPL[1543] - 4*GPL[1563] + 2*GPL[1569] + 
         2*GPL[1575] - 2*GPL[1576] - 2*GPL[1577] - 4*GPL[1578] + 
         2*GPL[1579] + 2*GPL[1580] - 2*GPL[1584] + 2*GPL[1587] - 
         2*GPL[1588] - 2*GPL[1589] + 4*GPL[1627] + 4*GPL[1628] + 
         4*GPL[1629] + 4*GPL[1630] - 4*GPL[1631] - 4*GPL[1632] - 
         4*GPL[1633] - 4*GPL[1634] + 4*GPL[1635] + 4*GPL[1636] + 
         4*GPL[1637] + 4*GPL[1638] - 4*GPL[1639] - 4*GPL[1640] - 
         4*GPL[1641] - 4*GPL[1642] - 4*GPL[1645] - 4*GPL[1646] - 
         4*GPL[1649] - 4*GPL[1650] + 4*GPL[1651] + 4*GPL[1652] + 
         4*GPL[1653] + 4*GPL[1654] - 4*GPL[1657] - 4*GPL[1658] - 
         4*GPL[1661] - 4*GPL[1662] + 4*GPL[1663] + 4*GPL[1664] + 
         4*GPL[1665] + 4*GPL[1666] - 10*GPL[1771] - 10*GPL[1772] - 
         2*GPL[1773] - 2*GPL[1774] + 10*GPL[1775] + 10*GPL[1776] - 
         2*GPL[1777] - 2*GPL[1778] - 2*GPL[1779] - 2*GPL[1780] - 
         2*GPL[1781] - 2*GPL[1782] + 2*GPL[1783] + 2*GPL[1784] + 
         2*GPL[1785] + 2*GPL[1786] - 2*GPL[1787] - 2*GPL[1788] - 
         2*GPL[1789] - 2*GPL[1790] + 12*GPL[1791] + 12*GPL[1792] - 
         12*GPL[1793] - 12*GPL[1794] - 2*GPL[1795] - 2*GPL[1796] + 
         2*GPL[1797] + 2*GPL[1798] + 2*GPL[1799] + 2*GPL[1800] + 
         2*GPL[1801] + 2*GPL[1802] + 2*GPL[1803] + 2*GPL[1804] + 
         2*GPL[1805] + 2*GPL[1806] + 2*GPL[1807] + 2*GPL[1808] + 
         2*GPL[1809] + 2*GPL[1810] - 2*GPL[1811] - 2*GPL[1812] - 
         2*GPL[1813] - 2*GPL[1814] - 2*GPL[1815] - 2*GPL[1816] + 
         2*GPL[1817] + 2*GPL[1818] + 2*GPL[1819] + 2*GPL[1820] + 
         2*GPL[1821] + 2*GPL[1822] - 2*GPL[1823] - 2*GPL[1824] - 
         2*GPL[1825] - 2*GPL[1826] - 2*GPL[1827] - 2*GPL[1828] + 
         2*GPL[1829] + 2*GPL[1830] + 2*GPL[1831] + 2*GPL[1832] + 
         2*GPL[1833] + 2*GPL[1834] - 2*GPL[1835] - 2*GPL[1836] - 
         2*GPL[1837] - 2*GPL[1838] - 2*GPL[1839] - 2*GPL[1840] - 
         2*GPL[1841] - 2*GPL[1842] + 2*GPL[1843] + 2*GPL[1844] - 
         2*GPL[1845] - 2*GPL[1846] + 2*GPL[1847] + 2*GPL[1848] + 
         2*GPL[1849] + 2*GPL[1850] - 2*GPL[1851] - 2*GPL[1852] - 
         2*GPL[1853] - 2*GPL[1854] + 2*GPL[1855] + 2*GPL[1856] - 
         2*GPL[1857] - 2*GPL[1858] + 2*GPL[1859] + 2*GPL[1860] + 
         2*GPL[1861] + 2*GPL[1862] - 2*GPL[1863] - 2*GPL[1864] - 
         2*GPL[1865] - 2*GPL[1866] + 2*GPL[1867] + 2*GPL[1868] + 
         2*GPL[1869] + 2*GPL[1870] - 2*GPL[1871] - 2*GPL[1872] - 
         2*GPL[1873] - 2*GPL[1874] + 2*GPL[1875] + 2*GPL[1876] + 
         2*GPL[1877] + 2*GPL[1878] - 4*GPL[1889] - 4*GPL[1890] - 
         4*GPL[1893] - 4*GPL[1894] - 4*GPL[1909] - 4*GPL[1910] - 
         4*GPL[1913] - 4*GPL[1914] + 4*GPL[1967] + 4*GPL[1968] + 
         4*GPL[1969] + 4*GPL[1970] - 4*GPL[1971] - 4*GPL[1972] - 
         4*GPL[1973] - 4*GPL[1974] + 4*GPL[1975] + 4*GPL[1976] + 
         4*GPL[1977] + 4*GPL[1978] - 4*GPL[1979] - 4*GPL[1980] - 
         4*GPL[1981] - 4*GPL[1982] - 4*GPL[1985] - 4*GPL[1986] - 
         4*GPL[1989] - 4*GPL[1990] + 4*GPL[1991] + 4*GPL[1992] + 
         4*GPL[1993] + 4*GPL[1994] - 4*GPL[1997] - 4*GPL[1998] - 
         4*GPL[2001] - 4*GPL[2002] + 4*GPL[2003] + 4*GPL[2004] + 
         4*GPL[2005] + 4*GPL[2006] + 2*GPL[2007] + 2*GPL[2008] - 
         2*GPL[2011] - 2*GPL[2012] - 2*GPL[2021] - 2*GPL[2022] - 
         2*GPL[2025] - 2*GPL[2026] + 2*GPL[2027] + 2*GPL[2028] + 
         2*GPL[2029] + 2*GPL[2030] - 2*GPL[2035] - 2*GPL[2036] + 
         2*GPL[2039] + 2*GPL[2040] - 2*GPL[2049] - 2*GPL[2050] - 
         2*GPL[2053] - 2*GPL[2054] + 2*GPL[2055] + 2*GPL[2056] + 
         2*GPL[2057] + 2*GPL[2058] + 2*GPL[2125] + 2*GPL[2126] + 
         2*GPL[2129] + 2*GPL[2130] - 2*GPL[2131] - 2*GPL[2132] - 
         2*GPL[2133] - 2*GPL[2134] + 2*GPL[2137] + 2*GPL[2138] + 
         2*GPL[2141] + 2*GPL[2142] - 2*GPL[2143] - 2*GPL[2144] - 
         2*GPL[2145] - 2*GPL[2146] + 2*GPL[2147] + 2*GPL[2148] - 
         2*GPL[2151] - 2*GPL[2152] - 2*GPL[2161] - 2*GPL[2162] - 
         2*GPL[2165] - 2*GPL[2166] + 2*GPL[2167] + 2*GPL[2168] + 
         2*GPL[2169] + 2*GPL[2170] - 2*GPL[2175] - 2*GPL[2176] + 
         2*GPL[2179] + 2*GPL[2180] - 2*GPL[2189] - 2*GPL[2190] - 
         2*GPL[2193] - 2*GPL[2194] + 2*GPL[2195] + 2*GPL[2196] + 
         2*GPL[2197] + 2*GPL[2198] + 2*GPL[2265] + 2*GPL[2266] + 
         2*GPL[2269] + 2*GPL[2270] - 2*GPL[2271] - 2*GPL[2272] - 
         2*GPL[2273] - 2*GPL[2274] + 2*GPL[2277] + 2*GPL[2278] + 
         2*GPL[2281] + 2*GPL[2282] - 2*GPL[2283] - 2*GPL[2284] - 
         2*GPL[2285] - 2*GPL[2286] + 12*GPL[2290] - 8*GPL[2291] + 
         4*GPL[2294] - 2*GPL[2297] - 2*GPL[2303] + 2*GPL[2304] + 
         2*GPL[2305] + 4*GPL[2307] + 4*GPL[2319] - 4*GPL[2339] + 
         2*GPL[2345] + 2*GPL[2351] - 2*GPL[2352] - 2*GPL[2353] - 
         4*GPL[2354] + 2*GPL[2355] + 2*GPL[2356] - 2*GPL[2360] + 
         2*GPL[2363] - 2*GPL[2364] - 2*GPL[2365] - 12*GPL[2464] + 
         8*GPL[2465] - 4*GPL[2468] - 2*GPL[2471] - 2*GPL[2477] + 
         2*GPL[2478] + 2*GPL[2479] - 4*GPL[2480] + 2*GPL[2486] + 
         2*GPL[2492] - 2*GPL[2493] - 2*GPL[2494] + 6*GPL[2495] - 
         8*GPL[2496] + GPL[2497] + GPL[2498] + 2*GPL[2499] + 2*GPL[2502] + 
         GPL[2505] - GPL[2506] - GPL[2507] + 3*GPL[2508] - 3*GPL[2509] - 
         3*GPL[2510] + GPL[2511] + GPL[2512] - 2*GPL[2513] + GPL[2514] - 
         GPL[2515] - GPL[2516] - GPL[2517] + GPL[2518] + GPL[2519] + 
         8*GPL[2520] - 4*GPL[2526] - 4*GPL[2532] + 4*GPL[2533] + 
         4*GPL[2534] + 4*GPL[2535] - 3*GPL[2536] - 3*GPL[2537] + 
         2*GPL[2538] - 2*GPL[2539] - 2*GPL[2540] + 3*GPL[2541] - 
         2*GPL[2542] - 2*GPL[2543] - 5*GPL[2544] + 5*GPL[2545] + 
         5*GPL[2546] - 4*GPL[2547] + 4*GPL[2548] + 4*GPL[2549] - 
         4*GPL[2550] - 4*GPL[2551] + 4*GPL[2552] - 4*GPL[2553] + 
         4*GPL[2554] + 4*GPL[2555] - 4*GPL[2556] + 4*GPL[2557] + 
         4*GPL[2558] + 4*GPL[2559] - 4*GPL[2560] - 4*GPL[2561] + 
         4*GPL[2562] - 4*GPL[2563] - 4*GPL[2564] - 4*GPL[2565] + 
         4*GPL[2566] + 4*GPL[2567] + 4*GPL[2568] - 4*GPL[2569] - 
         4*GPL[2570] + 4*GPL[2571] - 4*GPL[2572] - 4*GPL[2573] - 
         6*GPL[2574] + 8*GPL[2575] - 4*GPL[2576] - 4*GPL[2577] - 
         4*GPL[2578] + 2*GPL[2579] + 2*GPL[2580] - GPL[2581] + 2*GPL[2582] + 
         2*GPL[2583] - 2*GPL[2584] + 2*GPL[2585] + 2*GPL[2586] - GPL[2587] + 
         GPL[2588] + GPL[2589] - 4*GPL[2590] + 2*GPL[2591] + 2*GPL[2592] - 
         2*GPL[2596] + 2*GPL[2599] - 2*GPL[2600] - 2*GPL[2601] - 
         6*GPL[2605] + 3*GPL[2607] + 3*GPL[2608] - 2*GPL[2609] - 
         2*GPL[2612] + 3*GPL[2615] - 3*GPL[2616] - 3*GPL[2617] + GPL[2618] - 
         GPL[2619] - GPL[2620] - GPL[2621] - GPL[2622] + 2*GPL[2623] - 
         GPL[2624] + GPL[2625] + GPL[2626] + GPL[2627] - GPL[2628] - 
         GPL[2629] + 4*GPL[2630] - 2*GPL[2631] - 2*GPL[2632] + 2*GPL[2633] - 
         2*GPL[2634] - 2*GPL[2635] + GPL[2636] - 2*GPL[2637] - 2*GPL[2638] - 
         4*GPL[2639] + 4*GPL[2640] + 4*GPL[2641] - 5*GPL[2642] + 
         5*GPL[2643] + 5*GPL[2644] + 8*GPL[2645] - 4*GPL[2646] - 
         4*GPL[2647] + 4*GPL[2651] - 4*GPL[2654] + 4*GPL[2655] + 
         4*GPL[2656] - 4*GPL[2660] - 4*GPL[2661] + 4*GPL[2662] + 
         4*GPL[2663] - 4*GPL[2664] + 4*GPL[2665] + 4*GPL[2666] + 
         4*GPL[2667] - 4*GPL[2668] - 4*GPL[2669] + 4*GPL[2670] - 
         4*GPL[2671] - 4*GPL[2672] - 4*GPL[2673] + 4*GPL[2674] + 
         4*GPL[2675] + 4*GPL[2676] - 4*GPL[2677] - 4*GPL[2678] + 
         4*GPL[2679] - 4*GPL[2680] - 4*GPL[2681] + 2*GPL[2744] + 
         2*GPL[2745] - 2*GPL[2748] - 2*GPL[2749] - 2*GPL[2758] - 
         2*GPL[2759] - 2*GPL[2762] - 2*GPL[2763] + 2*GPL[2764] + 
         2*GPL[2765] + 2*GPL[2766] + 2*GPL[2767] - 2*GPL[2772] - 
         2*GPL[2773] + 2*GPL[2776] + 2*GPL[2777] - 2*GPL[2786] - 
         2*GPL[2787] - 2*GPL[2790] - 2*GPL[2791] + 2*GPL[2792] + 
         2*GPL[2793] + 2*GPL[2794] + 2*GPL[2795] + 2*GPL[2862] + 
         2*GPL[2863] + 2*GPL[2866] + 2*GPL[2867] - 2*GPL[2868] - 
         2*GPL[2869] - 2*GPL[2870] - 2*GPL[2871] + 2*GPL[2874] + 
         2*GPL[2875] + 2*GPL[2878] + 2*GPL[2879] - 2*GPL[2880] - 
         2*GPL[2881] - 2*GPL[2882] - 2*GPL[2883] + 2*GPL[2928] + 
         2*GPL[2929] - 2*GPL[2932] - 2*GPL[2933] - 2*GPL[2942] - 
         2*GPL[2943] - 2*GPL[2946] - 2*GPL[2947] + 2*GPL[2948] + 
         2*GPL[2949] + 2*GPL[2950] + 2*GPL[2951] - 2*GPL[2956] - 
         2*GPL[2957] + 2*GPL[2960] + 2*GPL[2961] - 2*GPL[2970] - 
         2*GPL[2971] - 2*GPL[2974] - 2*GPL[2975] + 2*GPL[2976] + 
         2*GPL[2977] + 2*GPL[2978] + 2*GPL[2979] + 2*GPL[3046] + 
         2*GPL[3047] + 2*GPL[3050] + 2*GPL[3051] - 2*GPL[3052] - 
         2*GPL[3053] - 2*GPL[3054] - 2*GPL[3055] + 2*GPL[3058] + 
         2*GPL[3059] + 2*GPL[3062] + 2*GPL[3063] - 2*GPL[3064] - 
         2*GPL[3065] - 2*GPL[3066] - 2*GPL[3067] + 4*GPL[3074] + 
         4*GPL[3075] + 4*GPL[3078] + 4*GPL[3079] - 4*GPL[3080] - 
         4*GPL[3081] - 4*GPL[3082] - 4*GPL[3083] + 4*GPL[3090] + 
         4*GPL[3091] + 4*GPL[3094] + 4*GPL[3095] - 4*GPL[3096] - 
         4*GPL[3097] - 4*GPL[3098] - 4*GPL[3099] - 4*GPL[3148] - 
         4*GPL[3149] - 4*GPL[3150] - 4*GPL[3151] + 4*GPL[3152] + 
         4*GPL[3153] + 4*GPL[3154] + 4*GPL[3155] - 4*GPL[3156] - 
         4*GPL[3157] - 4*GPL[3158] - 4*GPL[3159] + 4*GPL[3160] + 
         4*GPL[3161] + 4*GPL[3162] + 4*GPL[3163] - 4*GPL[3172] - 
         4*GPL[3173] - 4*GPL[3174] - 4*GPL[3175] - 4*GPL[3184] - 
         4*GPL[3185] - 4*GPL[3186] - 4*GPL[3187] + 4*GPL[3194] + 
         4*GPL[3195] + 4*GPL[3198] + 4*GPL[3199] - 4*GPL[3200] - 
         4*GPL[3201] - 4*GPL[3202] - 4*GPL[3203] + 4*GPL[3210] + 
         4*GPL[3211] + 4*GPL[3214] + 4*GPL[3215] - 4*GPL[3216] - 
         4*GPL[3217] - 4*GPL[3218] - 4*GPL[3219] - 4*GPL[3268] - 
         4*GPL[3269] - 4*GPL[3270] - 4*GPL[3271] + 4*GPL[3272] + 
         4*GPL[3273] + 4*GPL[3274] + 4*GPL[3275] - 4*GPL[3276] - 
         4*GPL[3277] - 4*GPL[3278] - 4*GPL[3279] + 4*GPL[3280] + 
         4*GPL[3281] + 4*GPL[3282] + 4*GPL[3283] - 4*GPL[3292] - 
         4*GPL[3293] - 4*GPL[3294] - 4*GPL[3295] - 4*GPL[3304] - 
         4*GPL[3305] - 4*GPL[3306] - 4*GPL[3307] + GPL[3]*Zeta[3] - 
         12*GPL[6]*Zeta[3] + 8*GPL[9]*Zeta[3] - 2*GPL[11]*Zeta[3] + 
         16*GPL[16]*Zeta[3] - 2*GPL[17]*Zeta[3] + 8*GPL[20]*Zeta[3] - 
         7*GPL[22]*Zeta[3] - 7*GPL[23]*Zeta[3] - 2*GPL[30]*Zeta[3] - 
         2*GPL[31]*Zeta[3])}
srback = {r[1] -> Sqrt[(1 + 4*z3 + 10*z3^2 + 4*z3^3 + z3^4)/(1 + z3)^2], 
     r[2] -> Sqrt[-(((-1 + x3 - 2*z3)*(-z3 + x3*(2 + z3)))/z3)], 
     r[3] -> Sqrt[-3 + x3^2*(-3 - 4/z3) - 4*z3 + x3*(10 + 4/z3 + 4*z3)], 
     r[4] -> Sqrt[((-1 + x3)*(x3^2 + z3^2 - x3*(1 + 4*z3 + z3^2)))/(x3 - z3^2)]}
GPLback = {GPL[1] -> G[-1, y], GPL[2] -> G[-1, x3], GPL[3] -> G[-1, z3], 
     GPL[4] -> G[-1/2, z3], GPL[5] -> G[0, x], GPL[6] -> G[0, x3], 
     GPL[7] -> G[1, y], GPL[8] -> G[1, z], GPL[9] -> G[1, x3], 
     GPL[10] -> G[1, x1], GPL[11] -> G[1, y3], GPL[12] -> G[1, z1], 
     GPL[13] -> G[-y, x1], GPL[14] -> G[-y, z1], 
     GPL[15] -> G[(1 - x3)/2, y3], GPL[16] -> G[1 - x3, y3], 
     GPL[17] -> G[-x3, y3], GPL[18] -> G[x3/z3, y3], GPL[19] -> G[-z3, y3], 
     GPL[20] -> G[z3, x3], GPL[21] -> G[-z3^2, x3], 
     GPL[22] -> G[z3/(1 + z3), x3], GPL[23] -> G[1 + z3, x3], 
     GPL[24] -> G[z3/(2 + z3), x3], GPL[25] -> G[1 - x3 + z3, y3], 
     GPL[26] -> G[1 + 2*z3, x3], GPL[27] -> G[1 - (x3*(1 + z3))/z3, y3], 
     GPL[28] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), x3], 
     GPL[29] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), x3], 
     GPL[30] -> G[1/2 - x3/2 - r[3]/2, y3], 
     GPL[31] -> G[1/2 - x3/2 + r[3]/2, y3], 
     GPL[32] -> G[(1 - x3 - r[4])/2, y3], 
     GPL[33] -> G[(1 - x3 + r[4])/2, y3], GPL[34] -> G[z1^(-1), x1], 
     GPL[35] -> G[-(y/z1), x1], GPL[36] -> G[z1, x1], 
     GPL[37] -> G[-1, -1, y], GPL[38] -> G[-1, -1, x3], 
     GPL[39] -> G[-1, -1, z3], GPL[40] -> G[-1, -1/2, z3], 
     GPL[41] -> G[-1, 0, x3], GPL[42] -> G[-1, 1, y], 
     GPL[43] -> G[-1, 1, x3], GPL[44] -> G[-1/2, -1/2, z3], 
     GPL[45] -> G[0, -1, y], GPL[46] -> G[0, -1, x3], 
     GPL[47] -> G[0, -1, z3], GPL[48] -> G[0, -1/2, z3], 
     GPL[49] -> G[0, 0, x], GPL[50] -> G[0, 0, x3], GPL[51] -> G[0, 1, y], 
     GPL[52] -> G[0, 1, z], GPL[53] -> G[0, 1, x3], GPL[54] -> G[0, 1, x1], 
     GPL[55] -> G[0, 1, y3], GPL[56] -> G[0, 1, z1], 
     GPL[57] -> G[0, (1 - x3)/2, y3], GPL[58] -> G[0, 1 - x3, y3], 
     GPL[59] -> G[0, -x3, y3], GPL[60] -> G[0, x3/z3, y3], 
     GPL[61] -> G[0, -z3, y3], GPL[62] -> G[0, z3, x3], 
     GPL[63] -> G[0, -z3^2, x3], GPL[64] -> G[0, z3/(1 + z3), x3], 
     GPL[65] -> G[0, 1 + z3, x3], GPL[66] -> G[0, z3/(2 + z3), x3], 
     GPL[67] -> G[0, 1 - x3 + z3, y3], GPL[68] -> G[0, 1 - (x3*(1 + z3))/z3, 
       y3], GPL[69] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       x3], GPL[70] -> G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       x3], GPL[71] -> G[0, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[72] -> G[0, 1/2 - x3/2 + r[3]/2, y3], GPL[73] -> G[0, z1^(-1), x1], 
     GPL[74] -> G[0, z1, x1], GPL[75] -> G[1, -1, y], 
     GPL[76] -> G[1, -1, x3], GPL[77] -> G[1, 0, x3], GPL[78] -> G[1, 1, y], 
     GPL[79] -> G[1, 1, z], GPL[80] -> G[1, 1, x3], GPL[81] -> G[1, 1, x1], 
     GPL[82] -> G[1, 1, y3], GPL[83] -> G[1, 1, z1], GPL[84] -> G[1, -y, x1], 
     GPL[85] -> G[1, -y, z1], GPL[86] -> G[1, 1 - x3, y3], 
     GPL[87] -> G[1, -x3, y3], GPL[88] -> G[1, x3/z3, y3], 
     GPL[89] -> G[1, -z3, y3], GPL[90] -> G[1, z3, x3], 
     GPL[91] -> G[1, -z3^2, x3], GPL[92] -> G[1, z3/(1 + z3), x3], 
     GPL[93] -> G[1, 1 + z3, x3], GPL[94] -> G[1, z3/(2 + z3), x3], 
     GPL[95] -> G[1, 1 - x3 + z3, y3], GPL[96] -> G[1, 1 + 2*z3, x3], 
     GPL[97] -> G[1, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[98] -> G[1, (1 - x3 - r[2])/2, y3], 
     GPL[99] -> G[1, (1 - x3 + r[2])/2, y3], 
     GPL[100] -> G[1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[101] -> G[1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[102] -> G[1, z1^(-1), x1], GPL[103] -> G[1, -(y/z1), x1], 
     GPL[104] -> G[1, z1, x1], GPL[105] -> G[-y, 1, x1], 
     GPL[106] -> G[-y, 1, z1], GPL[107] -> G[-y, -y, x1], 
     GPL[108] -> G[-y, -y, z1], GPL[109] -> G[-y, -(y/z1), x1], 
     GPL[110] -> G[-y, z1, x1], GPL[111] -> G[(1 - x3)/2, 1, y3], 
     GPL[112] -> G[(1 - x3)/2, (1 - x3)/2, y3], 
     GPL[113] -> G[(1 - x3)/2, 1 - x3, y3], 
     GPL[114] -> G[(1 - x3)/2, -x3, y3], GPL[115] -> 
      G[(1 - x3)/2, x3/z3, y3], GPL[116] -> G[(1 - x3)/2, -z3, y3], 
     GPL[117] -> G[(1 - x3)/2, 1 - x3 + z3, y3], 
     GPL[118] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[119] -> G[1 - x3, 1, y3], GPL[120] -> G[1 - x3, (1 - x3)/2, y3], 
     GPL[121] -> G[1 - x3, 1 - x3, y3], GPL[122] -> G[1 - x3, -x3, y3], 
     GPL[123] -> G[1 - x3, x3/z3, y3], GPL[124] -> G[1 - x3, -z3, y3], 
     GPL[125] -> G[1 - x3, 1 - x3 + z3, y3], 
     GPL[126] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[127] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[128] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[129] -> G[-x3, 1, y3], GPL[130] -> G[-x3, 1 - x3, y3], 
     GPL[131] -> G[-x3, -x3, y3], GPL[132] -> G[-x3, x3/z3, y3], 
     GPL[133] -> G[-x3, -z3, y3], GPL[134] -> G[-x3, 1 - x3 + z3, y3], 
     GPL[135] -> G[-x3, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[136] -> G[-x3, (1 - x3 - r[2])/2, y3], 
     GPL[137] -> G[-x3, (1 - x3 + r[2])/2, y3], 
     GPL[138] -> G[-x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[139] -> G[-x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[140] -> G[x3/z3, 1, y3], GPL[141] -> G[x3/z3, (1 - x3)/2, y3], 
     GPL[142] -> G[x3/z3, 1 - x3, y3], GPL[143] -> G[x3/z3, -x3, y3], 
     GPL[144] -> G[x3/z3, x3/z3, y3], GPL[145] -> G[x3/z3, -z3, y3], 
     GPL[146] -> G[x3/z3, 1 - x3 + z3, y3], 
     GPL[147] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[148] -> G[x3/z3, (1 - x3 - r[2])/2, y3], 
     GPL[149] -> G[x3/z3, (1 - x3 + r[2])/2, y3], 
     GPL[150] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[151] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[152] -> G[-z3, 1, y3], GPL[153] -> G[-z3, (1 - x3)/2, y3], 
     GPL[154] -> G[-z3, 1 - x3, y3], GPL[155] -> G[-z3, -x3, y3], 
     GPL[156] -> G[-z3, x3/z3, y3], GPL[157] -> G[-z3, -z3, y3], 
     GPL[158] -> G[-z3, 1 - x3 + z3, y3], GPL[159] -> 
      G[-z3, 1 - (x3*(1 + z3))/z3, y3], GPL[160] -> G[-z3, (1 - x3 - r[2])/2, 
       y3], GPL[161] -> G[-z3, (1 - x3 + r[2])/2, y3], 
     GPL[162] -> G[-z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[163] -> G[-z3, 1/2 - x3/2 + r[3]/2, y3], GPL[164] -> G[z3, -1, x3], 
     GPL[165] -> G[z3, 0, x3], GPL[166] -> G[z3, 1, x3], 
     GPL[167] -> G[z3, z3, x3], GPL[168] -> G[z3, -z3^2, x3], 
     GPL[169] -> G[z3, z3/(1 + z3), x3], GPL[170] -> G[z3, 1 + z3, x3], 
     GPL[171] -> G[z3, z3/(2 + z3), x3], GPL[172] -> G[z3, 1 + 2*z3, x3], 
     GPL[173] -> G[-z3^2, 0, x3], GPL[174] -> G[-z3^2, 1, x3], 
     GPL[175] -> G[-z3^2, z3, x3], GPL[176] -> G[-z3^2, -z3^2, x3], 
     GPL[177] -> G[-z3^2, z3/(1 + z3), x3], GPL[178] -> G[-z3^2, 1 + z3, x3], 
     GPL[179] -> G[-z3^2, z3/(2 + z3), x3], 
     GPL[180] -> G[-z3^2, 1 + 2*z3, x3], GPL[181] -> G[z3/(1 + z3), 0, x3], 
     GPL[182] -> G[z3/(1 + z3), 1, x3], GPL[183] -> G[z3/(1 + z3), z3, x3], 
     GPL[184] -> G[z3/(1 + z3), -z3^2, x3], 
     GPL[185] -> G[z3/(1 + z3), z3/(1 + z3), x3], 
     GPL[186] -> G[z3/(1 + z3), 1 + z3, x3], 
     GPL[187] -> G[z3/(1 + z3), z3/(2 + z3), x3], 
     GPL[188] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), x3], GPL[189] -> G[z3/(1 + z3), 
       (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), x3], 
     GPL[190] -> G[1 + z3, 0, x3], GPL[191] -> G[1 + z3, 1, x3], 
     GPL[192] -> G[1 + z3, z3, x3], GPL[193] -> G[1 + z3, -z3^2, x3], 
     GPL[194] -> G[1 + z3, z3/(1 + z3), x3], 
     GPL[195] -> G[1 + z3, 1 + z3, x3], GPL[196] -> G[1 + z3, 1 + 2*z3, x3], 
     GPL[197] -> G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       x3], GPL[198] -> G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), x3], GPL[199] -> G[z3/(2 + z3), 0, x3], 
     GPL[200] -> G[z3/(2 + z3), 1, x3], GPL[201] -> G[z3/(2 + z3), z3, x3], 
     GPL[202] -> G[z3/(2 + z3), -z3^2, x3], 
     GPL[203] -> G[z3/(2 + z3), z3/(1 + z3), x3], 
     GPL[204] -> G[z3/(2 + z3), z3/(2 + z3), x3], 
     GPL[205] -> G[1 - x3 + z3, 1, y3], GPL[206] -> 
      G[1 - x3 + z3, (1 - x3)/2, y3], GPL[207] -> G[1 - x3 + z3, 1 - x3, y3], 
     GPL[208] -> G[1 - x3 + z3, -x3, y3], GPL[209] -> 
      G[1 - x3 + z3, x3/z3, y3], GPL[210] -> G[1 - x3 + z3, -z3, y3], 
     GPL[211] -> G[1 - x3 + z3, 1 - x3 + z3, y3], 
     GPL[212] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[213] -> G[1 - x3 + z3, (1 - x3 - r[2])/2, y3], 
     GPL[214] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, y3], 
     GPL[215] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[216] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[217] -> G[1 + 2*z3, 1, x3], GPL[218] -> G[1 + 2*z3, z3, x3], 
     GPL[219] -> G[1 + 2*z3, -z3^2, x3], GPL[220] -> G[1 + 2*z3, 1 + z3, x3], 
     GPL[221] -> G[1 + 2*z3, 1 + 2*z3, x3], 
     GPL[222] -> G[1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[223] -> G[1 - (x3*(1 + z3))/z3, (1 - x3)/2, y3], 
     GPL[224] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, y3], 
     GPL[225] -> G[1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[226] -> G[1 - (x3*(1 + z3))/z3, x3/z3, y3], 
     GPL[227] -> G[1 - (x3*(1 + z3))/z3, -z3, y3], 
     GPL[228] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, y3], 
     GPL[229] -> G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[230] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 - r[2])/2, y3], 
     GPL[231] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 + r[2])/2, y3], 
     GPL[232] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[233] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[234] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 0, x3], 
     GPL[235] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), x3], GPL[236] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, x3], GPL[237] -> 
      G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, x3], 
     GPL[238] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), x3], GPL[239] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, x3], GPL[240] -> G[1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[241] -> G[1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[242] -> G[1/2 - x3/2 - r[3]/2, x3/z3, y3], 
     GPL[243] -> G[1/2 - x3/2 - r[3]/2, -z3, y3], 
     GPL[244] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, y3], 
     GPL[245] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[246] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 - r[2])/2, y3], 
     GPL[247] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 + r[2])/2, y3], 
     GPL[248] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[249] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[250] -> G[1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[251] -> G[1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[252] -> G[1/2 - x3/2 + r[3]/2, x3/z3, y3], 
     GPL[253] -> G[1/2 - x3/2 + r[3]/2, -z3, y3], 
     GPL[254] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, y3], 
     GPL[255] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[256] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 - r[2])/2, y3], 
     GPL[257] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 + r[2])/2, y3], 
     GPL[258] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[259] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[260] -> G[(1 - x3 - r[4])/2, 1, y3], 
     GPL[261] -> G[(1 - x3 - r[4])/2, 1 - x3, y3], 
     GPL[262] -> G[(1 - x3 - r[4])/2, -x3, y3], 
     GPL[263] -> G[(1 - x3 - r[4])/2, x3/z3, y3], 
     GPL[264] -> G[(1 - x3 - r[4])/2, -z3, y3], 
     GPL[265] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, y3], 
     GPL[266] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[267] -> G[(1 - x3 + r[4])/2, 1, y3], 
     GPL[268] -> G[(1 - x3 + r[4])/2, 1 - x3, y3], 
     GPL[269] -> G[(1 - x3 + r[4])/2, -x3, y3], 
     GPL[270] -> G[(1 - x3 + r[4])/2, x3/z3, y3], 
     GPL[271] -> G[(1 - x3 + r[4])/2, -z3, y3], 
     GPL[272] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, y3], 
     GPL[273] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, y3], 
     GPL[274] -> G[z1^(-1), z1^(-1), x1], GPL[275] -> 
      G[-(y/z1), z1^(-1), x1], GPL[276] -> G[z1, 1, x1], 
     GPL[277] -> G[z1, z1, x1], GPL[278] -> G[-1, -1, -1, y], 
     GPL[279] -> G[-1, -1, -1, z3], GPL[280] -> G[-1, -1, 0, x3], 
     GPL[281] -> G[-1, 0, -1, y], GPL[282] -> G[-1, 0, -1, z3], 
     GPL[283] -> G[-1, 0, 0, x3], GPL[284] -> G[-1, 1, 0, x3], 
     GPL[285] -> G[-1/2, -1, -1, z3], GPL[286] -> G[-1/2, 0, -1, z3], 
     GPL[287] -> G[0, -1, -1, y], GPL[288] -> G[0, -1, -1, z3], 
     GPL[289] -> G[0, -1, 0, x3], GPL[290] -> G[0, 0, -1, y], 
     GPL[291] -> G[0, 0, -1, z3], GPL[292] -> G[0, 0, 0, x], 
     GPL[293] -> G[0, 0, 0, x3], GPL[294] -> G[0, 0, 1, z], 
     GPL[295] -> G[0, 0, 1, x3], GPL[296] -> G[0, 0, 1, y3], 
     GPL[297] -> G[0, 0, 1, z1], GPL[298] -> G[0, 0, -x3, y3], 
     GPL[299] -> G[0, 0, z3, x3], GPL[300] -> G[0, 0, z3/(1 + z3), x3], 
     GPL[301] -> G[0, 0, 1 + z3, x3], GPL[302] -> 
      G[0, 0, 1/2 - x3/2 - r[3]/2, y3], GPL[303] -> 
      G[0, 0, 1/2 - x3/2 + r[3]/2, y3], GPL[304] -> G[0, 0, z1^(-1), x1], 
     GPL[305] -> G[0, 1, 0, x3], GPL[306] -> G[0, 1, 1, z], 
     GPL[307] -> G[0, 1, 1, x3], GPL[308] -> G[0, 1, 1, x1], 
     GPL[309] -> G[0, 1, 1, y3], GPL[310] -> G[0, 1, 1, z1], 
     GPL[311] -> G[0, 1, -x3, y3], GPL[312] -> G[0, 1, z3, x3], 
     GPL[313] -> G[0, 1, z3/(1 + z3), x3], GPL[314] -> G[0, 1, 1 + z3, x3], 
     GPL[315] -> G[0, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[316] -> G[0, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[317] -> G[0, 1, z1^(-1), x1], GPL[318] -> G[0, (1 - x3)/2, 1, y3], 
     GPL[319] -> G[0, (1 - x3)/2, -x3, y3], GPL[320] -> G[0, 1 - x3, 1, y3], 
     GPL[321] -> G[0, 1 - x3, -x3, y3], GPL[322] -> 
      G[0, 1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[323] -> G[0, 1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[324] -> G[0, -x3, 1, y3], GPL[325] -> G[0, -x3, -x3, y3], 
     GPL[326] -> G[0, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[327] -> G[0, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[328] -> G[0, x3/z3, 1, y3], GPL[329] -> G[0, x3/z3, -x3, y3], 
     GPL[330] -> G[0, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[331] -> G[0, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[332] -> G[0, -z3, 1, y3], GPL[333] -> G[0, -z3, -x3, y3], 
     GPL[334] -> G[0, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[335] -> G[0, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[336] -> G[0, z3, 0, x3], GPL[337] -> G[0, z3, 1, x3], 
     GPL[338] -> G[0, z3, z3, x3], GPL[339] -> G[0, z3, z3/(1 + z3), x3], 
     GPL[340] -> G[0, z3, 1 + z3, x3], GPL[341] -> G[0, -z3^2, 0, x3], 
     GPL[342] -> G[0, -z3^2, z3/(1 + z3), x3], 
     GPL[343] -> G[0, -z3^2, 1 + z3, x3], GPL[344] -> 
      G[0, z3/(1 + z3), 0, x3], GPL[345] -> G[0, z3/(1 + z3), 1, x3], 
     GPL[346] -> G[0, z3/(1 + z3), z3, x3], 
     GPL[347] -> G[0, z3/(1 + z3), z3/(1 + z3), x3], 
     GPL[348] -> G[0, z3/(1 + z3), 1 + z3, x3], 
     GPL[349] -> G[0, 1 + z3, 0, x3], GPL[350] -> G[0, 1 + z3, 1, x3], 
     GPL[351] -> G[0, 1 + z3, z3, x3], GPL[352] -> G[0, 1 + z3, z3/(1 + z3), 
       x3], GPL[353] -> G[0, 1 + z3, 1 + z3, x3], 
     GPL[354] -> G[0, z3/(2 + z3), 0, x3], GPL[355] -> 
      G[0, z3/(2 + z3), z3/(1 + z3), x3], GPL[356] -> 
      G[0, 1 - x3 + z3, 1, y3], GPL[357] -> G[0, 1 - x3 + z3, -x3, y3], 
     GPL[358] -> G[0, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[359] -> G[0, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[360] -> G[0, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[361] -> G[0, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[362] -> G[0, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[363] -> G[0, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[364] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 0, x3], 
     GPL[365] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), x3], GPL[366] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, x3], GPL[367] -> 
      G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, x3], 
     GPL[368] -> G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), x3], GPL[369] -> G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, x3], GPL[370] -> G[0, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[371] -> G[0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[372] -> G[0, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[373] -> G[0, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[374] -> G[0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[375] -> G[0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[376] -> G[0, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[377] -> G[0, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[378] -> G[0, z1^(-1), z1^(-1), x1], GPL[379] -> G[0, z1, 1, x1], 
     GPL[380] -> G[1, -1, 0, x3], GPL[381] -> G[1, 0, -1, y], 
     GPL[382] -> G[1, 0, 0, x3], GPL[383] -> G[1, 0, 1, z], 
     GPL[384] -> G[1, 0, 1, x3], GPL[385] -> G[1, 0, 1, x1], 
     GPL[386] -> G[1, 0, 1, y3], GPL[387] -> G[1, 0, 1, z1], 
     GPL[388] -> G[1, 0, -x3, y3], GPL[389] -> G[1, 0, z3, x3], 
     GPL[390] -> G[1, 0, z3/(1 + z3), x3], GPL[391] -> G[1, 0, 1 + z3, x3], 
     GPL[392] -> G[1, 0, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[393] -> G[1, 0, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[394] -> G[1, 0, z1^(-1), x1], GPL[395] -> G[1, 1, 0, x3], 
     GPL[396] -> G[1, 1, 1, z], GPL[397] -> G[1, 1, 1, x3], 
     GPL[398] -> G[1, 1, 1, x1], GPL[399] -> G[1, 1, 1, y3], 
     GPL[400] -> G[1, 1, 1, z1], GPL[401] -> G[1, 1, -x3, y3], 
     GPL[402] -> G[1, 1, z3, x3], GPL[403] -> G[1, 1, z3/(1 + z3), x3], 
     GPL[404] -> G[1, 1, 1 + z3, x3], GPL[405] -> 
      G[1, 1, 1/2 - x3/2 - r[3]/2, y3], GPL[406] -> 
      G[1, 1, 1/2 - x3/2 + r[3]/2, y3], GPL[407] -> G[1, 1, z1^(-1), x1], 
     GPL[408] -> G[1, 1, -(y/z1), x1], GPL[409] -> G[1, -y, 1, x1], 
     GPL[410] -> G[1, -y, 1, z1], GPL[411] -> G[1, -y, -(y/z1), x1], 
     GPL[412] -> G[1, 1 - x3, 1, y3], GPL[413] -> G[1, 1 - x3, -x3, y3], 
     GPL[414] -> G[1, 1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[415] -> G[1, 1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[416] -> G[1, -x3, 1, y3], GPL[417] -> G[1, -x3, -x3, y3], 
     GPL[418] -> G[1, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[419] -> G[1, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[420] -> G[1, x3/z3, 1, y3], GPL[421] -> G[1, x3/z3, -x3, y3], 
     GPL[422] -> G[1, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[423] -> G[1, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[424] -> G[1, -z3, 1, y3], GPL[425] -> G[1, -z3, -x3, y3], 
     GPL[426] -> G[1, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[427] -> G[1, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[428] -> G[1, z3, 0, x3], GPL[429] -> G[1, z3, 1, x3], 
     GPL[430] -> G[1, z3, z3, x3], GPL[431] -> G[1, z3, z3/(1 + z3), x3], 
     GPL[432] -> G[1, z3, 1 + z3, x3], GPL[433] -> G[1, -z3^2, 0, x3], 
     GPL[434] -> G[1, -z3^2, z3/(1 + z3), x3], 
     GPL[435] -> G[1, -z3^2, 1 + z3, x3], GPL[436] -> 
      G[1, z3/(1 + z3), 0, x3], GPL[437] -> G[1, z3/(1 + z3), 1, x3], 
     GPL[438] -> G[1, z3/(1 + z3), z3, x3], 
     GPL[439] -> G[1, z3/(1 + z3), z3/(1 + z3), x3], 
     GPL[440] -> G[1, z3/(1 + z3), 1 + z3, x3], 
     GPL[441] -> G[1, 1 + z3, 0, x3], GPL[442] -> G[1, 1 + z3, 1, x3], 
     GPL[443] -> G[1, 1 + z3, z3, x3], GPL[444] -> G[1, 1 + z3, z3/(1 + z3), 
       x3], GPL[445] -> G[1, 1 + z3, 1 + z3, x3], 
     GPL[446] -> G[1, z3/(2 + z3), 0, x3], GPL[447] -> 
      G[1, z3/(2 + z3), z3/(1 + z3), x3], GPL[448] -> 
      G[1, 1 - x3 + z3, 1, y3], GPL[449] -> G[1, 1 - x3 + z3, -x3, y3], 
     GPL[450] -> G[1, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[451] -> G[1, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[452] -> G[1, 1 + 2*z3, 1 + z3, x3], 
     GPL[453] -> G[1, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[454] -> G[1, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[455] -> G[1, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[456] -> G[1, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[457] -> G[1, (1 - x3 - r[2])/2, 1, y3], 
     GPL[458] -> G[1, (1 - x3 - r[2])/2, -x3, y3], 
     GPL[459] -> G[1, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[460] -> G[1, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[461] -> G[1, (1 - x3 + r[2])/2, 1, y3], 
     GPL[462] -> G[1, (1 - x3 + r[2])/2, -x3, y3], 
     GPL[463] -> G[1, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[464] -> G[1, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[465] -> G[1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[466] -> G[1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[467] -> G[1, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[468] -> G[1, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[469] -> G[1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[470] -> G[1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[471] -> G[1, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[472] -> G[1, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[473] -> G[1, z1^(-1), z1^(-1), x1], 
     GPL[474] -> G[1, -(y/z1), z1^(-1), x1], GPL[475] -> G[1, z1, 1, x1], 
     GPL[476] -> G[-y, 0, 1, x1], GPL[477] -> G[-y, 0, 1, z1], 
     GPL[478] -> G[-y, 0, z1^(-1), x1], GPL[479] -> G[-y, 1, 1, x1], 
     GPL[480] -> G[-y, 1, 1, z1], GPL[481] -> G[-y, 1, z1^(-1), x1], 
     GPL[482] -> G[-y, 1, -(y/z1), x1], GPL[483] -> G[-y, -y, 1, x1], 
     GPL[484] -> G[-y, -y, 1, z1], GPL[485] -> G[-y, -y, -(y/z1), x1], 
     GPL[486] -> G[-y, -(y/z1), z1^(-1), x1], GPL[487] -> G[-y, z1, 1, x1], 
     GPL[488] -> G[(1 - x3)/2, 0, 1, y3], GPL[489] -> 
      G[(1 - x3)/2, 0, -x3, y3], GPL[490] -> G[(1 - x3)/2, 0, 
       1/2 - x3/2 - r[3]/2, y3], GPL[491] -> G[(1 - x3)/2, 0, 
       1/2 - x3/2 + r[3]/2, y3], GPL[492] -> G[(1 - x3)/2, (1 - x3)/2, 1, 
       y3], GPL[493] -> G[(1 - x3)/2, (1 - x3)/2, -x3, y3], 
     GPL[494] -> G[(1 - x3)/2, 1 - x3, 1, y3], 
     GPL[495] -> G[(1 - x3)/2, 1 - x3, -x3, y3], 
     GPL[496] -> G[(1 - x3)/2, 1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[497] -> G[(1 - x3)/2, 1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[498] -> G[(1 - x3)/2, x3/z3, 1, y3], 
     GPL[499] -> G[(1 - x3)/2, x3/z3, -x3, y3], 
     GPL[500] -> G[(1 - x3)/2, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[501] -> G[(1 - x3)/2, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[502] -> G[(1 - x3)/2, -z3, 1, y3], 
     GPL[503] -> G[(1 - x3)/2, -z3, -x3, y3], 
     GPL[504] -> G[(1 - x3)/2, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[505] -> G[(1 - x3)/2, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[506] -> G[(1 - x3)/2, 1 - x3 + z3, 1, y3], 
     GPL[507] -> G[(1 - x3)/2, 1 - x3 + z3, -x3, y3], 
     GPL[508] -> G[(1 - x3)/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[509] -> G[(1 - x3)/2, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[510] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[511] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[512] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 
       y3], GPL[513] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[514] -> G[1 - x3, 0, 1, y3], 
     GPL[515] -> G[1 - x3, 0, -x3, y3], GPL[516] -> 
      G[1 - x3, 0, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[517] -> G[1 - x3, 0, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[518] -> G[1 - x3, 1, 1, y3], GPL[519] -> G[1 - x3, 1, -x3, y3], 
     GPL[520] -> G[1 - x3, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[521] -> G[1 - x3, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[522] -> G[1 - x3, (1 - x3)/2, 1, y3], 
     GPL[523] -> G[1 - x3, (1 - x3)/2, -x3, y3], 
     GPL[524] -> G[1 - x3, 1 - x3, 1, y3], GPL[525] -> 
      G[1 - x3, 1 - x3, -x3, y3], GPL[526] -> G[1 - x3, 1 - x3, 
       1/2 - x3/2 - r[3]/2, y3], GPL[527] -> G[1 - x3, 1 - x3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[528] -> G[1 - x3, -x3, 1, y3], 
     GPL[529] -> G[1 - x3, -x3, -x3, y3], GPL[530] -> 
      G[1 - x3, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[531] -> G[1 - x3, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[532] -> G[1 - x3, x3/z3, 1, y3], GPL[533] -> 
      G[1 - x3, x3/z3, -x3, y3], GPL[534] -> G[1 - x3, x3/z3, 
       1/2 - x3/2 - r[3]/2, y3], GPL[535] -> G[1 - x3, x3/z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[536] -> G[1 - x3, -z3, 1, y3], 
     GPL[537] -> G[1 - x3, -z3, -x3, y3], GPL[538] -> 
      G[1 - x3, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[539] -> G[1 - x3, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[540] -> G[1 - x3, 1 - x3 + z3, 1, y3], 
     GPL[541] -> G[1 - x3, 1 - x3 + z3, -x3, y3], 
     GPL[542] -> G[1 - x3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[543] -> G[1 - x3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[544] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[545] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[546] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[547] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[548] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[549] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[550] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[551] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[552] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[553] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[554] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[555] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[556] -> G[-x3, 0, 1, y3], GPL[557] -> G[-x3, 0, -x3, y3], 
     GPL[558] -> G[-x3, 0, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[559] -> G[-x3, 0, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[560] -> G[-x3, 1, 1, y3], GPL[561] -> G[-x3, 1, -x3, y3], 
     GPL[562] -> G[-x3, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[563] -> G[-x3, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[564] -> G[-x3, 1 - x3, 1, y3], GPL[565] -> G[-x3, 1 - x3, -x3, y3], 
     GPL[566] -> G[-x3, 1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[567] -> G[-x3, 1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[568] -> G[-x3, -x3, 1, y3], GPL[569] -> G[-x3, -x3, -x3, y3], 
     GPL[570] -> G[-x3, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[571] -> G[-x3, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[572] -> G[-x3, x3/z3, 1, y3], GPL[573] -> G[-x3, x3/z3, -x3, y3], 
     GPL[574] -> G[-x3, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[575] -> G[-x3, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[576] -> G[-x3, -z3, 1, y3], GPL[577] -> G[-x3, -z3, -x3, y3], 
     GPL[578] -> G[-x3, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[579] -> G[-x3, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[580] -> G[-x3, 1 - x3 + z3, 1, y3], 
     GPL[581] -> G[-x3, 1 - x3 + z3, -x3, y3], 
     GPL[582] -> G[-x3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[583] -> G[-x3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[584] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[585] -> G[-x3, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[586] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[587] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[588] -> G[-x3, (1 - x3 - r[2])/2, 1, y3], 
     GPL[589] -> G[-x3, (1 - x3 - r[2])/2, -x3, y3], 
     GPL[590] -> G[-x3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[591] -> G[-x3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[592] -> G[-x3, (1 - x3 + r[2])/2, 1, y3], 
     GPL[593] -> G[-x3, (1 - x3 + r[2])/2, -x3, y3], 
     GPL[594] -> G[-x3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[595] -> G[-x3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[596] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[597] -> G[-x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[598] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[599] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[600] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[601] -> G[-x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[602] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[603] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[604] -> G[x3/z3, 0, 1, y3], GPL[605] -> G[x3/z3, 0, -x3, y3], 
     GPL[606] -> G[x3/z3, 0, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[607] -> G[x3/z3, 0, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[608] -> G[x3/z3, 1, 1, y3], GPL[609] -> G[x3/z3, 1, -x3, y3], 
     GPL[610] -> G[x3/z3, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[611] -> G[x3/z3, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[612] -> G[x3/z3, (1 - x3)/2, 1, y3], 
     GPL[613] -> G[x3/z3, (1 - x3)/2, -x3, y3], 
     GPL[614] -> G[x3/z3, 1 - x3, 1, y3], GPL[615] -> 
      G[x3/z3, 1 - x3, -x3, y3], GPL[616] -> G[x3/z3, 1 - x3, 
       1/2 - x3/2 - r[3]/2, y3], GPL[617] -> G[x3/z3, 1 - x3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[618] -> G[x3/z3, -x3, 1, y3], 
     GPL[619] -> G[x3/z3, -x3, -x3, y3], GPL[620] -> 
      G[x3/z3, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[621] -> G[x3/z3, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[622] -> G[x3/z3, x3/z3, 1, y3], GPL[623] -> 
      G[x3/z3, x3/z3, -x3, y3], GPL[624] -> G[x3/z3, x3/z3, 
       1/2 - x3/2 - r[3]/2, y3], GPL[625] -> G[x3/z3, x3/z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[626] -> G[x3/z3, -z3, 1, y3], 
     GPL[627] -> G[x3/z3, -z3, -x3, y3], GPL[628] -> 
      G[x3/z3, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[629] -> G[x3/z3, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[630] -> G[x3/z3, 1 - x3 + z3, 1, y3], 
     GPL[631] -> G[x3/z3, 1 - x3 + z3, -x3, y3], 
     GPL[632] -> G[x3/z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[633] -> G[x3/z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[634] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[635] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[636] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[637] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[638] -> G[x3/z3, (1 - x3 - r[2])/2, 1, y3], 
     GPL[639] -> G[x3/z3, (1 - x3 - r[2])/2, -x3, y3], 
     GPL[640] -> G[x3/z3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[641] -> G[x3/z3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[642] -> G[x3/z3, (1 - x3 + r[2])/2, 1, y3], 
     GPL[643] -> G[x3/z3, (1 - x3 + r[2])/2, -x3, y3], 
     GPL[644] -> G[x3/z3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[645] -> G[x3/z3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[646] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[647] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[648] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[649] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[650] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[651] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[652] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[653] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[654] -> G[-z3, 0, 1, y3], GPL[655] -> G[-z3, 0, -x3, y3], 
     GPL[656] -> G[-z3, 0, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[657] -> G[-z3, 0, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[658] -> G[-z3, 1, 1, y3], GPL[659] -> G[-z3, 1, -x3, y3], 
     GPL[660] -> G[-z3, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[661] -> G[-z3, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[662] -> G[-z3, (1 - x3)/2, 1, y3], 
     GPL[663] -> G[-z3, (1 - x3)/2, -x3, y3], 
     GPL[664] -> G[-z3, 1 - x3, 1, y3], GPL[665] -> G[-z3, 1 - x3, -x3, y3], 
     GPL[666] -> G[-z3, 1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[667] -> G[-z3, 1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[668] -> G[-z3, -x3, 1, y3], GPL[669] -> G[-z3, -x3, -x3, y3], 
     GPL[670] -> G[-z3, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[671] -> G[-z3, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[672] -> G[-z3, x3/z3, 1, y3], GPL[673] -> G[-z3, x3/z3, -x3, y3], 
     GPL[674] -> G[-z3, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[675] -> G[-z3, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[676] -> G[-z3, -z3, 1, y3], GPL[677] -> G[-z3, -z3, -x3, y3], 
     GPL[678] -> G[-z3, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[679] -> G[-z3, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[680] -> G[-z3, 1 - x3 + z3, 1, y3], 
     GPL[681] -> G[-z3, 1 - x3 + z3, -x3, y3], 
     GPL[682] -> G[-z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[683] -> G[-z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[684] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[685] -> G[-z3, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[686] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[687] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[688] -> G[-z3, (1 - x3 - r[2])/2, 1, y3], 
     GPL[689] -> G[-z3, (1 - x3 - r[2])/2, -x3, y3], 
     GPL[690] -> G[-z3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[691] -> G[-z3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[692] -> G[-z3, (1 - x3 + r[2])/2, 1, y3], 
     GPL[693] -> G[-z3, (1 - x3 + r[2])/2, -x3, y3], 
     GPL[694] -> G[-z3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[695] -> G[-z3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[696] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[697] -> G[-z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[698] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[699] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[700] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[701] -> G[-z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[702] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[703] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[704] -> G[z3, -1, 0, x3], GPL[705] -> G[z3, 0, 0, x3], 
     GPL[706] -> G[z3, 0, 1, x3], GPL[707] -> G[z3, 0, z3, x3], 
     GPL[708] -> G[z3, 0, z3/(1 + z3), x3], GPL[709] -> G[z3, 0, 1 + z3, x3], 
     GPL[710] -> G[z3, 1, 0, x3], GPL[711] -> G[z3, 1, 1, x3], 
     GPL[712] -> G[z3, 1, z3, x3], GPL[713] -> G[z3, 1, z3/(1 + z3), x3], 
     GPL[714] -> G[z3, 1, 1 + z3, x3], GPL[715] -> G[z3, z3, 0, x3], 
     GPL[716] -> G[z3, z3, 1, x3], GPL[717] -> G[z3, z3, z3, x3], 
     GPL[718] -> G[z3, z3, z3/(1 + z3), x3], 
     GPL[719] -> G[z3, z3, 1 + z3, x3], GPL[720] -> G[z3, -z3^2, 0, x3], 
     GPL[721] -> G[z3, -z3^2, z3/(1 + z3), x3], 
     GPL[722] -> G[z3, -z3^2, 1 + z3, x3], GPL[723] -> 
      G[z3, z3/(1 + z3), 0, x3], GPL[724] -> G[z3, z3/(1 + z3), 1, x3], 
     GPL[725] -> G[z3, z3/(1 + z3), z3, x3], 
     GPL[726] -> G[z3, z3/(1 + z3), z3/(1 + z3), x3], 
     GPL[727] -> G[z3, z3/(1 + z3), 1 + z3, x3], 
     GPL[728] -> G[z3, 1 + z3, 0, x3], GPL[729] -> G[z3, 1 + z3, 1, x3], 
     GPL[730] -> G[z3, 1 + z3, z3, x3], GPL[731] -> 
      G[z3, 1 + z3, z3/(1 + z3), x3], GPL[732] -> G[z3, 1 + z3, 1 + z3, x3], 
     GPL[733] -> G[z3, z3/(2 + z3), 0, x3], 
     GPL[734] -> G[z3, z3/(2 + z3), z3/(1 + z3), x3], 
     GPL[735] -> G[z3, 1 + 2*z3, 1 + z3, x3], GPL[736] -> G[-z3^2, 0, 0, x3], 
     GPL[737] -> G[-z3^2, 0, 1, x3], GPL[738] -> G[-z3^2, 0, z3, x3], 
     GPL[739] -> G[-z3^2, 0, z3/(1 + z3), x3], 
     GPL[740] -> G[-z3^2, 0, 1 + z3, x3], GPL[741] -> G[-z3^2, 1, 0, x3], 
     GPL[742] -> G[-z3^2, 1, z3/(1 + z3), x3], 
     GPL[743] -> G[-z3^2, 1, 1 + z3, x3], GPL[744] -> G[-z3^2, z3, 0, x3], 
     GPL[745] -> G[-z3^2, z3, z3/(1 + z3), x3], 
     GPL[746] -> G[-z3^2, z3, 1 + z3, x3], GPL[747] -> 
      G[-z3^2, -z3^2, 0, x3], GPL[748] -> G[-z3^2, -z3^2, z3/(1 + z3), x3], 
     GPL[749] -> G[-z3^2, -z3^2, 1 + z3, x3], 
     GPL[750] -> G[-z3^2, z3/(1 + z3), 0, x3], 
     GPL[751] -> G[-z3^2, z3/(1 + z3), 1, x3], 
     GPL[752] -> G[-z3^2, z3/(1 + z3), z3, x3], 
     GPL[753] -> G[-z3^2, z3/(1 + z3), z3/(1 + z3), x3], 
     GPL[754] -> G[-z3^2, z3/(1 + z3), 1 + z3, x3], 
     GPL[755] -> G[-z3^2, 1 + z3, 0, x3], GPL[756] -> 
      G[-z3^2, 1 + z3, 1, x3], GPL[757] -> G[-z3^2, 1 + z3, z3, x3], 
     GPL[758] -> G[-z3^2, 1 + z3, z3/(1 + z3), x3], 
     GPL[759] -> G[-z3^2, 1 + z3, 1 + z3, x3], 
     GPL[760] -> G[-z3^2, z3/(2 + z3), 0, x3], 
     GPL[761] -> G[-z3^2, z3/(2 + z3), z3/(1 + z3), x3], 
     GPL[762] -> G[-z3^2, 1 + 2*z3, 1 + z3, x3], 
     GPL[763] -> G[z3/(1 + z3), 0, 0, x3], GPL[764] -> 
      G[z3/(1 + z3), 0, 1, x3], GPL[765] -> G[z3/(1 + z3), 0, z3, x3], 
     GPL[766] -> G[z3/(1 + z3), 0, z3/(1 + z3), x3], 
     GPL[767] -> G[z3/(1 + z3), 0, 1 + z3, x3], 
     GPL[768] -> G[z3/(1 + z3), 1, 0, x3], GPL[769] -> 
      G[z3/(1 + z3), 1, 1, x3], GPL[770] -> G[z3/(1 + z3), 1, z3, x3], 
     GPL[771] -> G[z3/(1 + z3), 1, z3/(1 + z3), x3], 
     GPL[772] -> G[z3/(1 + z3), 1, 1 + z3, x3], 
     GPL[773] -> G[z3/(1 + z3), z3, 0, x3], 
     GPL[774] -> G[z3/(1 + z3), z3, 1, x3], 
     GPL[775] -> G[z3/(1 + z3), z3, z3, x3], 
     GPL[776] -> G[z3/(1 + z3), z3, z3/(1 + z3), x3], 
     GPL[777] -> G[z3/(1 + z3), z3, 1 + z3, x3], 
     GPL[778] -> G[z3/(1 + z3), -z3^2, 0, x3], 
     GPL[779] -> G[z3/(1 + z3), -z3^2, z3/(1 + z3), x3], 
     GPL[780] -> G[z3/(1 + z3), -z3^2, 1 + z3, x3], 
     GPL[781] -> G[z3/(1 + z3), z3/(1 + z3), 0, x3], 
     GPL[782] -> G[z3/(1 + z3), z3/(1 + z3), 1, x3], 
     GPL[783] -> G[z3/(1 + z3), z3/(1 + z3), z3, x3], 
     GPL[784] -> G[z3/(1 + z3), z3/(1 + z3), z3/(1 + z3), x3], 
     GPL[785] -> G[z3/(1 + z3), z3/(1 + z3), 1 + z3, x3], 
     GPL[786] -> G[z3/(1 + z3), 1 + z3, 0, x3], 
     GPL[787] -> G[z3/(1 + z3), 1 + z3, 1, x3], 
     GPL[788] -> G[z3/(1 + z3), 1 + z3, z3, x3], 
     GPL[789] -> G[z3/(1 + z3), 1 + z3, z3/(1 + z3), x3], 
     GPL[790] -> G[z3/(1 + z3), 1 + z3, 1 + z3, x3], 
     GPL[791] -> G[z3/(1 + z3), z3/(2 + z3), 0, x3], 
     GPL[792] -> G[z3/(1 + z3), z3/(2 + z3), z3/(1 + z3), x3], 
     GPL[793] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 0, x3], GPL[794] -> G[z3/(1 + z3), 
       (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), x3], 
     GPL[795] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, x3], GPL[796] -> G[z3/(1 + z3), 
       (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, x3], 
     GPL[797] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), z3/(1 + z3), x3], GPL[798] -> 
      G[z3/(1 + z3), (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, 
       x3], GPL[799] -> G[1 + z3, 0, 0, x3], GPL[800] -> G[1 + z3, 0, 1, x3], 
     GPL[801] -> G[1 + z3, 0, z3, x3], GPL[802] -> G[1 + z3, 0, z3/(1 + z3), 
       x3], GPL[803] -> G[1 + z3, 0, 1 + z3, x3], 
     GPL[804] -> G[1 + z3, 1, 0, x3], GPL[805] -> G[1 + z3, 1, 1, x3], 
     GPL[806] -> G[1 + z3, 1, z3, x3], GPL[807] -> G[1 + z3, 1, z3/(1 + z3), 
       x3], GPL[808] -> G[1 + z3, 1, 1 + z3, x3], 
     GPL[809] -> G[1 + z3, z3, 0, x3], GPL[810] -> G[1 + z3, z3, 1, x3], 
     GPL[811] -> G[1 + z3, z3, z3, x3], GPL[812] -> 
      G[1 + z3, z3, z3/(1 + z3), x3], GPL[813] -> G[1 + z3, z3, 1 + z3, x3], 
     GPL[814] -> G[1 + z3, -z3^2, 0, x3], GPL[815] -> 
      G[1 + z3, -z3^2, z3/(1 + z3), x3], GPL[816] -> G[1 + z3, -z3^2, 1 + z3, 
       x3], GPL[817] -> G[1 + z3, z3/(1 + z3), 0, x3], 
     GPL[818] -> G[1 + z3, z3/(1 + z3), 1, x3], 
     GPL[819] -> G[1 + z3, z3/(1 + z3), z3, x3], 
     GPL[820] -> G[1 + z3, z3/(1 + z3), z3/(1 + z3), x3], 
     GPL[821] -> G[1 + z3, z3/(1 + z3), 1 + z3, x3], 
     GPL[822] -> G[1 + z3, 1 + z3, 0, x3], GPL[823] -> 
      G[1 + z3, 1 + z3, 1, x3], GPL[824] -> G[1 + z3, 1 + z3, z3, x3], 
     GPL[825] -> G[1 + z3, 1 + z3, z3/(1 + z3), x3], 
     GPL[826] -> G[1 + z3, 1 + z3, 1 + z3, x3], 
     GPL[827] -> G[1 + z3, 1 + 2*z3, 1 + z3, x3], 
     GPL[828] -> G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 0, 
       x3], GPL[829] -> G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), z3/(1 + z3), x3], GPL[830] -> 
      G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, x3], 
     GPL[831] -> G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, 
       x3], GPL[832] -> G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), z3/(1 + z3), x3], GPL[833] -> 
      G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, x3], 
     GPL[834] -> G[z3/(2 + z3), 0, 0, x3], GPL[835] -> 
      G[z3/(2 + z3), 0, 1, x3], GPL[836] -> G[z3/(2 + z3), 0, z3, x3], 
     GPL[837] -> G[z3/(2 + z3), 0, z3/(1 + z3), x3], 
     GPL[838] -> G[z3/(2 + z3), 0, 1 + z3, x3], 
     GPL[839] -> G[z3/(2 + z3), 1, 0, x3], GPL[840] -> 
      G[z3/(2 + z3), 1, z3/(1 + z3), x3], GPL[841] -> 
      G[z3/(2 + z3), z3, 0, x3], GPL[842] -> G[z3/(2 + z3), z3, z3/(1 + z3), 
       x3], GPL[843] -> G[z3/(2 + z3), z3, 1 + z3, x3], 
     GPL[844] -> G[z3/(2 + z3), -z3^2, 0, x3], 
     GPL[845] -> G[z3/(2 + z3), -z3^2, z3/(1 + z3), x3], 
     GPL[846] -> G[z3/(2 + z3), -z3^2, 1 + z3, x3], 
     GPL[847] -> G[z3/(2 + z3), z3/(1 + z3), 0, x3], 
     GPL[848] -> G[z3/(2 + z3), z3/(1 + z3), 1, x3], 
     GPL[849] -> G[z3/(2 + z3), z3/(1 + z3), z3, x3], 
     GPL[850] -> G[z3/(2 + z3), z3/(1 + z3), z3/(1 + z3), x3], 
     GPL[851] -> G[z3/(2 + z3), z3/(1 + z3), 1 + z3, x3], 
     GPL[852] -> G[z3/(2 + z3), z3/(2 + z3), 0, x3], 
     GPL[853] -> G[z3/(2 + z3), z3/(2 + z3), z3/(1 + z3), x3], 
     GPL[854] -> G[1 - x3 + z3, 0, 1, y3], GPL[855] -> 
      G[1 - x3 + z3, 0, -x3, y3], GPL[856] -> G[1 - x3 + z3, 0, 
       1/2 - x3/2 - r[3]/2, y3], GPL[857] -> G[1 - x3 + z3, 0, 
       1/2 - x3/2 + r[3]/2, y3], GPL[858] -> G[1 - x3 + z3, 1, 1, y3], 
     GPL[859] -> G[1 - x3 + z3, 1, -x3, y3], 
     GPL[860] -> G[1 - x3 + z3, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[861] -> G[1 - x3 + z3, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[862] -> G[1 - x3 + z3, (1 - x3)/2, 1, y3], 
     GPL[863] -> G[1 - x3 + z3, (1 - x3)/2, -x3, y3], 
     GPL[864] -> G[1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[865] -> G[1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[866] -> G[1 - x3 + z3, 1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[867] -> G[1 - x3 + z3, 1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[868] -> G[1 - x3 + z3, -x3, 1, y3], 
     GPL[869] -> G[1 - x3 + z3, -x3, -x3, y3], 
     GPL[870] -> G[1 - x3 + z3, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[871] -> G[1 - x3 + z3, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[872] -> G[1 - x3 + z3, x3/z3, 1, y3], 
     GPL[873] -> G[1 - x3 + z3, x3/z3, -x3, y3], 
     GPL[874] -> G[1 - x3 + z3, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[875] -> G[1 - x3 + z3, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[876] -> G[1 - x3 + z3, -z3, 1, y3], 
     GPL[877] -> G[1 - x3 + z3, -z3, -x3, y3], 
     GPL[878] -> G[1 - x3 + z3, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[879] -> G[1 - x3 + z3, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[880] -> G[1 - x3 + z3, 1 - x3 + z3, 1, y3], 
     GPL[881] -> G[1 - x3 + z3, 1 - x3 + z3, -x3, y3], 
     GPL[882] -> G[1 - x3 + z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[883] -> G[1 - x3 + z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[884] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[885] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[886] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 
       y3], GPL[887] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[888] -> G[1 - x3 + z3, 
       (1 - x3 - r[2])/2, 1, y3], GPL[889] -> G[1 - x3 + z3, 
       (1 - x3 - r[2])/2, -x3, y3], GPL[890] -> G[1 - x3 + z3, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[891] -> G[1 - x3 + z3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[892] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, 1, y3], 
     GPL[893] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, -x3, y3], 
     GPL[894] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[895] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[896] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[897] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[898] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 
       y3], GPL[899] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[900] -> G[1 - x3 + z3, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[901] -> G[1 - x3 + z3, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[902] -> 
      G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[903] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 
       y3], GPL[904] -> G[1 + 2*z3, 1, 1 + z3, x3], 
     GPL[905] -> G[1 + 2*z3, z3, 0, x3], GPL[906] -> 
      G[1 + 2*z3, z3, z3/(1 + z3), x3], GPL[907] -> G[1 + 2*z3, z3, 1 + z3, 
       x3], GPL[908] -> G[1 + 2*z3, -z3^2, 0, x3], 
     GPL[909] -> G[1 + 2*z3, -z3^2, z3/(1 + z3), x3], 
     GPL[910] -> G[1 + 2*z3, -z3^2, 1 + z3, x3], 
     GPL[911] -> G[1 + 2*z3, 1 + z3, 0, x3], 
     GPL[912] -> G[1 + 2*z3, 1 + z3, 1, x3], 
     GPL[913] -> G[1 + 2*z3, 1 + z3, z3, x3], 
     GPL[914] -> G[1 + 2*z3, 1 + z3, z3/(1 + z3), x3], 
     GPL[915] -> G[1 + 2*z3, 1 + z3, 1 + z3, x3], 
     GPL[916] -> G[1 + 2*z3, 1 + 2*z3, 1 + z3, x3], 
     GPL[917] -> G[1 - (x3*(1 + z3))/z3, 0, 1, y3], 
     GPL[918] -> G[1 - (x3*(1 + z3))/z3, 0, -x3, y3], 
     GPL[919] -> G[1 - (x3*(1 + z3))/z3, 0, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[920] -> G[1 - (x3*(1 + z3))/z3, 0, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[921] -> G[1 - (x3*(1 + z3))/z3, 1, 1, y3], 
     GPL[922] -> G[1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[923] -> G[1 - (x3*(1 + z3))/z3, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[924] -> G[1 - (x3*(1 + z3))/z3, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[925] -> G[1 - (x3*(1 + z3))/z3, (1 - x3)/2, 1, y3], 
     GPL[926] -> G[1 - (x3*(1 + z3))/z3, (1 - x3)/2, -x3, y3], 
     GPL[927] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 1, y3], 
     GPL[928] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[929] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[930] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[931] -> G[1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[932] -> G[1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[933] -> G[1 - (x3*(1 + z3))/z3, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[934] -> G[1 - (x3*(1 + z3))/z3, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[935] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1, y3], 
     GPL[936] -> G[1 - (x3*(1 + z3))/z3, x3/z3, -x3, y3], 
     GPL[937] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[938] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[939] -> G[1 - (x3*(1 + z3))/z3, -z3, 1, y3], 
     GPL[940] -> G[1 - (x3*(1 + z3))/z3, -z3, -x3, y3], 
     GPL[941] -> G[1 - (x3*(1 + z3))/z3, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[942] -> G[1 - (x3*(1 + z3))/z3, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[943] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 1, y3], 
     GPL[944] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, -x3, y3], 
     GPL[945] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 
       y3], GPL[946] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[947] -> G[1 - (x3*(1 + z3))/z3, 
       1 - (x3*(1 + z3))/z3, 1, y3], GPL[948] -> G[1 - (x3*(1 + z3))/z3, 
       1 - (x3*(1 + z3))/z3, -x3, y3], GPL[949] -> G[1 - (x3*(1 + z3))/z3, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[950] -> G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[951] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 - r[2])/2, 1, y3], GPL[952] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 - r[2])/2, -x3, y3], GPL[953] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[954] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 - r[2])/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[955] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 + r[2])/2, 1, y3], GPL[956] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 + r[2])/2, -x3, y3], GPL[957] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[958] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 + r[2])/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[959] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[960] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[961] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[962] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[963] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[964] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[965] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[966] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[967] -> 
      G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 0, 0, x3], 
     GPL[968] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 0, 1, x3], 
     GPL[969] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 0, z3, 
       x3], GPL[970] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), 0, x3], GPL[971] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), z3/(1 + z3), 1, x3], GPL[972] -> 
      G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), z3, x3], 
     GPL[973] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, 0, 
       x3], GPL[974] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       1 + z3, 1, x3], GPL[975] -> G[(1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, z3, x3], GPL[976] -> 
      G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, 0, x3], 
     GPL[977] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, 1, x3], 
     GPL[978] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, z3, 
       x3], GPL[979] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), 0, x3], GPL[980] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), z3/(1 + z3), 1, x3], GPL[981] -> 
      G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), z3, x3], 
     GPL[982] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, 0, 
       x3], GPL[983] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       1 + z3, 1, x3], GPL[984] -> G[(1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, z3, x3], GPL[985] -> G[1/2 - x3/2 - r[3]/2, 0, 
       1, y3], GPL[986] -> G[1/2 - x3/2 - r[3]/2, 0, -x3, y3], 
     GPL[987] -> G[1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[988] -> G[1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[989] -> G[1/2 - x3/2 - r[3]/2, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[990] -> G[1/2 - x3/2 - r[3]/2, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[991] -> G[1/2 - x3/2 - r[3]/2, 1 - x3, 1, y3], 
     GPL[992] -> G[1/2 - x3/2 - r[3]/2, 1 - x3, -x3, y3], 
     GPL[993] -> G[1/2 - x3/2 - r[3]/2, -x3, 1, y3], 
     GPL[994] -> G[1/2 - x3/2 - r[3]/2, -x3, -x3, y3], 
     GPL[995] -> G[1/2 - x3/2 - r[3]/2, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[996] -> G[1/2 - x3/2 - r[3]/2, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[997] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1, y3], 
     GPL[998] -> G[1/2 - x3/2 - r[3]/2, x3/z3, -x3, y3], 
     GPL[999] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1000] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1001] -> G[1/2 - x3/2 - r[3]/2, -z3, 1, y3], 
     GPL[1002] -> G[1/2 - x3/2 - r[3]/2, -z3, -x3, y3], 
     GPL[1003] -> G[1/2 - x3/2 - r[3]/2, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1004] -> G[1/2 - x3/2 - r[3]/2, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1005] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 1, y3], 
     GPL[1006] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, -x3, y3], 
     GPL[1007] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 
       y3], GPL[1008] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1009] -> G[1/2 - x3/2 - r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1, y3], GPL[1010] -> G[1/2 - x3/2 - r[3]/2, 
       1 - (x3*(1 + z3))/z3, -x3, y3], GPL[1011] -> G[1/2 - x3/2 - r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1012] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1013] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 - r[2])/2, 1, y3], GPL[1014] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 - r[2])/2, -x3, y3], GPL[1015] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1016] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 - r[2])/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1017] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 + r[2])/2, 1, y3], GPL[1018] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 + r[2])/2, -x3, y3], GPL[1019] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1020] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 + r[2])/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1021] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[1022] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[1023] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1024] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1025] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[1026] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[1027] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1028] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1029] -> G[1/2 - x3/2 + r[3]/2, 0, 1, 
       y3], GPL[1030] -> G[1/2 - x3/2 + r[3]/2, 0, -x3, y3], 
     GPL[1031] -> G[1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[1032] -> G[1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[1033] -> G[1/2 - x3/2 + r[3]/2, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1034] -> G[1/2 - x3/2 + r[3]/2, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1035] -> G[1/2 - x3/2 + r[3]/2, 1 - x3, 1, y3], 
     GPL[1036] -> G[1/2 - x3/2 + r[3]/2, 1 - x3, -x3, y3], 
     GPL[1037] -> G[1/2 - x3/2 + r[3]/2, -x3, 1, y3], 
     GPL[1038] -> G[1/2 - x3/2 + r[3]/2, -x3, -x3, y3], 
     GPL[1039] -> G[1/2 - x3/2 + r[3]/2, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1040] -> G[1/2 - x3/2 + r[3]/2, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1041] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1, y3], 
     GPL[1042] -> G[1/2 - x3/2 + r[3]/2, x3/z3, -x3, y3], 
     GPL[1043] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1044] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1045] -> G[1/2 - x3/2 + r[3]/2, -z3, 1, y3], 
     GPL[1046] -> G[1/2 - x3/2 + r[3]/2, -z3, -x3, y3], 
     GPL[1047] -> G[1/2 - x3/2 + r[3]/2, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1048] -> G[1/2 - x3/2 + r[3]/2, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1049] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 1, y3], 
     GPL[1050] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, -x3, y3], 
     GPL[1051] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 
       y3], GPL[1052] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1053] -> G[1/2 - x3/2 + r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1, y3], GPL[1054] -> G[1/2 - x3/2 + r[3]/2, 
       1 - (x3*(1 + z3))/z3, -x3, y3], GPL[1055] -> G[1/2 - x3/2 + r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1056] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1057] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 - r[2])/2, 1, y3], GPL[1058] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 - r[2])/2, -x3, y3], GPL[1059] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1060] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 - r[2])/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1061] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 + r[2])/2, 1, y3], GPL[1062] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 + r[2])/2, -x3, y3], GPL[1063] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1064] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 + r[2])/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1065] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[1066] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[1067] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1068] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1069] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[1070] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[1071] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1072] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, y3], GPL[1073] -> G[(1 - x3 - r[4])/2, 0, 1, y3], 
     GPL[1074] -> G[(1 - x3 - r[4])/2, 0, -x3, y3], 
     GPL[1075] -> G[(1 - x3 - r[4])/2, 0, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1076] -> G[(1 - x3 - r[4])/2, 0, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1077] -> G[(1 - x3 - r[4])/2, 1, 1, y3], 
     GPL[1078] -> G[(1 - x3 - r[4])/2, 1, -x3, y3], 
     GPL[1079] -> G[(1 - x3 - r[4])/2, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1080] -> G[(1 - x3 - r[4])/2, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1081] -> G[(1 - x3 - r[4])/2, 1 - x3, 1, y3], 
     GPL[1082] -> G[(1 - x3 - r[4])/2, 1 - x3, -x3, y3], 
     GPL[1083] -> G[(1 - x3 - r[4])/2, 1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1084] -> G[(1 - x3 - r[4])/2, 1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1085] -> G[(1 - x3 - r[4])/2, -x3, 1, y3], 
     GPL[1086] -> G[(1 - x3 - r[4])/2, -x3, -x3, y3], 
     GPL[1087] -> G[(1 - x3 - r[4])/2, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1088] -> G[(1 - x3 - r[4])/2, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1089] -> G[(1 - x3 - r[4])/2, x3/z3, 1, y3], 
     GPL[1090] -> G[(1 - x3 - r[4])/2, x3/z3, -x3, y3], 
     GPL[1091] -> G[(1 - x3 - r[4])/2, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1092] -> G[(1 - x3 - r[4])/2, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1093] -> G[(1 - x3 - r[4])/2, -z3, 1, y3], 
     GPL[1094] -> G[(1 - x3 - r[4])/2, -z3, -x3, y3], 
     GPL[1095] -> G[(1 - x3 - r[4])/2, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1096] -> G[(1 - x3 - r[4])/2, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1097] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 1, y3], 
     GPL[1098] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, -x3, y3], 
     GPL[1099] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1100] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1101] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[1102] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[1103] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, y3], GPL[1104] -> G[(1 - x3 - r[4])/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1105] -> G[(1 - x3 + r[4])/2, 0, 1, y3], 
     GPL[1106] -> G[(1 - x3 + r[4])/2, 0, -x3, y3], 
     GPL[1107] -> G[(1 - x3 + r[4])/2, 0, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1108] -> G[(1 - x3 + r[4])/2, 0, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1109] -> G[(1 - x3 + r[4])/2, 1, 1, y3], 
     GPL[1110] -> G[(1 - x3 + r[4])/2, 1, -x3, y3], 
     GPL[1111] -> G[(1 - x3 + r[4])/2, 1, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1112] -> G[(1 - x3 + r[4])/2, 1, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1113] -> G[(1 - x3 + r[4])/2, 1 - x3, 1, y3], 
     GPL[1114] -> G[(1 - x3 + r[4])/2, 1 - x3, -x3, y3], 
     GPL[1115] -> G[(1 - x3 + r[4])/2, 1 - x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1116] -> G[(1 - x3 + r[4])/2, 1 - x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1117] -> G[(1 - x3 + r[4])/2, -x3, 1, y3], 
     GPL[1118] -> G[(1 - x3 + r[4])/2, -x3, -x3, y3], 
     GPL[1119] -> G[(1 - x3 + r[4])/2, -x3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1120] -> G[(1 - x3 + r[4])/2, -x3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1121] -> G[(1 - x3 + r[4])/2, x3/z3, 1, y3], 
     GPL[1122] -> G[(1 - x3 + r[4])/2, x3/z3, -x3, y3], 
     GPL[1123] -> G[(1 - x3 + r[4])/2, x3/z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1124] -> G[(1 - x3 + r[4])/2, x3/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1125] -> G[(1 - x3 + r[4])/2, -z3, 1, y3], 
     GPL[1126] -> G[(1 - x3 + r[4])/2, -z3, -x3, y3], 
     GPL[1127] -> G[(1 - x3 + r[4])/2, -z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1128] -> G[(1 - x3 + r[4])/2, -z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1129] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 1, y3], 
     GPL[1130] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, -x3, y3], 
     GPL[1131] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, y3], 
     GPL[1132] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1133] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 1, y3], 
     GPL[1134] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, -x3, y3], 
     GPL[1135] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, y3], GPL[1136] -> G[(1 - x3 + r[4])/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, y3], 
     GPL[1137] -> G[z1^(-1), 0, z1^(-1), x1], 
     GPL[1138] -> G[z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[1139] -> G[-(y/z1), 0, z1^(-1), x1], 
     GPL[1140] -> G[-(y/z1), z1^(-1), z1^(-1), x1], 
     GPL[1141] -> G[z1, 0, 1, x1], GPL[1142] -> G[z1, 0, z1^(-1), x1], 
     GPL[1143] -> G[z1, 1, 1, x1], GPL[1144] -> G[z1, 1, z1^(-1), x1], 
     GPL[1145] -> G[z1, z1, 1, x1], GPL[1146] -> G[-1, -1, -1, -1, y], 
     GPL[1147] -> G[-1, -1, -1, -1, z3], GPL[1148] -> G[-1, -1, -1, 0, x3], 
     GPL[1149] -> G[-1, -1, 0, -1, y], GPL[1150] -> G[-1, -1, 0, -1, z3], 
     GPL[1151] -> G[-1, -1, 0, 0, x3], GPL[1152] -> G[-1, -1, 1, 0, x3], 
     GPL[1153] -> G[-1, -1/2, -1, -1, z3], GPL[1154] -> 
      G[-1, -1/2, 0, -1, z3], GPL[1155] -> G[-1, 0, -1, -1, y], 
     GPL[1156] -> G[-1, 0, -1, -1, z3], GPL[1157] -> G[-1, 0, -1, 0, x3], 
     GPL[1158] -> G[-1, 0, 0, -1, y], GPL[1159] -> G[-1, 0, 0, -1, z3], 
     GPL[1160] -> G[-1, 0, 0, 0, x3], GPL[1161] -> G[-1, 0, 1, 0, x3], 
     GPL[1162] -> G[-1, 1, -1, 0, x3], GPL[1163] -> G[-1, 1, 0, -1, y], 
     GPL[1164] -> G[-1, 1, 0, 0, x3], GPL[1165] -> G[-1, 1, 1, 0, x3], 
     GPL[1166] -> G[-1/2, -1, -1, -1, z3], GPL[1167] -> 
      G[-1/2, -1, 0, -1, z3], GPL[1168] -> G[-1/2, -1/2, -1, -1, z3], 
     GPL[1169] -> G[-1/2, -1/2, 0, -1, z3], GPL[1170] -> 
      G[-1/2, 0, -1, -1, z3], GPL[1171] -> G[-1/2, 0, 0, -1, z3], 
     GPL[1172] -> G[0, -1, -1, -1, y], GPL[1173] -> G[0, -1, -1, -1, z3], 
     GPL[1174] -> G[0, -1, -1, 0, x3], GPL[1175] -> G[0, -1, 0, -1, y], 
     GPL[1176] -> G[0, -1, 0, -1, z3], GPL[1177] -> G[0, -1, 0, 0, x3], 
     GPL[1178] -> G[0, -1, 1, 0, x3], GPL[1179] -> G[0, -1/2, -1, -1, z3], 
     GPL[1180] -> G[0, -1/2, 0, -1, z3], GPL[1181] -> G[0, 0, -1, -1, y], 
     GPL[1182] -> G[0, 0, -1, -1, z3], GPL[1183] -> G[0, 0, -1, 0, x3], 
     GPL[1184] -> G[0, 0, 0, -1, y], GPL[1185] -> G[0, 0, 0, -1, z3], 
     GPL[1186] -> G[0, 0, 0, 0, x], GPL[1187] -> G[0, 0, 0, 0, x3], 
     GPL[1188] -> G[0, 0, 0, 1, z], GPL[1189] -> G[0, 0, 0, 1, x3], 
     GPL[1190] -> G[0, 0, 0, 1, y3], GPL[1191] -> G[0, 0, 0, -x3, y3], 
     GPL[1192] -> G[0, 0, 0, z3, x3], GPL[1193] -> G[0, 0, 0, z1^(-1), x1], 
     GPL[1194] -> G[0, 0, 1, 0, x3], GPL[1195] -> G[0, 0, 1, 1, z], 
     GPL[1196] -> G[0, 0, 1, 1, x3], GPL[1197] -> G[0, 0, 1, 1, y3], 
     GPL[1198] -> G[0, 0, 1, 1, z1], GPL[1199] -> G[0, 0, 1, -x3, y3], 
     GPL[1200] -> G[0, 0, 1, z3, x3], GPL[1201] -> G[0, 0, 1 - x3, 1, y3], 
     GPL[1202] -> G[0, 0, 1 - x3, -x3, y3], GPL[1203] -> G[0, 0, -x3, 1, y3], 
     GPL[1204] -> G[0, 0, -x3, -x3, y3], GPL[1205] -> G[0, 0, z3, 0, x3], 
     GPL[1206] -> G[0, 0, z3, 1, x3], GPL[1207] -> G[0, 0, z3, z3, x3], 
     GPL[1208] -> G[0, 0, z3/(1 + z3), 0, x3], 
     GPL[1209] -> G[0, 0, z3/(1 + z3), 1, x3], 
     GPL[1210] -> G[0, 0, z3/(1 + z3), z3, x3], 
     GPL[1211] -> G[0, 0, 1 + z3, 0, x3], GPL[1212] -> 
      G[0, 0, 1 + z3, 1, x3], GPL[1213] -> G[0, 0, 1 + z3, z3, x3], 
     GPL[1214] -> G[0, 0, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1215] -> G[0, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1216] -> G[0, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1217] -> G[0, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1218] -> G[0, 0, z1^(-1), z1^(-1), x1], 
     GPL[1219] -> G[0, 1, -1, 0, x3], GPL[1220] -> G[0, 1, 0, -1, y], 
     GPL[1221] -> G[0, 1, 0, 0, x3], GPL[1222] -> G[0, 1, 0, 1, z], 
     GPL[1223] -> G[0, 1, 0, 1, x3], GPL[1224] -> G[0, 1, 0, z3, x3], 
     GPL[1225] -> G[0, 1, 0, z1^(-1), x1], GPL[1226] -> G[0, 1, 1, 0, x3], 
     GPL[1227] -> G[0, 1, 1, 1, z], GPL[1228] -> G[0, 1, 1, 1, x3], 
     GPL[1229] -> G[0, 1, 1, 1, x1], GPL[1230] -> G[0, 1, 1, 1, y3], 
     GPL[1231] -> G[0, 1, 1, 1, z1], GPL[1232] -> G[0, 1, 1, -x3, y3], 
     GPL[1233] -> G[0, 1, 1, z3, x3], GPL[1234] -> G[0, 1, 1, z1^(-1), x1], 
     GPL[1235] -> G[0, 1, -x3, 1, y3], GPL[1236] -> G[0, 1, -x3, -x3, y3], 
     GPL[1237] -> G[0, 1, z3, 0, x3], GPL[1238] -> G[0, 1, z3, 1, x3], 
     GPL[1239] -> G[0, 1, z3, z3, x3], GPL[1240] -> G[0, 1, z3/(1 + z3), 0, 
       x3], GPL[1241] -> G[0, 1, z3/(1 + z3), 1, x3], 
     GPL[1242] -> G[0, 1, z3/(1 + z3), z3, x3], 
     GPL[1243] -> G[0, 1, 1 + z3, 0, x3], GPL[1244] -> 
      G[0, 1, 1 + z3, 1, x3], GPL[1245] -> G[0, 1, 1 + z3, z3, x3], 
     GPL[1246] -> G[0, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1247] -> G[0, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1248] -> G[0, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1249] -> G[0, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1250] -> G[0, 1, z1^(-1), z1^(-1), x1], 
     GPL[1251] -> G[0, (1 - x3)/2, 0, 1, y3], 
     GPL[1252] -> G[0, (1 - x3)/2, 0, -x3, y3], 
     GPL[1253] -> G[0, (1 - x3)/2, 1 - x3, 1, y3], 
     GPL[1254] -> G[0, (1 - x3)/2, 1 - x3, -x3, y3], 
     GPL[1255] -> G[0, 1 - x3, 0, 1, y3], GPL[1256] -> 
      G[0, 1 - x3, 0, -x3, y3], GPL[1257] -> G[0, 1 - x3, 1, 1, y3], 
     GPL[1258] -> G[0, 1 - x3, 1, -x3, y3], GPL[1259] -> 
      G[0, 1 - x3, 1 - x3, 1, y3], GPL[1260] -> G[0, 1 - x3, 1 - x3, -x3, 
       y3], GPL[1261] -> G[0, 1 - x3, -x3, 1, y3], 
     GPL[1262] -> G[0, 1 - x3, -x3, -x3, y3], 
     GPL[1263] -> G[0, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1264] -> G[0, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1265] -> G[0, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1266] -> G[0, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1267] -> G[0, -x3, 1, 1, y3], GPL[1268] -> G[0, -x3, 1, -x3, y3], 
     GPL[1269] -> G[0, -x3, -x3, 1, y3], GPL[1270] -> 
      G[0, -x3, -x3, -x3, y3], GPL[1271] -> G[0, -x3, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[1272] -> G[0, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1273] -> G[0, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1274] -> G[0, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1275] -> G[0, x3/z3, 0, 1, y3], GPL[1276] -> 
      G[0, x3/z3, 0, -x3, y3], GPL[1277] -> G[0, x3/z3, 1, 1, y3], 
     GPL[1278] -> G[0, x3/z3, 1, -x3, y3], GPL[1279] -> 
      G[0, x3/z3, 1 - x3, 1, y3], GPL[1280] -> G[0, x3/z3, 1 - x3, -x3, y3], 
     GPL[1281] -> G[0, x3/z3, -x3, 1, y3], GPL[1282] -> 
      G[0, x3/z3, -x3, -x3, y3], GPL[1283] -> 
      G[0, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1284] -> G[0, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1285] -> G[0, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1286] -> G[0, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1287] -> G[0, -z3, 0, 1, y3], GPL[1288] -> G[0, -z3, 0, -x3, y3], 
     GPL[1289] -> G[0, -z3, 1, 1, y3], GPL[1290] -> G[0, -z3, 1, -x3, y3], 
     GPL[1291] -> G[0, -z3, 1 - x3, 1, y3], GPL[1292] -> 
      G[0, -z3, 1 - x3, -x3, y3], GPL[1293] -> G[0, -z3, -x3, 1, y3], 
     GPL[1294] -> G[0, -z3, -x3, -x3, y3], GPL[1295] -> 
      G[0, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], GPL[1296] -> 
      G[0, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1297] -> G[0, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1298] -> G[0, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1299] -> G[0, z3, -1, 0, x3], GPL[1300] -> G[0, z3, 0, 0, x3], 
     GPL[1301] -> G[0, z3, 0, 1, x3], GPL[1302] -> G[0, z3, 0, z3, x3], 
     GPL[1303] -> G[0, z3, 1, 0, x3], GPL[1304] -> G[0, z3, 1, 1, x3], 
     GPL[1305] -> G[0, z3, 1, z3, x3], GPL[1306] -> G[0, z3, z3, 0, x3], 
     GPL[1307] -> G[0, z3, z3, 1, x3], GPL[1308] -> G[0, z3, z3, z3, x3], 
     GPL[1309] -> G[0, z3, z3/(1 + z3), 0, x3], 
     GPL[1310] -> G[0, z3, z3/(1 + z3), 1, x3], 
     GPL[1311] -> G[0, z3, z3/(1 + z3), z3, x3], 
     GPL[1312] -> G[0, z3, 1 + z3, 0, x3], GPL[1313] -> 
      G[0, z3, 1 + z3, 1, x3], GPL[1314] -> G[0, z3, 1 + z3, z3, x3], 
     GPL[1315] -> G[0, -z3^2, 0, 1, x3], GPL[1316] -> G[0, -z3^2, 0, z3, x3], 
     GPL[1317] -> G[0, -z3^2, z3, 0, x3], GPL[1318] -> 
      G[0, -z3^2, z3/(1 + z3), 0, x3], GPL[1319] -> G[0, -z3^2, z3/(1 + z3), 
       1, x3], GPL[1320] -> G[0, -z3^2, z3/(1 + z3), z3, x3], 
     GPL[1321] -> G[0, -z3^2, 1 + z3, 0, x3], 
     GPL[1322] -> G[0, -z3^2, 1 + z3, 1, x3], 
     GPL[1323] -> G[0, -z3^2, 1 + z3, z3, x3], 
     GPL[1324] -> G[0, z3/(1 + z3), 0, 0, x3], 
     GPL[1325] -> G[0, z3/(1 + z3), 0, 1, x3], 
     GPL[1326] -> G[0, z3/(1 + z3), 0, z3, x3], 
     GPL[1327] -> G[0, z3/(1 + z3), 1, 0, x3], 
     GPL[1328] -> G[0, z3/(1 + z3), 1, 1, x3], 
     GPL[1329] -> G[0, z3/(1 + z3), 1, z3, x3], 
     GPL[1330] -> G[0, z3/(1 + z3), z3, 0, x3], 
     GPL[1331] -> G[0, z3/(1 + z3), z3, 1, x3], 
     GPL[1332] -> G[0, z3/(1 + z3), z3, z3, x3], 
     GPL[1333] -> G[0, z3/(1 + z3), z3/(1 + z3), 0, x3], 
     GPL[1334] -> G[0, z3/(1 + z3), z3/(1 + z3), 1, x3], 
     GPL[1335] -> G[0, z3/(1 + z3), z3/(1 + z3), z3, x3], 
     GPL[1336] -> G[0, z3/(1 + z3), 1 + z3, 0, x3], 
     GPL[1337] -> G[0, z3/(1 + z3), 1 + z3, 1, x3], 
     GPL[1338] -> G[0, z3/(1 + z3), 1 + z3, z3, x3], 
     GPL[1339] -> G[0, 1 + z3, 0, 0, x3], GPL[1340] -> 
      G[0, 1 + z3, 0, 1, x3], GPL[1341] -> G[0, 1 + z3, 0, z3, x3], 
     GPL[1342] -> G[0, 1 + z3, 1, 0, x3], GPL[1343] -> 
      G[0, 1 + z3, 1, 1, x3], GPL[1344] -> G[0, 1 + z3, 1, z3, x3], 
     GPL[1345] -> G[0, 1 + z3, z3, 0, x3], GPL[1346] -> 
      G[0, 1 + z3, z3, 1, x3], GPL[1347] -> G[0, 1 + z3, z3, z3, x3], 
     GPL[1348] -> G[0, 1 + z3, z3/(1 + z3), 0, x3], 
     GPL[1349] -> G[0, 1 + z3, z3/(1 + z3), 1, x3], 
     GPL[1350] -> G[0, 1 + z3, z3/(1 + z3), z3, x3], 
     GPL[1351] -> G[0, 1 + z3, 1 + z3, 0, x3], 
     GPL[1352] -> G[0, 1 + z3, 1 + z3, 1, x3], 
     GPL[1353] -> G[0, 1 + z3, 1 + z3, z3, x3], 
     GPL[1354] -> G[0, z3/(2 + z3), 0, 1, x3], 
     GPL[1355] -> G[0, z3/(2 + z3), 0, z3, x3], 
     GPL[1356] -> G[0, z3/(2 + z3), z3, 0, x3], 
     GPL[1357] -> G[0, z3/(2 + z3), z3/(1 + z3), 0, x3], 
     GPL[1358] -> G[0, z3/(2 + z3), z3/(1 + z3), 1, x3], 
     GPL[1359] -> G[0, z3/(2 + z3), z3/(1 + z3), z3, x3], 
     GPL[1360] -> G[0, 1 - x3 + z3, 0, 1, y3], 
     GPL[1361] -> G[0, 1 - x3 + z3, 0, -x3, y3], 
     GPL[1362] -> G[0, 1 - x3 + z3, 1, 1, y3], 
     GPL[1363] -> G[0, 1 - x3 + z3, 1, -x3, y3], 
     GPL[1364] -> G[0, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[1365] -> G[0, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[1366] -> G[0, 1 - x3 + z3, -x3, 1, y3], 
     GPL[1367] -> G[0, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[1368] -> G[0, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1369] -> G[0, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1370] -> G[0, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1371] -> G[0, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1372] -> G[0, 1 - (x3*(1 + z3))/z3, 0, 1, y3], 
     GPL[1373] -> G[0, 1 - (x3*(1 + z3))/z3, 0, -x3, y3], 
     GPL[1374] -> G[0, 1 - (x3*(1 + z3))/z3, 1, 1, y3], 
     GPL[1375] -> G[0, 1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[1376] -> G[0, 1 - (x3*(1 + z3))/z3, 1 - x3, 1, y3], 
     GPL[1377] -> G[0, 1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[1378] -> G[0, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[1379] -> G[0, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[1380] -> G[0, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1381] -> G[0, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1382] -> G[0, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1383] -> G[0, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1384] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 0, 0, 
       x3], GPL[1385] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       0, 1, x3], GPL[1386] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 0, z3, x3], GPL[1387] -> 
      G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), 0, 
       x3], GPL[1388] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), 1, x3], GPL[1389] -> 
      G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), z3, 
       x3], GPL[1390] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       1 + z3, 0, x3], GPL[1391] -> G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, 1, x3], GPL[1392] -> 
      G[0, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, z3, x3], 
     GPL[1393] -> G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, 0, 
       x3], GPL[1394] -> G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       0, 1, x3], GPL[1395] -> G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 0, z3, x3], GPL[1396] -> 
      G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), 0, 
       x3], GPL[1397] -> G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), 1, x3], GPL[1398] -> 
      G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), z3, 
       x3], GPL[1399] -> G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       1 + z3, 0, x3], GPL[1400] -> G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, 1, x3], GPL[1401] -> 
      G[0, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, z3, x3], 
     GPL[1402] -> G[0, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[1403] -> G[0, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[1404] -> G[0, 1/2 - x3/2 - r[3]/2, -x3, 1, y3], 
     GPL[1405] -> G[0, 1/2 - x3/2 - r[3]/2, -x3, -x3, y3], 
     GPL[1406] -> G[0, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1407] -> G[0, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1408] -> G[0, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1409] -> G[0, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1410] -> G[0, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[1411] -> G[0, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[1412] -> G[0, 1/2 - x3/2 + r[3]/2, -x3, 1, y3], 
     GPL[1413] -> G[0, 1/2 - x3/2 + r[3]/2, -x3, -x3, y3], 
     GPL[1414] -> G[0, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1415] -> G[0, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1416] -> G[0, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1417] -> G[0, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1418] -> G[0, z1^(-1), 0, z1^(-1), x1], 
     GPL[1419] -> G[0, z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[1420] -> G[0, z1, 0, z1^(-1), x1], GPL[1421] -> G[0, z1, 1, 1, x1], 
     GPL[1422] -> G[0, z1, 1, z1^(-1), x1], GPL[1423] -> G[1, -1, -1, 0, x3], 
     GPL[1424] -> G[1, -1, 0, -1, y], GPL[1425] -> G[1, -1, 0, 0, x3], 
     GPL[1426] -> G[1, -1, 1, 0, x3], GPL[1427] -> G[1, 0, -1, -1, y], 
     GPL[1428] -> G[1, 0, -1, 0, x3], GPL[1429] -> G[1, 0, 0, -1, y], 
     GPL[1430] -> G[1, 0, 0, 0, x3], GPL[1431] -> G[1, 0, 0, 1, z], 
     GPL[1432] -> G[1, 0, 0, 1, x3], GPL[1433] -> G[1, 0, 0, 1, y3], 
     GPL[1434] -> G[1, 0, 0, -x3, y3], GPL[1435] -> G[1, 0, 0, z3, x3], 
     GPL[1436] -> G[1, 0, 0, z1^(-1), x1], GPL[1437] -> G[1, 0, 1, 0, x3], 
     GPL[1438] -> G[1, 0, 1, 1, z], GPL[1439] -> G[1, 0, 1, 1, x3], 
     GPL[1440] -> G[1, 0, 1, 1, x1], GPL[1441] -> G[1, 0, 1, 1, z1], 
     GPL[1442] -> G[1, 0, 1, z3, x3], GPL[1443] -> G[1, 0, 1, z1^(-1), x1], 
     GPL[1444] -> G[1, 0, 1 - x3, 1, y3], GPL[1445] -> 
      G[1, 0, 1 - x3, -x3, y3], GPL[1446] -> G[1, 0, z3, 0, x3], 
     GPL[1447] -> G[1, 0, z3, 1, x3], GPL[1448] -> G[1, 0, z3, z3, x3], 
     GPL[1449] -> G[1, 0, z3/(1 + z3), 0, x3], 
     GPL[1450] -> G[1, 0, z3/(1 + z3), 1, x3], 
     GPL[1451] -> G[1, 0, z3/(1 + z3), z3, x3], 
     GPL[1452] -> G[1, 0, 1 + z3, 0, x3], GPL[1453] -> 
      G[1, 0, 1 + z3, 1, x3], GPL[1454] -> G[1, 0, 1 + z3, z3, x3], 
     GPL[1455] -> G[1, 0, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1456] -> G[1, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1457] -> G[1, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1458] -> G[1, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1459] -> G[1, 0, z1^(-1), z1^(-1), x1], 
     GPL[1460] -> G[1, 1, -1, 0, x3], GPL[1461] -> G[1, 1, 0, -1, y], 
     GPL[1462] -> G[1, 1, 0, 0, x3], GPL[1463] -> G[1, 1, 0, 1, z], 
     GPL[1464] -> G[1, 1, 0, 1, x3], GPL[1465] -> G[1, 1, 0, 1, y3], 
     GPL[1466] -> G[1, 1, 0, -x3, y3], GPL[1467] -> G[1, 1, 0, z3, x3], 
     GPL[1468] -> G[1, 1, 0, z1^(-1), x1], GPL[1469] -> G[1, 1, 1, 0, x3], 
     GPL[1470] -> G[1, 1, 1, 1, z], GPL[1471] -> G[1, 1, 1, 1, x1], 
     GPL[1472] -> G[1, 1, 1, 1, y3], GPL[1473] -> G[1, 1, 1, 1, z1], 
     GPL[1474] -> G[1, 1, 1, -x3, y3], GPL[1475] -> G[1, 1, 1, z1^(-1), x1], 
     GPL[1476] -> G[1, 1, 1 - x3, 1, y3], GPL[1477] -> 
      G[1, 1, 1 - x3, -x3, y3], GPL[1478] -> G[1, 1, -x3, 1, y3], 
     GPL[1479] -> G[1, 1, -x3, -x3, y3], GPL[1480] -> G[1, 1, z3, 0, x3], 
     GPL[1481] -> G[1, 1, z3/(1 + z3), 0, x3], 
     GPL[1482] -> G[1, 1, z3/(1 + z3), 1, x3], 
     GPL[1483] -> G[1, 1, z3/(1 + z3), z3, x3], 
     GPL[1484] -> G[1, 1, 1 + z3, 0, x3], GPL[1485] -> 
      G[1, 1, 1 + z3, 1, x3], GPL[1486] -> G[1, 1, 1 + z3, z3, x3], 
     GPL[1487] -> G[1, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1488] -> G[1, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1489] -> G[1, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1490] -> G[1, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1491] -> G[1, 1, z1^(-1), z1^(-1), x1], 
     GPL[1492] -> G[1, 1, -(y/z1), z1^(-1), x1], 
     GPL[1493] -> G[1, -y, 0, z1^(-1), x1], GPL[1494] -> G[1, -y, 1, 1, x1], 
     GPL[1495] -> G[1, -y, 1, 1, z1], GPL[1496] -> G[1, -y, 1, z1^(-1), x1], 
     GPL[1497] -> G[1, -y, -(y/z1), z1^(-1), x1], 
     GPL[1498] -> G[1, 1 - x3, 0, 1, y3], GPL[1499] -> 
      G[1, 1 - x3, 0, -x3, y3], GPL[1500] -> G[1, 1 - x3, 1 - x3, 1, y3], 
     GPL[1501] -> G[1, 1 - x3, 1 - x3, -x3, y3], 
     GPL[1502] -> G[1, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1503] -> G[1, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1504] -> G[1, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1505] -> G[1, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1506] -> G[1, -x3, 0, 1, y3], GPL[1507] -> G[1, -x3, 0, -x3, y3], 
     GPL[1508] -> G[1, -x3, 1, 1, y3], GPL[1509] -> G[1, -x3, 1, -x3, y3], 
     GPL[1510] -> G[1, -x3, 1 - x3, 1, y3], GPL[1511] -> 
      G[1, -x3, 1 - x3, -x3, y3], GPL[1512] -> G[1, -x3, -x3, 1, y3], 
     GPL[1513] -> G[1, -x3, -x3, -x3, y3], GPL[1514] -> 
      G[1, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], GPL[1515] -> 
      G[1, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1516] -> G[1, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1517] -> G[1, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1518] -> G[1, x3/z3, 0, 1, y3], GPL[1519] -> 
      G[1, x3/z3, 0, -x3, y3], GPL[1520] -> G[1, x3/z3, 1, 1, y3], 
     GPL[1521] -> G[1, x3/z3, 1, -x3, y3], GPL[1522] -> 
      G[1, x3/z3, 1 - x3, 1, y3], GPL[1523] -> G[1, x3/z3, 1 - x3, -x3, y3], 
     GPL[1524] -> G[1, x3/z3, -x3, 1, y3], GPL[1525] -> 
      G[1, x3/z3, -x3, -x3, y3], GPL[1526] -> 
      G[1, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1527] -> G[1, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1528] -> G[1, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1529] -> G[1, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1530] -> G[1, -z3, 0, 1, y3], GPL[1531] -> G[1, -z3, 0, -x3, y3], 
     GPL[1532] -> G[1, -z3, 1, 1, y3], GPL[1533] -> G[1, -z3, 1, -x3, y3], 
     GPL[1534] -> G[1, -z3, 1 - x3, 1, y3], GPL[1535] -> 
      G[1, -z3, 1 - x3, -x3, y3], GPL[1536] -> G[1, -z3, -x3, 1, y3], 
     GPL[1537] -> G[1, -z3, -x3, -x3, y3], GPL[1538] -> 
      G[1, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], GPL[1539] -> 
      G[1, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1540] -> G[1, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1541] -> G[1, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1542] -> G[1, z3, -1, 0, x3], GPL[1543] -> G[1, z3, 0, 0, x3], 
     GPL[1544] -> G[1, z3, 0, 1, x3], GPL[1545] -> G[1, z3, 0, z3, x3], 
     GPL[1546] -> G[1, z3, 1, 0, x3], GPL[1547] -> G[1, z3, z3, 0, x3], 
     GPL[1548] -> G[1, z3, z3/(1 + z3), 0, x3], 
     GPL[1549] -> G[1, z3, z3/(1 + z3), 1, x3], 
     GPL[1550] -> G[1, z3, z3/(1 + z3), z3, x3], 
     GPL[1551] -> G[1, z3, 1 + z3, 0, x3], GPL[1552] -> 
      G[1, z3, 1 + z3, 1, x3], GPL[1553] -> G[1, z3, 1 + z3, z3, x3], 
     GPL[1554] -> G[1, -z3^2, 0, 1, x3], GPL[1555] -> G[1, -z3^2, 0, z3, x3], 
     GPL[1556] -> G[1, -z3^2, z3, 0, x3], GPL[1557] -> 
      G[1, -z3^2, z3/(1 + z3), 0, x3], GPL[1558] -> G[1, -z3^2, z3/(1 + z3), 
       1, x3], GPL[1559] -> G[1, -z3^2, z3/(1 + z3), z3, x3], 
     GPL[1560] -> G[1, -z3^2, 1 + z3, 0, x3], 
     GPL[1561] -> G[1, -z3^2, 1 + z3, 1, x3], 
     GPL[1562] -> G[1, -z3^2, 1 + z3, z3, x3], 
     GPL[1563] -> G[1, z3/(1 + z3), 0, 0, x3], 
     GPL[1564] -> G[1, z3/(1 + z3), 0, 1, x3], 
     GPL[1565] -> G[1, z3/(1 + z3), 0, z3, x3], 
     GPL[1566] -> G[1, z3/(1 + z3), 1, 0, x3], 
     GPL[1567] -> G[1, z3/(1 + z3), 1, 1, x3], 
     GPL[1568] -> G[1, z3/(1 + z3), 1, z3, x3], 
     GPL[1569] -> G[1, z3/(1 + z3), z3, 0, x3], 
     GPL[1570] -> G[1, z3/(1 + z3), z3, 1, x3], 
     GPL[1571] -> G[1, z3/(1 + z3), z3, z3, x3], 
     GPL[1572] -> G[1, z3/(1 + z3), z3/(1 + z3), 0, x3], 
     GPL[1573] -> G[1, z3/(1 + z3), z3/(1 + z3), 1, x3], 
     GPL[1574] -> G[1, z3/(1 + z3), z3/(1 + z3), z3, x3], 
     GPL[1575] -> G[1, z3/(1 + z3), 1 + z3, 0, x3], 
     GPL[1576] -> G[1, z3/(1 + z3), 1 + z3, 1, x3], 
     GPL[1577] -> G[1, z3/(1 + z3), 1 + z3, z3, x3], 
     GPL[1578] -> G[1, 1 + z3, 0, 0, x3], GPL[1579] -> 
      G[1, 1 + z3, 0, 1, x3], GPL[1580] -> G[1, 1 + z3, 0, z3, x3], 
     GPL[1581] -> G[1, 1 + z3, 1, 0, x3], GPL[1582] -> 
      G[1, 1 + z3, 1, 1, x3], GPL[1583] -> G[1, 1 + z3, 1, z3, x3], 
     GPL[1584] -> G[1, 1 + z3, z3, 0, x3], GPL[1585] -> 
      G[1, 1 + z3, z3, 1, x3], GPL[1586] -> G[1, 1 + z3, z3, z3, x3], 
     GPL[1587] -> G[1, 1 + z3, z3/(1 + z3), 0, x3], 
     GPL[1588] -> G[1, 1 + z3, z3/(1 + z3), 1, x3], 
     GPL[1589] -> G[1, 1 + z3, z3/(1 + z3), z3, x3], 
     GPL[1590] -> G[1, 1 + z3, 1 + z3, 0, x3], 
     GPL[1591] -> G[1, 1 + z3, 1 + z3, 1, x3], 
     GPL[1592] -> G[1, 1 + z3, 1 + z3, z3, x3], 
     GPL[1593] -> G[1, z3/(2 + z3), 0, 1, x3], 
     GPL[1594] -> G[1, z3/(2 + z3), 0, z3, x3], 
     GPL[1595] -> G[1, z3/(2 + z3), z3, 0, x3], 
     GPL[1596] -> G[1, z3/(2 + z3), z3/(1 + z3), 0, x3], 
     GPL[1597] -> G[1, z3/(2 + z3), z3/(1 + z3), 1, x3], 
     GPL[1598] -> G[1, z3/(2 + z3), z3/(1 + z3), z3, x3], 
     GPL[1599] -> G[1, 1 - x3 + z3, 0, 1, y3], 
     GPL[1600] -> G[1, 1 - x3 + z3, 0, -x3, y3], 
     GPL[1601] -> G[1, 1 - x3 + z3, 1, 1, y3], 
     GPL[1602] -> G[1, 1 - x3 + z3, 1, -x3, y3], 
     GPL[1603] -> G[1, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[1604] -> G[1, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[1605] -> G[1, 1 - x3 + z3, -x3, 1, y3], 
     GPL[1606] -> G[1, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[1607] -> G[1, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1608] -> G[1, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1609] -> G[1, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1610] -> G[1, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1611] -> G[1, 1 + 2*z3, z3, 0, x3], GPL[1612] -> 
      G[1, 1 + 2*z3, 1 + z3, 0, x3], GPL[1613] -> G[1, 1 + 2*z3, 1 + z3, 1, 
       x3], GPL[1614] -> G[1, 1 + 2*z3, 1 + z3, z3, x3], 
     GPL[1615] -> G[1, 1 - (x3*(1 + z3))/z3, 0, 1, y3], 
     GPL[1616] -> G[1, 1 - (x3*(1 + z3))/z3, 0, -x3, y3], 
     GPL[1617] -> G[1, 1 - (x3*(1 + z3))/z3, 1, 1, y3], 
     GPL[1618] -> G[1, 1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[1619] -> G[1, 1 - (x3*(1 + z3))/z3, 1 - x3, 1, y3], 
     GPL[1620] -> G[1, 1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[1621] -> G[1, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[1622] -> G[1, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[1623] -> G[1, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1624] -> G[1, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1625] -> G[1, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1626] -> G[1, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1627] -> G[1, (1 - x3 - r[2])/2, 1, 1, y3], 
     GPL[1628] -> G[1, (1 - x3 - r[2])/2, 1, -x3, y3], 
     GPL[1629] -> G[1, (1 - x3 - r[2])/2, -x3, 1, y3], 
     GPL[1630] -> G[1, (1 - x3 - r[2])/2, -x3, -x3, y3], 
     GPL[1631] -> G[1, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1632] -> G[1, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1633] -> G[1, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1634] -> G[1, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1635] -> G[1, (1 - x3 + r[2])/2, 1, 1, y3], 
     GPL[1636] -> G[1, (1 - x3 + r[2])/2, 1, -x3, y3], 
     GPL[1637] -> G[1, (1 - x3 + r[2])/2, -x3, 1, y3], 
     GPL[1638] -> G[1, (1 - x3 + r[2])/2, -x3, -x3, y3], 
     GPL[1639] -> G[1, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1640] -> G[1, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1641] -> G[1, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1642] -> G[1, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1643] -> G[1, 1/2 - x3/2 - r[3]/2, 0, 1, y3], 
     GPL[1644] -> G[1, 1/2 - x3/2 - r[3]/2, 0, -x3, y3], 
     GPL[1645] -> G[1, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[1646] -> G[1, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[1647] -> G[1, 1/2 - x3/2 - r[3]/2, 1 - x3, 1, y3], 
     GPL[1648] -> G[1, 1/2 - x3/2 - r[3]/2, 1 - x3, -x3, y3], 
     GPL[1649] -> G[1, 1/2 - x3/2 - r[3]/2, -x3, 1, y3], 
     GPL[1650] -> G[1, 1/2 - x3/2 - r[3]/2, -x3, -x3, y3], 
     GPL[1651] -> G[1, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1652] -> G[1, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1653] -> G[1, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1654] -> G[1, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1655] -> G[1, 1/2 - x3/2 + r[3]/2, 0, 1, y3], 
     GPL[1656] -> G[1, 1/2 - x3/2 + r[3]/2, 0, -x3, y3], 
     GPL[1657] -> G[1, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[1658] -> G[1, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[1659] -> G[1, 1/2 - x3/2 + r[3]/2, 1 - x3, 1, y3], 
     GPL[1660] -> G[1, 1/2 - x3/2 + r[3]/2, 1 - x3, -x3, y3], 
     GPL[1661] -> G[1, 1/2 - x3/2 + r[3]/2, -x3, 1, y3], 
     GPL[1662] -> G[1, 1/2 - x3/2 + r[3]/2, -x3, -x3, y3], 
     GPL[1663] -> G[1, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1664] -> G[1, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1665] -> G[1, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1666] -> G[1, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1667] -> G[1, z1^(-1), 0, z1^(-1), x1], 
     GPL[1668] -> G[1, z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[1669] -> G[1, -(y/z1), 0, z1^(-1), x1], 
     GPL[1670] -> G[1, -(y/z1), z1^(-1), z1^(-1), x1], 
     GPL[1671] -> G[1, z1, 0, z1^(-1), x1], GPL[1672] -> G[1, z1, 1, 1, x1], 
     GPL[1673] -> G[1, z1, 1, z1^(-1), x1], GPL[1674] -> 
      G[-y, 0, 0, z1^(-1), x1], GPL[1675] -> G[-y, 0, 1, 1, x1], 
     GPL[1676] -> G[-y, 0, 1, 1, z1], GPL[1677] -> G[-y, 0, 1, z1^(-1), x1], 
     GPL[1678] -> G[-y, 0, z1^(-1), z1^(-1), x1], 
     GPL[1679] -> G[-y, 1, 0, z1^(-1), x1], GPL[1680] -> G[-y, 1, 1, 1, x1], 
     GPL[1681] -> G[-y, 1, 1, 1, z1], GPL[1682] -> G[-y, 1, 1, z1^(-1), x1], 
     GPL[1683] -> G[-y, 1, z1^(-1), z1^(-1), x1], 
     GPL[1684] -> G[-y, 1, -(y/z1), z1^(-1), x1], 
     GPL[1685] -> G[-y, -y, 0, z1^(-1), x1], GPL[1686] -> 
      G[-y, -y, 1, 1, x1], GPL[1687] -> G[-y, -y, 1, 1, z1], 
     GPL[1688] -> G[-y, -y, 1, z1^(-1), x1], GPL[1689] -> 
      G[-y, -y, -(y/z1), z1^(-1), x1], GPL[1690] -> 
      G[-y, -(y/z1), 0, z1^(-1), x1], GPL[1691] -> G[-y, -(y/z1), z1^(-1), 
       z1^(-1), x1], GPL[1692] -> G[-y, z1, 0, z1^(-1), x1], 
     GPL[1693] -> G[-y, z1, 1, 1, x1], GPL[1694] -> G[-y, z1, 1, z1^(-1), 
       x1], GPL[1695] -> G[(1 - x3)/2, 0, 0, 1, y3], 
     GPL[1696] -> G[(1 - x3)/2, 0, 0, -x3, y3], 
     GPL[1697] -> G[(1 - x3)/2, 0, 1, 1, y3], 
     GPL[1698] -> G[(1 - x3)/2, 0, 1, -x3, y3], 
     GPL[1699] -> G[(1 - x3)/2, 0, 1 - x3, 1, y3], 
     GPL[1700] -> G[(1 - x3)/2, 0, 1 - x3, -x3, y3], 
     GPL[1701] -> G[(1 - x3)/2, 0, -x3, 1, y3], 
     GPL[1702] -> G[(1 - x3)/2, 0, -x3, -x3, y3], 
     GPL[1703] -> G[(1 - x3)/2, 0, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1704] -> G[(1 - x3)/2, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1705] -> G[(1 - x3)/2, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1706] -> G[(1 - x3)/2, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1707] -> G[(1 - x3)/2, (1 - x3)/2, 0, 1, y3], 
     GPL[1708] -> G[(1 - x3)/2, (1 - x3)/2, 0, -x3, y3], 
     GPL[1709] -> G[(1 - x3)/2, (1 - x3)/2, 1 - x3, 1, y3], 
     GPL[1710] -> G[(1 - x3)/2, (1 - x3)/2, 1 - x3, -x3, y3], 
     GPL[1711] -> G[(1 - x3)/2, 1 - x3, 0, 1, y3], 
     GPL[1712] -> G[(1 - x3)/2, 1 - x3, 0, -x3, y3], 
     GPL[1713] -> G[(1 - x3)/2, 1 - x3, 1, 1, y3], 
     GPL[1714] -> G[(1 - x3)/2, 1 - x3, 1, -x3, y3], 
     GPL[1715] -> G[(1 - x3)/2, 1 - x3, 1 - x3, 1, y3], 
     GPL[1716] -> G[(1 - x3)/2, 1 - x3, 1 - x3, -x3, y3], 
     GPL[1717] -> G[(1 - x3)/2, 1 - x3, -x3, 1, y3], 
     GPL[1718] -> G[(1 - x3)/2, 1 - x3, -x3, -x3, y3], 
     GPL[1719] -> G[(1 - x3)/2, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1720] -> G[(1 - x3)/2, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1721] -> G[(1 - x3)/2, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1722] -> G[(1 - x3)/2, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1723] -> G[(1 - x3)/2, x3/z3, 0, 1, y3], 
     GPL[1724] -> G[(1 - x3)/2, x3/z3, 0, -x3, y3], 
     GPL[1725] -> G[(1 - x3)/2, x3/z3, 1, 1, y3], 
     GPL[1726] -> G[(1 - x3)/2, x3/z3, 1, -x3, y3], 
     GPL[1727] -> G[(1 - x3)/2, x3/z3, 1 - x3, 1, y3], 
     GPL[1728] -> G[(1 - x3)/2, x3/z3, 1 - x3, -x3, y3], 
     GPL[1729] -> G[(1 - x3)/2, x3/z3, -x3, 1, y3], 
     GPL[1730] -> G[(1 - x3)/2, x3/z3, -x3, -x3, y3], 
     GPL[1731] -> G[(1 - x3)/2, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1732] -> G[(1 - x3)/2, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1733] -> G[(1 - x3)/2, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1734] -> G[(1 - x3)/2, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1735] -> G[(1 - x3)/2, -z3, 0, 1, y3], 
     GPL[1736] -> G[(1 - x3)/2, -z3, 0, -x3, y3], 
     GPL[1737] -> G[(1 - x3)/2, -z3, 1, 1, y3], 
     GPL[1738] -> G[(1 - x3)/2, -z3, 1, -x3, y3], 
     GPL[1739] -> G[(1 - x3)/2, -z3, 1 - x3, 1, y3], 
     GPL[1740] -> G[(1 - x3)/2, -z3, 1 - x3, -x3, y3], 
     GPL[1741] -> G[(1 - x3)/2, -z3, -x3, 1, y3], 
     GPL[1742] -> G[(1 - x3)/2, -z3, -x3, -x3, y3], 
     GPL[1743] -> G[(1 - x3)/2, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1744] -> G[(1 - x3)/2, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1745] -> G[(1 - x3)/2, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1746] -> G[(1 - x3)/2, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1747] -> G[(1 - x3)/2, 1 - x3 + z3, 0, 1, y3], 
     GPL[1748] -> G[(1 - x3)/2, 1 - x3 + z3, 0, -x3, y3], 
     GPL[1749] -> G[(1 - x3)/2, 1 - x3 + z3, 1, 1, y3], 
     GPL[1750] -> G[(1 - x3)/2, 1 - x3 + z3, 1, -x3, y3], 
     GPL[1751] -> G[(1 - x3)/2, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[1752] -> G[(1 - x3)/2, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[1753] -> G[(1 - x3)/2, 1 - x3 + z3, -x3, 1, y3], 
     GPL[1754] -> G[(1 - x3)/2, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[1755] -> G[(1 - x3)/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1756] -> G[(1 - x3)/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1757] -> G[(1 - x3)/2, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1758] -> G[(1 - x3)/2, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1759] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 0, 1, y3], 
     GPL[1760] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 0, -x3, y3], 
     GPL[1761] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 1, 1, y3], 
     GPL[1762] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[1763] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 1 - x3, 1, y3], 
     GPL[1764] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[1765] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[1766] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[1767] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[1768] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[1769] -> 
      G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1770] -> G[(1 - x3)/2, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 
       -x3, y3], GPL[1771] -> G[1 - x3, 0, 0, 1, y3], 
     GPL[1772] -> G[1 - x3, 0, 0, -x3, y3], GPL[1773] -> 
      G[1 - x3, 0, 1, 1, y3], GPL[1774] -> G[1 - x3, 0, 1, -x3, y3], 
     GPL[1775] -> G[1 - x3, 0, 1 - x3, 1, y3], 
     GPL[1776] -> G[1 - x3, 0, 1 - x3, -x3, y3], 
     GPL[1777] -> G[1 - x3, 0, -x3, 1, y3], GPL[1778] -> 
      G[1 - x3, 0, -x3, -x3, y3], GPL[1779] -> G[1 - x3, 0, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[1780] -> 
      G[1 - x3, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1781] -> G[1 - x3, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1782] -> G[1 - x3, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1783] -> G[1 - x3, 1, 1, 1, y3], GPL[1784] -> 
      G[1 - x3, 1, 1, -x3, y3], GPL[1785] -> G[1 - x3, 1, -x3, 1, y3], 
     GPL[1786] -> G[1 - x3, 1, -x3, -x3, y3], 
     GPL[1787] -> G[1 - x3, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1788] -> G[1 - x3, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1789] -> G[1 - x3, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1790] -> G[1 - x3, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1791] -> G[1 - x3, (1 - x3)/2, 0, 1, y3], 
     GPL[1792] -> G[1 - x3, (1 - x3)/2, 0, -x3, y3], 
     GPL[1793] -> G[1 - x3, (1 - x3)/2, 1 - x3, 1, y3], 
     GPL[1794] -> G[1 - x3, (1 - x3)/2, 1 - x3, -x3, y3], 
     GPL[1795] -> G[1 - x3, 1 - x3, 0, 1, y3], 
     GPL[1796] -> G[1 - x3, 1 - x3, 0, -x3, y3], 
     GPL[1797] -> G[1 - x3, 1 - x3, 1, 1, y3], 
     GPL[1798] -> G[1 - x3, 1 - x3, 1, -x3, y3], 
     GPL[1799] -> G[1 - x3, 1 - x3, 1 - x3, 1, y3], 
     GPL[1800] -> G[1 - x3, 1 - x3, 1 - x3, -x3, y3], 
     GPL[1801] -> G[1 - x3, 1 - x3, -x3, 1, y3], 
     GPL[1802] -> G[1 - x3, 1 - x3, -x3, -x3, y3], 
     GPL[1803] -> G[1 - x3, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1804] -> G[1 - x3, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1805] -> G[1 - x3, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1806] -> G[1 - x3, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1807] -> G[1 - x3, -x3, 1, 1, y3], GPL[1808] -> 
      G[1 - x3, -x3, 1, -x3, y3], GPL[1809] -> G[1 - x3, -x3, -x3, 1, y3], 
     GPL[1810] -> G[1 - x3, -x3, -x3, -x3, y3], 
     GPL[1811] -> G[1 - x3, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1812] -> G[1 - x3, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1813] -> G[1 - x3, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1814] -> G[1 - x3, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1815] -> G[1 - x3, x3/z3, 0, 1, y3], 
     GPL[1816] -> G[1 - x3, x3/z3, 0, -x3, y3], 
     GPL[1817] -> G[1 - x3, x3/z3, 1, 1, y3], 
     GPL[1818] -> G[1 - x3, x3/z3, 1, -x3, y3], 
     GPL[1819] -> G[1 - x3, x3/z3, 1 - x3, 1, y3], 
     GPL[1820] -> G[1 - x3, x3/z3, 1 - x3, -x3, y3], 
     GPL[1821] -> G[1 - x3, x3/z3, -x3, 1, y3], 
     GPL[1822] -> G[1 - x3, x3/z3, -x3, -x3, y3], 
     GPL[1823] -> G[1 - x3, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1824] -> G[1 - x3, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1825] -> G[1 - x3, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1826] -> G[1 - x3, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1827] -> G[1 - x3, -z3, 0, 1, y3], GPL[1828] -> 
      G[1 - x3, -z3, 0, -x3, y3], GPL[1829] -> G[1 - x3, -z3, 1, 1, y3], 
     GPL[1830] -> G[1 - x3, -z3, 1, -x3, y3], 
     GPL[1831] -> G[1 - x3, -z3, 1 - x3, 1, y3], 
     GPL[1832] -> G[1 - x3, -z3, 1 - x3, -x3, y3], 
     GPL[1833] -> G[1 - x3, -z3, -x3, 1, y3], 
     GPL[1834] -> G[1 - x3, -z3, -x3, -x3, y3], 
     GPL[1835] -> G[1 - x3, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1836] -> G[1 - x3, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1837] -> G[1 - x3, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1838] -> G[1 - x3, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1839] -> G[1 - x3, 1 - x3 + z3, 0, 1, y3], 
     GPL[1840] -> G[1 - x3, 1 - x3 + z3, 0, -x3, y3], 
     GPL[1841] -> G[1 - x3, 1 - x3 + z3, 1, 1, y3], 
     GPL[1842] -> G[1 - x3, 1 - x3 + z3, 1, -x3, y3], 
     GPL[1843] -> G[1 - x3, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[1844] -> G[1 - x3, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[1845] -> G[1 - x3, 1 - x3 + z3, -x3, 1, y3], 
     GPL[1846] -> G[1 - x3, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[1847] -> G[1 - x3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1848] -> G[1 - x3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1849] -> G[1 - x3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1850] -> G[1 - x3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1851] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 0, 1, y3], 
     GPL[1852] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 0, -x3, y3], 
     GPL[1853] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 1, 1, y3], 
     GPL[1854] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[1855] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 1 - x3, 1, y3], 
     GPL[1856] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[1857] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[1858] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[1859] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[1860] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 
       -x3, y3], GPL[1861] -> G[1 - x3, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[1862] -> 
      G[1 - x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1863] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[1864] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[1865] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, -x3, 1, y3], 
     GPL[1866] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, -x3, -x3, y3], 
     GPL[1867] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1868] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, 
       y3], GPL[1869] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1, y3], GPL[1870] -> G[1 - x3, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[1871] -> 
      G[1 - x3, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[1872] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[1873] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, -x3, 1, y3], 
     GPL[1874] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, -x3, -x3, y3], 
     GPL[1875] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1876] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, 
       y3], GPL[1877] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1, y3], GPL[1878] -> G[1 - x3, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[1879] -> G[-x3, 0, 0, 1, y3], 
     GPL[1880] -> G[-x3, 0, 0, -x3, y3], GPL[1881] -> 
      G[-x3, 0, 1 - x3, 1, y3], GPL[1882] -> G[-x3, 0, 1 - x3, -x3, y3], 
     GPL[1883] -> G[-x3, 0, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1884] -> G[-x3, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1885] -> G[-x3, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1886] -> G[-x3, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1887] -> G[-x3, 1, 0, 1, y3], GPL[1888] -> G[-x3, 1, 0, -x3, y3], 
     GPL[1889] -> G[-x3, 1, 1, 1, y3], GPL[1890] -> G[-x3, 1, 1, -x3, y3], 
     GPL[1891] -> G[-x3, 1, 1 - x3, 1, y3], GPL[1892] -> 
      G[-x3, 1, 1 - x3, -x3, y3], GPL[1893] -> G[-x3, 1, -x3, 1, y3], 
     GPL[1894] -> G[-x3, 1, -x3, -x3, y3], GPL[1895] -> 
      G[-x3, 1, 1/2 - x3/2 - r[3]/2, 1, y3], GPL[1896] -> 
      G[-x3, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1897] -> G[-x3, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1898] -> G[-x3, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1899] -> G[-x3, 1 - x3, 0, 1, y3], GPL[1900] -> 
      G[-x3, 1 - x3, 0, -x3, y3], GPL[1901] -> G[-x3, 1 - x3, 1 - x3, 1, y3], 
     GPL[1902] -> G[-x3, 1 - x3, 1 - x3, -x3, y3], 
     GPL[1903] -> G[-x3, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1904] -> G[-x3, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1905] -> G[-x3, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1906] -> G[-x3, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1907] -> G[-x3, -x3, 0, 1, y3], GPL[1908] -> 
      G[-x3, -x3, 0, -x3, y3], GPL[1909] -> G[-x3, -x3, 1, 1, y3], 
     GPL[1910] -> G[-x3, -x3, 1, -x3, y3], GPL[1911] -> 
      G[-x3, -x3, 1 - x3, 1, y3], GPL[1912] -> G[-x3, -x3, 1 - x3, -x3, y3], 
     GPL[1913] -> G[-x3, -x3, -x3, 1, y3], GPL[1914] -> 
      G[-x3, -x3, -x3, -x3, y3], GPL[1915] -> 
      G[-x3, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1916] -> G[-x3, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1917] -> G[-x3, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1918] -> G[-x3, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1919] -> G[-x3, x3/z3, 0, 1, y3], GPL[1920] -> 
      G[-x3, x3/z3, 0, -x3, y3], GPL[1921] -> G[-x3, x3/z3, 1, 1, y3], 
     GPL[1922] -> G[-x3, x3/z3, 1, -x3, y3], GPL[1923] -> 
      G[-x3, x3/z3, 1 - x3, 1, y3], GPL[1924] -> G[-x3, x3/z3, 1 - x3, -x3, 
       y3], GPL[1925] -> G[-x3, x3/z3, -x3, 1, y3], 
     GPL[1926] -> G[-x3, x3/z3, -x3, -x3, y3], 
     GPL[1927] -> G[-x3, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1928] -> G[-x3, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1929] -> G[-x3, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1930] -> G[-x3, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1931] -> G[-x3, -z3, 0, 1, y3], GPL[1932] -> 
      G[-x3, -z3, 0, -x3, y3], GPL[1933] -> G[-x3, -z3, 1, 1, y3], 
     GPL[1934] -> G[-x3, -z3, 1, -x3, y3], GPL[1935] -> 
      G[-x3, -z3, 1 - x3, 1, y3], GPL[1936] -> G[-x3, -z3, 1 - x3, -x3, y3], 
     GPL[1937] -> G[-x3, -z3, -x3, 1, y3], GPL[1938] -> 
      G[-x3, -z3, -x3, -x3, y3], GPL[1939] -> 
      G[-x3, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1940] -> G[-x3, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1941] -> G[-x3, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1942] -> G[-x3, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1943] -> G[-x3, 1 - x3 + z3, 0, 1, y3], 
     GPL[1944] -> G[-x3, 1 - x3 + z3, 0, -x3, y3], 
     GPL[1945] -> G[-x3, 1 - x3 + z3, 1, 1, y3], 
     GPL[1946] -> G[-x3, 1 - x3 + z3, 1, -x3, y3], 
     GPL[1947] -> G[-x3, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[1948] -> G[-x3, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[1949] -> G[-x3, 1 - x3 + z3, -x3, 1, y3], 
     GPL[1950] -> G[-x3, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[1951] -> G[-x3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1952] -> G[-x3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1953] -> G[-x3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1954] -> G[-x3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1955] -> G[-x3, 1 - (x3*(1 + z3))/z3, 0, 1, y3], 
     GPL[1956] -> G[-x3, 1 - (x3*(1 + z3))/z3, 0, -x3, y3], 
     GPL[1957] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1, 1, y3], 
     GPL[1958] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[1959] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1 - x3, 1, y3], 
     GPL[1960] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[1961] -> G[-x3, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[1962] -> G[-x3, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[1963] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1964] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1965] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1966] -> G[-x3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1967] -> G[-x3, (1 - x3 - r[2])/2, 1, 1, y3], 
     GPL[1968] -> G[-x3, (1 - x3 - r[2])/2, 1, -x3, y3], 
     GPL[1969] -> G[-x3, (1 - x3 - r[2])/2, -x3, 1, y3], 
     GPL[1970] -> G[-x3, (1 - x3 - r[2])/2, -x3, -x3, y3], 
     GPL[1971] -> G[-x3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1972] -> G[-x3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1973] -> G[-x3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1974] -> G[-x3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1975] -> G[-x3, (1 - x3 + r[2])/2, 1, 1, y3], 
     GPL[1976] -> G[-x3, (1 - x3 + r[2])/2, 1, -x3, y3], 
     GPL[1977] -> G[-x3, (1 - x3 + r[2])/2, -x3, 1, y3], 
     GPL[1978] -> G[-x3, (1 - x3 + r[2])/2, -x3, -x3, y3], 
     GPL[1979] -> G[-x3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1980] -> G[-x3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1981] -> G[-x3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1982] -> G[-x3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1983] -> G[-x3, 1/2 - x3/2 - r[3]/2, 0, 1, y3], 
     GPL[1984] -> G[-x3, 1/2 - x3/2 - r[3]/2, 0, -x3, y3], 
     GPL[1985] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[1986] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[1987] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1 - x3, 1, y3], 
     GPL[1988] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1 - x3, -x3, y3], 
     GPL[1989] -> G[-x3, 1/2 - x3/2 - r[3]/2, -x3, 1, y3], 
     GPL[1990] -> G[-x3, 1/2 - x3/2 - r[3]/2, -x3, -x3, y3], 
     GPL[1991] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[1992] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[1993] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[1994] -> G[-x3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[1995] -> G[-x3, 1/2 - x3/2 + r[3]/2, 0, 1, y3], 
     GPL[1996] -> G[-x3, 1/2 - x3/2 + r[3]/2, 0, -x3, y3], 
     GPL[1997] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[1998] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[1999] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1 - x3, 1, y3], 
     GPL[2000] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1 - x3, -x3, y3], 
     GPL[2001] -> G[-x3, 1/2 - x3/2 + r[3]/2, -x3, 1, y3], 
     GPL[2002] -> G[-x3, 1/2 - x3/2 + r[3]/2, -x3, -x3, y3], 
     GPL[2003] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2004] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2005] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2006] -> G[-x3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2007] -> G[x3/z3, 0, 0, 1, y3], GPL[2008] -> 
      G[x3/z3, 0, 0, -x3, y3], GPL[2009] -> G[x3/z3, 0, 1, 1, y3], 
     GPL[2010] -> G[x3/z3, 0, 1, -x3, y3], GPL[2011] -> 
      G[x3/z3, 0, 1 - x3, 1, y3], GPL[2012] -> G[x3/z3, 0, 1 - x3, -x3, y3], 
     GPL[2013] -> G[x3/z3, 0, -x3, 1, y3], GPL[2014] -> 
      G[x3/z3, 0, -x3, -x3, y3], GPL[2015] -> 
      G[x3/z3, 0, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2016] -> G[x3/z3, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2017] -> G[x3/z3, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2018] -> G[x3/z3, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2019] -> G[x3/z3, 1, 0, 1, y3], GPL[2020] -> 
      G[x3/z3, 1, 0, -x3, y3], GPL[2021] -> G[x3/z3, 1, 1, 1, y3], 
     GPL[2022] -> G[x3/z3, 1, 1, -x3, y3], GPL[2023] -> 
      G[x3/z3, 1, 1 - x3, 1, y3], GPL[2024] -> G[x3/z3, 1, 1 - x3, -x3, y3], 
     GPL[2025] -> G[x3/z3, 1, -x3, 1, y3], GPL[2026] -> 
      G[x3/z3, 1, -x3, -x3, y3], GPL[2027] -> 
      G[x3/z3, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2028] -> G[x3/z3, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2029] -> G[x3/z3, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2030] -> G[x3/z3, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2031] -> G[x3/z3, (1 - x3)/2, 0, 1, y3], 
     GPL[2032] -> G[x3/z3, (1 - x3)/2, 0, -x3, y3], 
     GPL[2033] -> G[x3/z3, (1 - x3)/2, 1 - x3, 1, y3], 
     GPL[2034] -> G[x3/z3, (1 - x3)/2, 1 - x3, -x3, y3], 
     GPL[2035] -> G[x3/z3, 1 - x3, 0, 1, y3], 
     GPL[2036] -> G[x3/z3, 1 - x3, 0, -x3, y3], 
     GPL[2037] -> G[x3/z3, 1 - x3, 1, 1, y3], 
     GPL[2038] -> G[x3/z3, 1 - x3, 1, -x3, y3], 
     GPL[2039] -> G[x3/z3, 1 - x3, 1 - x3, 1, y3], 
     GPL[2040] -> G[x3/z3, 1 - x3, 1 - x3, -x3, y3], 
     GPL[2041] -> G[x3/z3, 1 - x3, -x3, 1, y3], 
     GPL[2042] -> G[x3/z3, 1 - x3, -x3, -x3, y3], 
     GPL[2043] -> G[x3/z3, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2044] -> G[x3/z3, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2045] -> G[x3/z3, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2046] -> G[x3/z3, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2047] -> G[x3/z3, -x3, 0, 1, y3], GPL[2048] -> 
      G[x3/z3, -x3, 0, -x3, y3], GPL[2049] -> G[x3/z3, -x3, 1, 1, y3], 
     GPL[2050] -> G[x3/z3, -x3, 1, -x3, y3], GPL[2051] -> 
      G[x3/z3, -x3, 1 - x3, 1, y3], GPL[2052] -> G[x3/z3, -x3, 1 - x3, -x3, 
       y3], GPL[2053] -> G[x3/z3, -x3, -x3, 1, y3], 
     GPL[2054] -> G[x3/z3, -x3, -x3, -x3, y3], 
     GPL[2055] -> G[x3/z3, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2056] -> G[x3/z3, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2057] -> G[x3/z3, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2058] -> G[x3/z3, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2059] -> G[x3/z3, x3/z3, 0, 1, y3], GPL[2060] -> 
      G[x3/z3, x3/z3, 0, -x3, y3], GPL[2061] -> G[x3/z3, x3/z3, 1, 1, y3], 
     GPL[2062] -> G[x3/z3, x3/z3, 1, -x3, y3], 
     GPL[2063] -> G[x3/z3, x3/z3, 1 - x3, 1, y3], 
     GPL[2064] -> G[x3/z3, x3/z3, 1 - x3, -x3, y3], 
     GPL[2065] -> G[x3/z3, x3/z3, -x3, 1, y3], 
     GPL[2066] -> G[x3/z3, x3/z3, -x3, -x3, y3], 
     GPL[2067] -> G[x3/z3, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2068] -> G[x3/z3, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2069] -> G[x3/z3, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2070] -> G[x3/z3, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2071] -> G[x3/z3, -z3, 0, 1, y3], GPL[2072] -> 
      G[x3/z3, -z3, 0, -x3, y3], GPL[2073] -> G[x3/z3, -z3, 1, 1, y3], 
     GPL[2074] -> G[x3/z3, -z3, 1, -x3, y3], GPL[2075] -> 
      G[x3/z3, -z3, 1 - x3, 1, y3], GPL[2076] -> G[x3/z3, -z3, 1 - x3, -x3, 
       y3], GPL[2077] -> G[x3/z3, -z3, -x3, 1, y3], 
     GPL[2078] -> G[x3/z3, -z3, -x3, -x3, y3], 
     GPL[2079] -> G[x3/z3, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2080] -> G[x3/z3, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2081] -> G[x3/z3, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2082] -> G[x3/z3, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2083] -> G[x3/z3, 1 - x3 + z3, 0, 1, y3], 
     GPL[2084] -> G[x3/z3, 1 - x3 + z3, 0, -x3, y3], 
     GPL[2085] -> G[x3/z3, 1 - x3 + z3, 1, 1, y3], 
     GPL[2086] -> G[x3/z3, 1 - x3 + z3, 1, -x3, y3], 
     GPL[2087] -> G[x3/z3, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[2088] -> G[x3/z3, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[2089] -> G[x3/z3, 1 - x3 + z3, -x3, 1, y3], 
     GPL[2090] -> G[x3/z3, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[2091] -> G[x3/z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2092] -> G[x3/z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2093] -> G[x3/z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2094] -> G[x3/z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2095] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 0, 1, y3], 
     GPL[2096] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 0, -x3, y3], 
     GPL[2097] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1, 1, y3], 
     GPL[2098] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[2099] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1 - x3, 1, y3], 
     GPL[2100] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[2101] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[2102] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[2103] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2104] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, 
       y3], GPL[2105] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 
       1, y3], GPL[2106] -> G[x3/z3, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[2107] -> 
      G[x3/z3, (1 - x3 - r[2])/2, 1, 1, y3], GPL[2108] -> 
      G[x3/z3, (1 - x3 - r[2])/2, 1, -x3, y3], 
     GPL[2109] -> G[x3/z3, (1 - x3 - r[2])/2, -x3, 1, y3], 
     GPL[2110] -> G[x3/z3, (1 - x3 - r[2])/2, -x3, -x3, y3], 
     GPL[2111] -> G[x3/z3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2112] -> G[x3/z3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2113] -> G[x3/z3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2114] -> G[x3/z3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2115] -> G[x3/z3, (1 - x3 + r[2])/2, 1, 1, y3], 
     GPL[2116] -> G[x3/z3, (1 - x3 + r[2])/2, 1, -x3, y3], 
     GPL[2117] -> G[x3/z3, (1 - x3 + r[2])/2, -x3, 1, y3], 
     GPL[2118] -> G[x3/z3, (1 - x3 + r[2])/2, -x3, -x3, y3], 
     GPL[2119] -> G[x3/z3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2120] -> G[x3/z3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2121] -> G[x3/z3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2122] -> G[x3/z3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2123] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 0, 1, y3], 
     GPL[2124] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 0, -x3, y3], 
     GPL[2125] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[2126] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[2127] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1 - x3, 1, y3], 
     GPL[2128] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1 - x3, -x3, y3], 
     GPL[2129] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, -x3, 1, y3], 
     GPL[2130] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, -x3, -x3, y3], 
     GPL[2131] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2132] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, 
       y3], GPL[2133] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1, y3], GPL[2134] -> G[x3/z3, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[2135] -> 
      G[x3/z3, 1/2 - x3/2 + r[3]/2, 0, 1, y3], 
     GPL[2136] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 0, -x3, y3], 
     GPL[2137] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[2138] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[2139] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1 - x3, 1, y3], 
     GPL[2140] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1 - x3, -x3, y3], 
     GPL[2141] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, -x3, 1, y3], 
     GPL[2142] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, -x3, -x3, y3], 
     GPL[2143] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2144] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, 
       y3], GPL[2145] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1, y3], GPL[2146] -> G[x3/z3, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[2147] -> G[-z3, 0, 0, 1, y3], 
     GPL[2148] -> G[-z3, 0, 0, -x3, y3], GPL[2149] -> G[-z3, 0, 1, 1, y3], 
     GPL[2150] -> G[-z3, 0, 1, -x3, y3], GPL[2151] -> 
      G[-z3, 0, 1 - x3, 1, y3], GPL[2152] -> G[-z3, 0, 1 - x3, -x3, y3], 
     GPL[2153] -> G[-z3, 0, -x3, 1, y3], GPL[2154] -> 
      G[-z3, 0, -x3, -x3, y3], GPL[2155] -> G[-z3, 0, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[2156] -> G[-z3, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2157] -> G[-z3, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2158] -> G[-z3, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2159] -> G[-z3, 1, 0, 1, y3], GPL[2160] -> G[-z3, 1, 0, -x3, y3], 
     GPL[2161] -> G[-z3, 1, 1, 1, y3], GPL[2162] -> G[-z3, 1, 1, -x3, y3], 
     GPL[2163] -> G[-z3, 1, 1 - x3, 1, y3], GPL[2164] -> 
      G[-z3, 1, 1 - x3, -x3, y3], GPL[2165] -> G[-z3, 1, -x3, 1, y3], 
     GPL[2166] -> G[-z3, 1, -x3, -x3, y3], GPL[2167] -> 
      G[-z3, 1, 1/2 - x3/2 - r[3]/2, 1, y3], GPL[2168] -> 
      G[-z3, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2169] -> G[-z3, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2170] -> G[-z3, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2171] -> G[-z3, (1 - x3)/2, 0, 1, y3], 
     GPL[2172] -> G[-z3, (1 - x3)/2, 0, -x3, y3], 
     GPL[2173] -> G[-z3, (1 - x3)/2, 1 - x3, 1, y3], 
     GPL[2174] -> G[-z3, (1 - x3)/2, 1 - x3, -x3, y3], 
     GPL[2175] -> G[-z3, 1 - x3, 0, 1, y3], GPL[2176] -> 
      G[-z3, 1 - x3, 0, -x3, y3], GPL[2177] -> G[-z3, 1 - x3, 1, 1, y3], 
     GPL[2178] -> G[-z3, 1 - x3, 1, -x3, y3], 
     GPL[2179] -> G[-z3, 1 - x3, 1 - x3, 1, y3], 
     GPL[2180] -> G[-z3, 1 - x3, 1 - x3, -x3, y3], 
     GPL[2181] -> G[-z3, 1 - x3, -x3, 1, y3], 
     GPL[2182] -> G[-z3, 1 - x3, -x3, -x3, y3], 
     GPL[2183] -> G[-z3, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2184] -> G[-z3, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2185] -> G[-z3, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2186] -> G[-z3, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2187] -> G[-z3, -x3, 0, 1, y3], GPL[2188] -> 
      G[-z3, -x3, 0, -x3, y3], GPL[2189] -> G[-z3, -x3, 1, 1, y3], 
     GPL[2190] -> G[-z3, -x3, 1, -x3, y3], GPL[2191] -> 
      G[-z3, -x3, 1 - x3, 1, y3], GPL[2192] -> G[-z3, -x3, 1 - x3, -x3, y3], 
     GPL[2193] -> G[-z3, -x3, -x3, 1, y3], GPL[2194] -> 
      G[-z3, -x3, -x3, -x3, y3], GPL[2195] -> 
      G[-z3, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2196] -> G[-z3, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2197] -> G[-z3, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2198] -> G[-z3, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2199] -> G[-z3, x3/z3, 0, 1, y3], GPL[2200] -> 
      G[-z3, x3/z3, 0, -x3, y3], GPL[2201] -> G[-z3, x3/z3, 1, 1, y3], 
     GPL[2202] -> G[-z3, x3/z3, 1, -x3, y3], GPL[2203] -> 
      G[-z3, x3/z3, 1 - x3, 1, y3], GPL[2204] -> G[-z3, x3/z3, 1 - x3, -x3, 
       y3], GPL[2205] -> G[-z3, x3/z3, -x3, 1, y3], 
     GPL[2206] -> G[-z3, x3/z3, -x3, -x3, y3], 
     GPL[2207] -> G[-z3, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2208] -> G[-z3, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2209] -> G[-z3, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2210] -> G[-z3, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2211] -> G[-z3, -z3, 0, 1, y3], GPL[2212] -> 
      G[-z3, -z3, 0, -x3, y3], GPL[2213] -> G[-z3, -z3, 1, 1, y3], 
     GPL[2214] -> G[-z3, -z3, 1, -x3, y3], GPL[2215] -> 
      G[-z3, -z3, 1 - x3, 1, y3], GPL[2216] -> G[-z3, -z3, 1 - x3, -x3, y3], 
     GPL[2217] -> G[-z3, -z3, -x3, 1, y3], GPL[2218] -> 
      G[-z3, -z3, -x3, -x3, y3], GPL[2219] -> 
      G[-z3, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2220] -> G[-z3, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2221] -> G[-z3, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2222] -> G[-z3, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2223] -> G[-z3, 1 - x3 + z3, 0, 1, y3], 
     GPL[2224] -> G[-z3, 1 - x3 + z3, 0, -x3, y3], 
     GPL[2225] -> G[-z3, 1 - x3 + z3, 1, 1, y3], 
     GPL[2226] -> G[-z3, 1 - x3 + z3, 1, -x3, y3], 
     GPL[2227] -> G[-z3, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[2228] -> G[-z3, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[2229] -> G[-z3, 1 - x3 + z3, -x3, 1, y3], 
     GPL[2230] -> G[-z3, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[2231] -> G[-z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2232] -> G[-z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2233] -> G[-z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2234] -> G[-z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2235] -> G[-z3, 1 - (x3*(1 + z3))/z3, 0, 1, y3], 
     GPL[2236] -> G[-z3, 1 - (x3*(1 + z3))/z3, 0, -x3, y3], 
     GPL[2237] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1, 1, y3], 
     GPL[2238] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[2239] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1 - x3, 1, y3], 
     GPL[2240] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[2241] -> G[-z3, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[2242] -> G[-z3, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[2243] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2244] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2245] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2246] -> G[-z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2247] -> G[-z3, (1 - x3 - r[2])/2, 1, 1, y3], 
     GPL[2248] -> G[-z3, (1 - x3 - r[2])/2, 1, -x3, y3], 
     GPL[2249] -> G[-z3, (1 - x3 - r[2])/2, -x3, 1, y3], 
     GPL[2250] -> G[-z3, (1 - x3 - r[2])/2, -x3, -x3, y3], 
     GPL[2251] -> G[-z3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2252] -> G[-z3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2253] -> G[-z3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2254] -> G[-z3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2255] -> G[-z3, (1 - x3 + r[2])/2, 1, 1, y3], 
     GPL[2256] -> G[-z3, (1 - x3 + r[2])/2, 1, -x3, y3], 
     GPL[2257] -> G[-z3, (1 - x3 + r[2])/2, -x3, 1, y3], 
     GPL[2258] -> G[-z3, (1 - x3 + r[2])/2, -x3, -x3, y3], 
     GPL[2259] -> G[-z3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2260] -> G[-z3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2261] -> G[-z3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2262] -> G[-z3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2263] -> G[-z3, 1/2 - x3/2 - r[3]/2, 0, 1, y3], 
     GPL[2264] -> G[-z3, 1/2 - x3/2 - r[3]/2, 0, -x3, y3], 
     GPL[2265] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[2266] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[2267] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1 - x3, 1, y3], 
     GPL[2268] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1 - x3, -x3, y3], 
     GPL[2269] -> G[-z3, 1/2 - x3/2 - r[3]/2, -x3, 1, y3], 
     GPL[2270] -> G[-z3, 1/2 - x3/2 - r[3]/2, -x3, -x3, y3], 
     GPL[2271] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2272] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2273] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2274] -> G[-z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2275] -> G[-z3, 1/2 - x3/2 + r[3]/2, 0, 1, y3], 
     GPL[2276] -> G[-z3, 1/2 - x3/2 + r[3]/2, 0, -x3, y3], 
     GPL[2277] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[2278] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[2279] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1 - x3, 1, y3], 
     GPL[2280] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1 - x3, -x3, y3], 
     GPL[2281] -> G[-z3, 1/2 - x3/2 + r[3]/2, -x3, 1, y3], 
     GPL[2282] -> G[-z3, 1/2 - x3/2 + r[3]/2, -x3, -x3, y3], 
     GPL[2283] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2284] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2285] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2286] -> G[-z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2287] -> G[z3, -1, -1, 0, x3], GPL[2288] -> G[z3, -1, 0, 0, x3], 
     GPL[2289] -> G[z3, -1, 1, 0, x3], GPL[2290] -> G[z3, 0, -1, 0, x3], 
     GPL[2291] -> G[z3, 0, 0, 0, x3], GPL[2292] -> G[z3, 0, 0, 1, x3], 
     GPL[2293] -> G[z3, 0, 0, z3, x3], GPL[2294] -> G[z3, 0, 1, 0, x3], 
     GPL[2295] -> G[z3, 0, 1, 1, x3], GPL[2296] -> G[z3, 0, 1, z3, x3], 
     GPL[2297] -> G[z3, 0, z3, 0, x3], GPL[2298] -> G[z3, 0, z3, 1, x3], 
     GPL[2299] -> G[z3, 0, z3, z3, x3], GPL[2300] -> G[z3, 0, z3/(1 + z3), 0, 
       x3], GPL[2301] -> G[z3, 0, z3/(1 + z3), 1, x3], 
     GPL[2302] -> G[z3, 0, z3/(1 + z3), z3, x3], 
     GPL[2303] -> G[z3, 0, 1 + z3, 0, x3], GPL[2304] -> 
      G[z3, 0, 1 + z3, 1, x3], GPL[2305] -> G[z3, 0, 1 + z3, z3, x3], 
     GPL[2306] -> G[z3, 1, -1, 0, x3], GPL[2307] -> G[z3, 1, 0, 0, x3], 
     GPL[2308] -> G[z3, 1, 0, 1, x3], GPL[2309] -> G[z3, 1, 0, z3, x3], 
     GPL[2310] -> G[z3, 1, 1, 0, x3], GPL[2311] -> G[z3, 1, z3, 0, x3], 
     GPL[2312] -> G[z3, 1, z3/(1 + z3), 0, x3], 
     GPL[2313] -> G[z3, 1, z3/(1 + z3), 1, x3], 
     GPL[2314] -> G[z3, 1, z3/(1 + z3), z3, x3], 
     GPL[2315] -> G[z3, 1, 1 + z3, 0, x3], GPL[2316] -> 
      G[z3, 1, 1 + z3, 1, x3], GPL[2317] -> G[z3, 1, 1 + z3, z3, x3], 
     GPL[2318] -> G[z3, z3, -1, 0, x3], GPL[2319] -> G[z3, z3, 0, 0, x3], 
     GPL[2320] -> G[z3, z3, 0, 1, x3], GPL[2321] -> G[z3, z3, 0, z3, x3], 
     GPL[2322] -> G[z3, z3, 1, 0, x3], GPL[2323] -> G[z3, z3, z3, 0, x3], 
     GPL[2324] -> G[z3, z3, z3/(1 + z3), 0, x3], 
     GPL[2325] -> G[z3, z3, z3/(1 + z3), 1, x3], 
     GPL[2326] -> G[z3, z3, z3/(1 + z3), z3, x3], 
     GPL[2327] -> G[z3, z3, 1 + z3, 0, x3], GPL[2328] -> 
      G[z3, z3, 1 + z3, 1, x3], GPL[2329] -> G[z3, z3, 1 + z3, z3, x3], 
     GPL[2330] -> G[z3, -z3^2, 0, 1, x3], GPL[2331] -> 
      G[z3, -z3^2, 0, z3, x3], GPL[2332] -> G[z3, -z3^2, z3, 0, x3], 
     GPL[2333] -> G[z3, -z3^2, z3/(1 + z3), 0, x3], 
     GPL[2334] -> G[z3, -z3^2, z3/(1 + z3), 1, x3], 
     GPL[2335] -> G[z3, -z3^2, z3/(1 + z3), z3, x3], 
     GPL[2336] -> G[z3, -z3^2, 1 + z3, 0, x3], 
     GPL[2337] -> G[z3, -z3^2, 1 + z3, 1, x3], 
     GPL[2338] -> G[z3, -z3^2, 1 + z3, z3, x3], 
     GPL[2339] -> G[z3, z3/(1 + z3), 0, 0, x3], 
     GPL[2340] -> G[z3, z3/(1 + z3), 0, 1, x3], 
     GPL[2341] -> G[z3, z3/(1 + z3), 0, z3, x3], 
     GPL[2342] -> G[z3, z3/(1 + z3), 1, 0, x3], 
     GPL[2343] -> G[z3, z3/(1 + z3), 1, 1, x3], 
     GPL[2344] -> G[z3, z3/(1 + z3), 1, z3, x3], 
     GPL[2345] -> G[z3, z3/(1 + z3), z3, 0, x3], 
     GPL[2346] -> G[z3, z3/(1 + z3), z3, 1, x3], 
     GPL[2347] -> G[z3, z3/(1 + z3), z3, z3, x3], 
     GPL[2348] -> G[z3, z3/(1 + z3), z3/(1 + z3), 0, x3], 
     GPL[2349] -> G[z3, z3/(1 + z3), z3/(1 + z3), 1, x3], 
     GPL[2350] -> G[z3, z3/(1 + z3), z3/(1 + z3), z3, x3], 
     GPL[2351] -> G[z3, z3/(1 + z3), 1 + z3, 0, x3], 
     GPL[2352] -> G[z3, z3/(1 + z3), 1 + z3, 1, x3], 
     GPL[2353] -> G[z3, z3/(1 + z3), 1 + z3, z3, x3], 
     GPL[2354] -> G[z3, 1 + z3, 0, 0, x3], GPL[2355] -> 
      G[z3, 1 + z3, 0, 1, x3], GPL[2356] -> G[z3, 1 + z3, 0, z3, x3], 
     GPL[2357] -> G[z3, 1 + z3, 1, 0, x3], GPL[2358] -> 
      G[z3, 1 + z3, 1, 1, x3], GPL[2359] -> G[z3, 1 + z3, 1, z3, x3], 
     GPL[2360] -> G[z3, 1 + z3, z3, 0, x3], GPL[2361] -> 
      G[z3, 1 + z3, z3, 1, x3], GPL[2362] -> G[z3, 1 + z3, z3, z3, x3], 
     GPL[2363] -> G[z3, 1 + z3, z3/(1 + z3), 0, x3], 
     GPL[2364] -> G[z3, 1 + z3, z3/(1 + z3), 1, x3], 
     GPL[2365] -> G[z3, 1 + z3, z3/(1 + z3), z3, x3], 
     GPL[2366] -> G[z3, 1 + z3, 1 + z3, 0, x3], 
     GPL[2367] -> G[z3, 1 + z3, 1 + z3, 1, x3], 
     GPL[2368] -> G[z3, 1 + z3, 1 + z3, z3, x3], 
     GPL[2369] -> G[z3, z3/(2 + z3), 0, 1, x3], 
     GPL[2370] -> G[z3, z3/(2 + z3), 0, z3, x3], 
     GPL[2371] -> G[z3, z3/(2 + z3), z3, 0, x3], 
     GPL[2372] -> G[z3, z3/(2 + z3), z3/(1 + z3), 0, x3], 
     GPL[2373] -> G[z3, z3/(2 + z3), z3/(1 + z3), 1, x3], 
     GPL[2374] -> G[z3, z3/(2 + z3), z3/(1 + z3), z3, x3], 
     GPL[2375] -> G[z3, 1 + 2*z3, z3, 0, x3], 
     GPL[2376] -> G[z3, 1 + 2*z3, 1 + z3, 0, x3], 
     GPL[2377] -> G[z3, 1 + 2*z3, 1 + z3, 1, x3], 
     GPL[2378] -> G[z3, 1 + 2*z3, 1 + z3, z3, x3], 
     GPL[2379] -> G[-z3^2, 0, -1, 0, x3], GPL[2380] -> G[-z3^2, 0, 0, 1, x3], 
     GPL[2381] -> G[-z3^2, 0, 0, z3, x3], GPL[2382] -> G[-z3^2, 0, 1, 0, x3], 
     GPL[2383] -> G[-z3^2, 0, 1, 1, x3], GPL[2384] -> G[-z3^2, 0, 1, z3, x3], 
     GPL[2385] -> G[-z3^2, 0, z3, 0, x3], GPL[2386] -> 
      G[-z3^2, 0, z3, 1, x3], GPL[2387] -> G[-z3^2, 0, z3, z3, x3], 
     GPL[2388] -> G[-z3^2, 0, z3/(1 + z3), 0, x3], 
     GPL[2389] -> G[-z3^2, 0, z3/(1 + z3), 1, x3], 
     GPL[2390] -> G[-z3^2, 0, z3/(1 + z3), z3, x3], 
     GPL[2391] -> G[-z3^2, 0, 1 + z3, 0, x3], 
     GPL[2392] -> G[-z3^2, 0, 1 + z3, 1, x3], 
     GPL[2393] -> G[-z3^2, 0, 1 + z3, z3, x3], 
     GPL[2394] -> G[-z3^2, 1, 0, 1, x3], GPL[2395] -> G[-z3^2, 1, 0, z3, x3], 
     GPL[2396] -> G[-z3^2, 1, z3, 0, x3], GPL[2397] -> 
      G[-z3^2, 1, z3/(1 + z3), 0, x3], GPL[2398] -> G[-z3^2, 1, z3/(1 + z3), 
       1, x3], GPL[2399] -> G[-z3^2, 1, z3/(1 + z3), z3, x3], 
     GPL[2400] -> G[-z3^2, 1, 1 + z3, 0, x3], 
     GPL[2401] -> G[-z3^2, 1, 1 + z3, 1, x3], 
     GPL[2402] -> G[-z3^2, 1, 1 + z3, z3, x3], 
     GPL[2403] -> G[-z3^2, z3, -1, 0, x3], GPL[2404] -> 
      G[-z3^2, z3, 0, 0, x3], GPL[2405] -> G[-z3^2, z3, 0, 1, x3], 
     GPL[2406] -> G[-z3^2, z3, 0, z3, x3], GPL[2407] -> 
      G[-z3^2, z3, 1, 0, x3], GPL[2408] -> G[-z3^2, z3, z3, 0, x3], 
     GPL[2409] -> G[-z3^2, z3, z3/(1 + z3), 0, x3], 
     GPL[2410] -> G[-z3^2, z3, z3/(1 + z3), 1, x3], 
     GPL[2411] -> G[-z3^2, z3, z3/(1 + z3), z3, x3], 
     GPL[2412] -> G[-z3^2, z3, 1 + z3, 0, x3], 
     GPL[2413] -> G[-z3^2, z3, 1 + z3, 1, x3], 
     GPL[2414] -> G[-z3^2, z3, 1 + z3, z3, x3], 
     GPL[2415] -> G[-z3^2, -z3^2, 0, 1, x3], GPL[2416] -> 
      G[-z3^2, -z3^2, 0, z3, x3], GPL[2417] -> G[-z3^2, -z3^2, z3, 0, x3], 
     GPL[2418] -> G[-z3^2, -z3^2, z3/(1 + z3), 0, x3], 
     GPL[2419] -> G[-z3^2, -z3^2, z3/(1 + z3), 1, x3], 
     GPL[2420] -> G[-z3^2, -z3^2, z3/(1 + z3), z3, x3], 
     GPL[2421] -> G[-z3^2, -z3^2, 1 + z3, 0, x3], 
     GPL[2422] -> G[-z3^2, -z3^2, 1 + z3, 1, x3], 
     GPL[2423] -> G[-z3^2, -z3^2, 1 + z3, z3, x3], 
     GPL[2424] -> G[-z3^2, z3/(1 + z3), 0, 0, x3], 
     GPL[2425] -> G[-z3^2, z3/(1 + z3), 0, 1, x3], 
     GPL[2426] -> G[-z3^2, z3/(1 + z3), 0, z3, x3], 
     GPL[2427] -> G[-z3^2, z3/(1 + z3), 1, 0, x3], 
     GPL[2428] -> G[-z3^2, z3/(1 + z3), 1, 1, x3], 
     GPL[2429] -> G[-z3^2, z3/(1 + z3), 1, z3, x3], 
     GPL[2430] -> G[-z3^2, z3/(1 + z3), z3, 0, x3], 
     GPL[2431] -> G[-z3^2, z3/(1 + z3), z3, 1, x3], 
     GPL[2432] -> G[-z3^2, z3/(1 + z3), z3, z3, x3], 
     GPL[2433] -> G[-z3^2, z3/(1 + z3), z3/(1 + z3), 0, x3], 
     GPL[2434] -> G[-z3^2, z3/(1 + z3), z3/(1 + z3), 1, x3], 
     GPL[2435] -> G[-z3^2, z3/(1 + z3), z3/(1 + z3), z3, x3], 
     GPL[2436] -> G[-z3^2, z3/(1 + z3), 1 + z3, 0, x3], 
     GPL[2437] -> G[-z3^2, z3/(1 + z3), 1 + z3, 1, x3], 
     GPL[2438] -> G[-z3^2, z3/(1 + z3), 1 + z3, z3, x3], 
     GPL[2439] -> G[-z3^2, 1 + z3, 0, 0, x3], 
     GPL[2440] -> G[-z3^2, 1 + z3, 0, 1, x3], 
     GPL[2441] -> G[-z3^2, 1 + z3, 0, z3, x3], 
     GPL[2442] -> G[-z3^2, 1 + z3, 1, 0, x3], 
     GPL[2443] -> G[-z3^2, 1 + z3, 1, 1, x3], 
     GPL[2444] -> G[-z3^2, 1 + z3, 1, z3, x3], 
     GPL[2445] -> G[-z3^2, 1 + z3, z3, 0, x3], 
     GPL[2446] -> G[-z3^2, 1 + z3, z3, 1, x3], 
     GPL[2447] -> G[-z3^2, 1 + z3, z3, z3, x3], 
     GPL[2448] -> G[-z3^2, 1 + z3, z3/(1 + z3), 0, x3], 
     GPL[2449] -> G[-z3^2, 1 + z3, z3/(1 + z3), 1, x3], 
     GPL[2450] -> G[-z3^2, 1 + z3, z3/(1 + z3), z3, x3], 
     GPL[2451] -> G[-z3^2, 1 + z3, 1 + z3, 0, x3], 
     GPL[2452] -> G[-z3^2, 1 + z3, 1 + z3, 1, x3], 
     GPL[2453] -> G[-z3^2, 1 + z3, 1 + z3, z3, x3], 
     GPL[2454] -> G[-z3^2, z3/(2 + z3), 0, 1, x3], 
     GPL[2455] -> G[-z3^2, z3/(2 + z3), 0, z3, x3], 
     GPL[2456] -> G[-z3^2, z3/(2 + z3), z3, 0, x3], 
     GPL[2457] -> G[-z3^2, z3/(2 + z3), z3/(1 + z3), 0, x3], 
     GPL[2458] -> G[-z3^2, z3/(2 + z3), z3/(1 + z3), 1, x3], 
     GPL[2459] -> G[-z3^2, z3/(2 + z3), z3/(1 + z3), z3, x3], 
     GPL[2460] -> G[-z3^2, 1 + 2*z3, z3, 0, x3], 
     GPL[2461] -> G[-z3^2, 1 + 2*z3, 1 + z3, 0, x3], 
     GPL[2462] -> G[-z3^2, 1 + 2*z3, 1 + z3, 1, x3], 
     GPL[2463] -> G[-z3^2, 1 + 2*z3, 1 + z3, z3, x3], 
     GPL[2464] -> G[z3/(1 + z3), 0, -1, 0, x3], 
     GPL[2465] -> G[z3/(1 + z3), 0, 0, 0, x3], 
     GPL[2466] -> G[z3/(1 + z3), 0, 0, 1, x3], 
     GPL[2467] -> G[z3/(1 + z3), 0, 0, z3, x3], 
     GPL[2468] -> G[z3/(1 + z3), 0, 1, 0, x3], 
     GPL[2469] -> G[z3/(1 + z3), 0, 1, 1, x3], 
     GPL[2470] -> G[z3/(1 + z3), 0, 1, z3, x3], 
     GPL[2471] -> G[z3/(1 + z3), 0, z3, 0, x3], 
     GPL[2472] -> G[z3/(1 + z3), 0, z3, 1, x3], 
     GPL[2473] -> G[z3/(1 + z3), 0, z3, z3, x3], 
     GPL[2474] -> G[z3/(1 + z3), 0, z3/(1 + z3), 0, x3], 
     GPL[2475] -> G[z3/(1 + z3), 0, z3/(1 + z3), 1, x3], 
     GPL[2476] -> G[z3/(1 + z3), 0, z3/(1 + z3), z3, x3], 
     GPL[2477] -> G[z3/(1 + z3), 0, 1 + z3, 0, x3], 
     GPL[2478] -> G[z3/(1 + z3), 0, 1 + z3, 1, x3], 
     GPL[2479] -> G[z3/(1 + z3), 0, 1 + z3, z3, x3], 
     GPL[2480] -> G[z3/(1 + z3), 1, 0, 0, x3], 
     GPL[2481] -> G[z3/(1 + z3), 1, 0, 1, x3], 
     GPL[2482] -> G[z3/(1 + z3), 1, 0, z3, x3], 
     GPL[2483] -> G[z3/(1 + z3), 1, 1, 0, x3], 
     GPL[2484] -> G[z3/(1 + z3), 1, 1, 1, x3], 
     GPL[2485] -> G[z3/(1 + z3), 1, 1, z3, x3], 
     GPL[2486] -> G[z3/(1 + z3), 1, z3, 0, x3], 
     GPL[2487] -> G[z3/(1 + z3), 1, z3, 1, x3], 
     GPL[2488] -> G[z3/(1 + z3), 1, z3, z3, x3], 
     GPL[2489] -> G[z3/(1 + z3), 1, z3/(1 + z3), 0, x3], 
     GPL[2490] -> G[z3/(1 + z3), 1, z3/(1 + z3), 1, x3], 
     GPL[2491] -> G[z3/(1 + z3), 1, z3/(1 + z3), z3, x3], 
     GPL[2492] -> G[z3/(1 + z3), 1, 1 + z3, 0, x3], 
     GPL[2493] -> G[z3/(1 + z3), 1, 1 + z3, 1, x3], 
     GPL[2494] -> G[z3/(1 + z3), 1, 1 + z3, z3, x3], 
     GPL[2495] -> G[z3/(1 + z3), z3, -1, 0, x3], 
     GPL[2496] -> G[z3/(1 + z3), z3, 0, 0, x3], 
     GPL[2497] -> G[z3/(1 + z3), z3, 0, 1, x3], 
     GPL[2498] -> G[z3/(1 + z3), z3, 0, z3, x3], 
     GPL[2499] -> G[z3/(1 + z3), z3, 1, 0, x3], 
     GPL[2500] -> G[z3/(1 + z3), z3, 1, 1, x3], 
     GPL[2501] -> G[z3/(1 + z3), z3, 1, z3, x3], 
     GPL[2502] -> G[z3/(1 + z3), z3, z3, 0, x3], 
     GPL[2503] -> G[z3/(1 + z3), z3, z3, 1, x3], 
     GPL[2504] -> G[z3/(1 + z3), z3, z3, z3, x3], 
     GPL[2505] -> G[z3/(1 + z3), z3, z3/(1 + z3), 0, x3], 
     GPL[2506] -> G[z3/(1 + z3), z3, z3/(1 + z3), 1, x3], 
     GPL[2507] -> G[z3/(1 + z3), z3, z3/(1 + z3), z3, x3], 
     GPL[2508] -> G[z3/(1 + z3), z3, 1 + z3, 0, x3], 
     GPL[2509] -> G[z3/(1 + z3), z3, 1 + z3, 1, x3], 
     GPL[2510] -> G[z3/(1 + z3), z3, 1 + z3, z3, x3], 
     GPL[2511] -> G[z3/(1 + z3), -z3^2, 0, 1, x3], 
     GPL[2512] -> G[z3/(1 + z3), -z3^2, 0, z3, x3], 
     GPL[2513] -> G[z3/(1 + z3), -z3^2, z3, 0, x3], 
     GPL[2514] -> G[z3/(1 + z3), -z3^2, z3/(1 + z3), 0, x3], 
     GPL[2515] -> G[z3/(1 + z3), -z3^2, z3/(1 + z3), 1, x3], 
     GPL[2516] -> G[z3/(1 + z3), -z3^2, z3/(1 + z3), z3, x3], 
     GPL[2517] -> G[z3/(1 + z3), -z3^2, 1 + z3, 0, x3], 
     GPL[2518] -> G[z3/(1 + z3), -z3^2, 1 + z3, 1, x3], 
     GPL[2519] -> G[z3/(1 + z3), -z3^2, 1 + z3, z3, x3], 
     GPL[2520] -> G[z3/(1 + z3), z3/(1 + z3), 0, 0, x3], 
     GPL[2521] -> G[z3/(1 + z3), z3/(1 + z3), 0, 1, x3], 
     GPL[2522] -> G[z3/(1 + z3), z3/(1 + z3), 0, z3, x3], 
     GPL[2523] -> G[z3/(1 + z3), z3/(1 + z3), 1, 0, x3], 
     GPL[2524] -> G[z3/(1 + z3), z3/(1 + z3), 1, 1, x3], 
     GPL[2525] -> G[z3/(1 + z3), z3/(1 + z3), 1, z3, x3], 
     GPL[2526] -> G[z3/(1 + z3), z3/(1 + z3), z3, 0, x3], 
     GPL[2527] -> G[z3/(1 + z3), z3/(1 + z3), z3, 1, x3], 
     GPL[2528] -> G[z3/(1 + z3), z3/(1 + z3), z3, z3, x3], 
     GPL[2529] -> G[z3/(1 + z3), z3/(1 + z3), z3/(1 + z3), 0, x3], 
     GPL[2530] -> G[z3/(1 + z3), z3/(1 + z3), z3/(1 + z3), 1, x3], 
     GPL[2531] -> G[z3/(1 + z3), z3/(1 + z3), z3/(1 + z3), z3, x3], 
     GPL[2532] -> G[z3/(1 + z3), z3/(1 + z3), 1 + z3, 0, x3], 
     GPL[2533] -> G[z3/(1 + z3), z3/(1 + z3), 1 + z3, 1, x3], 
     GPL[2534] -> G[z3/(1 + z3), z3/(1 + z3), 1 + z3, z3, x3], 
     GPL[2535] -> G[z3/(1 + z3), 1 + z3, 0, 0, x3], 
     GPL[2536] -> G[z3/(1 + z3), 1 + z3, 0, 1, x3], 
     GPL[2537] -> G[z3/(1 + z3), 1 + z3, 0, z3, x3], 
     GPL[2538] -> G[z3/(1 + z3), 1 + z3, 1, 0, x3], 
     GPL[2539] -> G[z3/(1 + z3), 1 + z3, 1, 1, x3], 
     GPL[2540] -> G[z3/(1 + z3), 1 + z3, 1, z3, x3], 
     GPL[2541] -> G[z3/(1 + z3), 1 + z3, z3, 0, x3], 
     GPL[2542] -> G[z3/(1 + z3), 1 + z3, z3, 1, x3], 
     GPL[2543] -> G[z3/(1 + z3), 1 + z3, z3, z3, x3], 
     GPL[2544] -> G[z3/(1 + z3), 1 + z3, z3/(1 + z3), 0, x3], 
     GPL[2545] -> G[z3/(1 + z3), 1 + z3, z3/(1 + z3), 1, x3], 
     GPL[2546] -> G[z3/(1 + z3), 1 + z3, z3/(1 + z3), z3, x3], 
     GPL[2547] -> G[z3/(1 + z3), 1 + z3, 1 + z3, 0, x3], 
     GPL[2548] -> G[z3/(1 + z3), 1 + z3, 1 + z3, 1, x3], 
     GPL[2549] -> G[z3/(1 + z3), 1 + z3, 1 + z3, z3, x3], 
     GPL[2550] -> G[z3/(1 + z3), z3/(2 + z3), 0, 1, x3], 
     GPL[2551] -> G[z3/(1 + z3), z3/(2 + z3), 0, z3, x3], 
     GPL[2552] -> G[z3/(1 + z3), z3/(2 + z3), z3, 0, x3], 
     GPL[2553] -> G[z3/(1 + z3), z3/(2 + z3), z3/(1 + z3), 0, x3], 
     GPL[2554] -> G[z3/(1 + z3), z3/(2 + z3), z3/(1 + z3), 1, x3], 
     GPL[2555] -> G[z3/(1 + z3), z3/(2 + z3), z3/(1 + z3), z3, x3], 
     GPL[2556] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 0, 0, x3], GPL[2557] -> G[z3/(1 + z3), 
       (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 0, 1, x3], 
     GPL[2558] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 0, z3, x3], GPL[2559] -> G[z3/(1 + z3), 
       (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), 0, x3], 
     GPL[2560] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), z3/(1 + z3), 1, x3], GPL[2561] -> 
      G[z3/(1 + z3), (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), z3, x3], GPL[2562] -> G[z3/(1 + z3), 
       (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, 0, x3], 
     GPL[2563] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, 1, x3], GPL[2564] -> 
      G[z3/(1 + z3), (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, 
       z3, x3], GPL[2565] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 0, 0, x3], GPL[2566] -> G[z3/(1 + z3), 
       (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, 1, x3], 
     GPL[2567] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 0, z3, x3], GPL[2568] -> G[z3/(1 + z3), 
       (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), 0, x3], 
     GPL[2569] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), z3/(1 + z3), 1, x3], GPL[2570] -> 
      G[z3/(1 + z3), (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), z3, x3], GPL[2571] -> G[z3/(1 + z3), 
       (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, 0, x3], 
     GPL[2572] -> G[z3/(1 + z3), (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, 1, x3], GPL[2573] -> 
      G[z3/(1 + z3), (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, 
       z3, x3], GPL[2574] -> G[1 + z3, 0, -1, 0, x3], 
     GPL[2575] -> G[1 + z3, 0, 0, 0, x3], GPL[2576] -> 
      G[1 + z3, 0, 0, 1, x3], GPL[2577] -> G[1 + z3, 0, 0, z3, x3], 
     GPL[2578] -> G[1 + z3, 0, 1, 0, x3], GPL[2579] -> 
      G[1 + z3, 0, 1, 1, x3], GPL[2580] -> G[1 + z3, 0, 1, z3, x3], 
     GPL[2581] -> G[1 + z3, 0, z3, 0, x3], GPL[2582] -> 
      G[1 + z3, 0, z3, 1, x3], GPL[2583] -> G[1 + z3, 0, z3, z3, x3], 
     GPL[2584] -> G[1 + z3, 0, z3/(1 + z3), 0, x3], 
     GPL[2585] -> G[1 + z3, 0, z3/(1 + z3), 1, x3], 
     GPL[2586] -> G[1 + z3, 0, z3/(1 + z3), z3, x3], 
     GPL[2587] -> G[1 + z3, 0, 1 + z3, 0, x3], 
     GPL[2588] -> G[1 + z3, 0, 1 + z3, 1, x3], 
     GPL[2589] -> G[1 + z3, 0, 1 + z3, z3, x3], 
     GPL[2590] -> G[1 + z3, 1, 0, 0, x3], GPL[2591] -> 
      G[1 + z3, 1, 0, 1, x3], GPL[2592] -> G[1 + z3, 1, 0, z3, x3], 
     GPL[2593] -> G[1 + z3, 1, 1, 0, x3], GPL[2594] -> 
      G[1 + z3, 1, 1, 1, x3], GPL[2595] -> G[1 + z3, 1, 1, z3, x3], 
     GPL[2596] -> G[1 + z3, 1, z3, 0, x3], GPL[2597] -> 
      G[1 + z3, 1, z3, 1, x3], GPL[2598] -> G[1 + z3, 1, z3, z3, x3], 
     GPL[2599] -> G[1 + z3, 1, z3/(1 + z3), 0, x3], 
     GPL[2600] -> G[1 + z3, 1, z3/(1 + z3), 1, x3], 
     GPL[2601] -> G[1 + z3, 1, z3/(1 + z3), z3, x3], 
     GPL[2602] -> G[1 + z3, 1, 1 + z3, 0, x3], 
     GPL[2603] -> G[1 + z3, 1, 1 + z3, 1, x3], 
     GPL[2604] -> G[1 + z3, 1, 1 + z3, z3, x3], 
     GPL[2605] -> G[1 + z3, z3, -1, 0, x3], GPL[2606] -> 
      G[1 + z3, z3, 0, 0, x3], GPL[2607] -> G[1 + z3, z3, 0, 1, x3], 
     GPL[2608] -> G[1 + z3, z3, 0, z3, x3], GPL[2609] -> 
      G[1 + z3, z3, 1, 0, x3], GPL[2610] -> G[1 + z3, z3, 1, 1, x3], 
     GPL[2611] -> G[1 + z3, z3, 1, z3, x3], GPL[2612] -> 
      G[1 + z3, z3, z3, 0, x3], GPL[2613] -> G[1 + z3, z3, z3, 1, x3], 
     GPL[2614] -> G[1 + z3, z3, z3, z3, x3], GPL[2615] -> 
      G[1 + z3, z3, z3/(1 + z3), 0, x3], GPL[2616] -> 
      G[1 + z3, z3, z3/(1 + z3), 1, x3], GPL[2617] -> 
      G[1 + z3, z3, z3/(1 + z3), z3, x3], GPL[2618] -> 
      G[1 + z3, z3, 1 + z3, 0, x3], GPL[2619] -> G[1 + z3, z3, 1 + z3, 1, 
       x3], GPL[2620] -> G[1 + z3, z3, 1 + z3, z3, x3], 
     GPL[2621] -> G[1 + z3, -z3^2, 0, 1, x3], 
     GPL[2622] -> G[1 + z3, -z3^2, 0, z3, x3], 
     GPL[2623] -> G[1 + z3, -z3^2, z3, 0, x3], 
     GPL[2624] -> G[1 + z3, -z3^2, z3/(1 + z3), 0, x3], 
     GPL[2625] -> G[1 + z3, -z3^2, z3/(1 + z3), 1, x3], 
     GPL[2626] -> G[1 + z3, -z3^2, z3/(1 + z3), z3, x3], 
     GPL[2627] -> G[1 + z3, -z3^2, 1 + z3, 0, x3], 
     GPL[2628] -> G[1 + z3, -z3^2, 1 + z3, 1, x3], 
     GPL[2629] -> G[1 + z3, -z3^2, 1 + z3, z3, x3], 
     GPL[2630] -> G[1 + z3, z3/(1 + z3), 0, 0, x3], 
     GPL[2631] -> G[1 + z3, z3/(1 + z3), 0, 1, x3], 
     GPL[2632] -> G[1 + z3, z3/(1 + z3), 0, z3, x3], 
     GPL[2633] -> G[1 + z3, z3/(1 + z3), 1, 0, x3], 
     GPL[2634] -> G[1 + z3, z3/(1 + z3), 1, 1, x3], 
     GPL[2635] -> G[1 + z3, z3/(1 + z3), 1, z3, x3], 
     GPL[2636] -> G[1 + z3, z3/(1 + z3), z3, 0, x3], 
     GPL[2637] -> G[1 + z3, z3/(1 + z3), z3, 1, x3], 
     GPL[2638] -> G[1 + z3, z3/(1 + z3), z3, z3, x3], 
     GPL[2639] -> G[1 + z3, z3/(1 + z3), z3/(1 + z3), 0, x3], 
     GPL[2640] -> G[1 + z3, z3/(1 + z3), z3/(1 + z3), 1, x3], 
     GPL[2641] -> G[1 + z3, z3/(1 + z3), z3/(1 + z3), z3, x3], 
     GPL[2642] -> G[1 + z3, z3/(1 + z3), 1 + z3, 0, x3], 
     GPL[2643] -> G[1 + z3, z3/(1 + z3), 1 + z3, 1, x3], 
     GPL[2644] -> G[1 + z3, z3/(1 + z3), 1 + z3, z3, x3], 
     GPL[2645] -> G[1 + z3, 1 + z3, 0, 0, x3], 
     GPL[2646] -> G[1 + z3, 1 + z3, 0, 1, x3], 
     GPL[2647] -> G[1 + z3, 1 + z3, 0, z3, x3], 
     GPL[2648] -> G[1 + z3, 1 + z3, 1, 0, x3], 
     GPL[2649] -> G[1 + z3, 1 + z3, 1, 1, x3], 
     GPL[2650] -> G[1 + z3, 1 + z3, 1, z3, x3], 
     GPL[2651] -> G[1 + z3, 1 + z3, z3, 0, x3], 
     GPL[2652] -> G[1 + z3, 1 + z3, z3, 1, x3], 
     GPL[2653] -> G[1 + z3, 1 + z3, z3, z3, x3], 
     GPL[2654] -> G[1 + z3, 1 + z3, z3/(1 + z3), 0, x3], 
     GPL[2655] -> G[1 + z3, 1 + z3, z3/(1 + z3), 1, x3], 
     GPL[2656] -> G[1 + z3, 1 + z3, z3/(1 + z3), z3, x3], 
     GPL[2657] -> G[1 + z3, 1 + z3, 1 + z3, 0, x3], 
     GPL[2658] -> G[1 + z3, 1 + z3, 1 + z3, 1, x3], 
     GPL[2659] -> G[1 + z3, 1 + z3, 1 + z3, z3, x3], 
     GPL[2660] -> G[1 + z3, 1 + 2*z3, z3, 0, x3], 
     GPL[2661] -> G[1 + z3, 1 + 2*z3, 1 + z3, 0, x3], 
     GPL[2662] -> G[1 + z3, 1 + 2*z3, 1 + z3, 1, x3], 
     GPL[2663] -> G[1 + z3, 1 + 2*z3, 1 + z3, z3, x3], 
     GPL[2664] -> G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       0, 0, x3], GPL[2665] -> G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 0, 1, x3], GPL[2666] -> 
      G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 0, z3, x3], 
     GPL[2667] -> G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), 0, x3], GPL[2668] -> G[1 + z3, 
       (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), 1, x3], 
     GPL[2669] -> G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 
       z3/(1 + z3), z3, x3], GPL[2670] -> 
      G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, 0, 
       x3], GPL[2671] -> G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, 1, x3], GPL[2672] -> 
      G[1 + z3, (1 + 4*z3 + z3^2 - (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, z3, 
       x3], GPL[2673] -> G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 0, 0, x3], GPL[2674] -> 
      G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 0, 1, x3], 
     GPL[2675] -> G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 
       0, z3, x3], GPL[2676] -> G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), z3/(1 + z3), 0, x3], GPL[2677] -> 
      G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), z3/(1 + z3), 
       1, x3], GPL[2678] -> G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), z3/(1 + z3), z3, x3], GPL[2679] -> 
      G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, 0, 
       x3], GPL[2680] -> G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/
        (2*(1 + z3)), 1 + z3, 1, x3], GPL[2681] -> 
      G[1 + z3, (1 + 4*z3 + z3^2 + (1 + z3)*r[1])/(2*(1 + z3)), 1 + z3, z3, 
       x3], GPL[2682] -> G[z3/(2 + z3), 0, -1, 0, x3], 
     GPL[2683] -> G[z3/(2 + z3), 0, 0, 1, x3], 
     GPL[2684] -> G[z3/(2 + z3), 0, 0, z3, x3], 
     GPL[2685] -> G[z3/(2 + z3), 0, 1, 1, x3], 
     GPL[2686] -> G[z3/(2 + z3), 0, 1, z3, x3], 
     GPL[2687] -> G[z3/(2 + z3), 0, z3, 0, x3], 
     GPL[2688] -> G[z3/(2 + z3), 0, z3, 1, x3], 
     GPL[2689] -> G[z3/(2 + z3), 0, z3, z3, x3], 
     GPL[2690] -> G[z3/(2 + z3), 0, z3/(1 + z3), 0, x3], 
     GPL[2691] -> G[z3/(2 + z3), 0, z3/(1 + z3), 1, x3], 
     GPL[2692] -> G[z3/(2 + z3), 0, z3/(1 + z3), z3, x3], 
     GPL[2693] -> G[z3/(2 + z3), 0, 1 + z3, 0, x3], 
     GPL[2694] -> G[z3/(2 + z3), 0, 1 + z3, 1, x3], 
     GPL[2695] -> G[z3/(2 + z3), 0, 1 + z3, z3, x3], 
     GPL[2696] -> G[z3/(2 + z3), 1, 0, 1, x3], 
     GPL[2697] -> G[z3/(2 + z3), 1, 0, z3, x3], 
     GPL[2698] -> G[z3/(2 + z3), 1, z3, 0, x3], 
     GPL[2699] -> G[z3/(2 + z3), 1, z3/(1 + z3), 0, x3], 
     GPL[2700] -> G[z3/(2 + z3), 1, z3/(1 + z3), 1, x3], 
     GPL[2701] -> G[z3/(2 + z3), 1, z3/(1 + z3), z3, x3], 
     GPL[2702] -> G[z3/(2 + z3), z3, -1, 0, x3], 
     GPL[2703] -> G[z3/(2 + z3), z3, 0, 0, x3], 
     GPL[2704] -> G[z3/(2 + z3), z3, 0, 1, x3], 
     GPL[2705] -> G[z3/(2 + z3), z3, 0, z3, x3], 
     GPL[2706] -> G[z3/(2 + z3), z3, 1, 0, x3], 
     GPL[2707] -> G[z3/(2 + z3), z3, z3, 0, x3], 
     GPL[2708] -> G[z3/(2 + z3), z3, z3/(1 + z3), 0, x3], 
     GPL[2709] -> G[z3/(2 + z3), z3, z3/(1 + z3), 1, x3], 
     GPL[2710] -> G[z3/(2 + z3), z3, z3/(1 + z3), z3, x3], 
     GPL[2711] -> G[z3/(2 + z3), z3, 1 + z3, 0, x3], 
     GPL[2712] -> G[z3/(2 + z3), z3, 1 + z3, 1, x3], 
     GPL[2713] -> G[z3/(2 + z3), z3, 1 + z3, z3, x3], 
     GPL[2714] -> G[z3/(2 + z3), -z3^2, 0, 1, x3], 
     GPL[2715] -> G[z3/(2 + z3), -z3^2, 0, z3, x3], 
     GPL[2716] -> G[z3/(2 + z3), -z3^2, z3, 0, x3], 
     GPL[2717] -> G[z3/(2 + z3), -z3^2, z3/(1 + z3), 0, x3], 
     GPL[2718] -> G[z3/(2 + z3), -z3^2, z3/(1 + z3), 1, x3], 
     GPL[2719] -> G[z3/(2 + z3), -z3^2, z3/(1 + z3), z3, x3], 
     GPL[2720] -> G[z3/(2 + z3), -z3^2, 1 + z3, 0, x3], 
     GPL[2721] -> G[z3/(2 + z3), -z3^2, 1 + z3, 1, x3], 
     GPL[2722] -> G[z3/(2 + z3), -z3^2, 1 + z3, z3, x3], 
     GPL[2723] -> G[z3/(2 + z3), z3/(1 + z3), 0, 0, x3], 
     GPL[2724] -> G[z3/(2 + z3), z3/(1 + z3), 0, 1, x3], 
     GPL[2725] -> G[z3/(2 + z3), z3/(1 + z3), 0, z3, x3], 
     GPL[2726] -> G[z3/(2 + z3), z3/(1 + z3), 1, 0, x3], 
     GPL[2727] -> G[z3/(2 + z3), z3/(1 + z3), 1, 1, x3], 
     GPL[2728] -> G[z3/(2 + z3), z3/(1 + z3), 1, z3, x3], 
     GPL[2729] -> G[z3/(2 + z3), z3/(1 + z3), z3, 0, x3], 
     GPL[2730] -> G[z3/(2 + z3), z3/(1 + z3), z3, 1, x3], 
     GPL[2731] -> G[z3/(2 + z3), z3/(1 + z3), z3, z3, x3], 
     GPL[2732] -> G[z3/(2 + z3), z3/(1 + z3), z3/(1 + z3), 0, x3], 
     GPL[2733] -> G[z3/(2 + z3), z3/(1 + z3), z3/(1 + z3), 1, x3], 
     GPL[2734] -> G[z3/(2 + z3), z3/(1 + z3), z3/(1 + z3), z3, x3], 
     GPL[2735] -> G[z3/(2 + z3), z3/(1 + z3), 1 + z3, 0, x3], 
     GPL[2736] -> G[z3/(2 + z3), z3/(1 + z3), 1 + z3, 1, x3], 
     GPL[2737] -> G[z3/(2 + z3), z3/(1 + z3), 1 + z3, z3, x3], 
     GPL[2738] -> G[z3/(2 + z3), z3/(2 + z3), 0, 1, x3], 
     GPL[2739] -> G[z3/(2 + z3), z3/(2 + z3), 0, z3, x3], 
     GPL[2740] -> G[z3/(2 + z3), z3/(2 + z3), z3, 0, x3], 
     GPL[2741] -> G[z3/(2 + z3), z3/(2 + z3), z3/(1 + z3), 0, x3], 
     GPL[2742] -> G[z3/(2 + z3), z3/(2 + z3), z3/(1 + z3), 1, x3], 
     GPL[2743] -> G[z3/(2 + z3), z3/(2 + z3), z3/(1 + z3), z3, x3], 
     GPL[2744] -> G[1 - x3 + z3, 0, 0, 1, y3], 
     GPL[2745] -> G[1 - x3 + z3, 0, 0, -x3, y3], 
     GPL[2746] -> G[1 - x3 + z3, 0, 1, 1, y3], 
     GPL[2747] -> G[1 - x3 + z3, 0, 1, -x3, y3], 
     GPL[2748] -> G[1 - x3 + z3, 0, 1 - x3, 1, y3], 
     GPL[2749] -> G[1 - x3 + z3, 0, 1 - x3, -x3, y3], 
     GPL[2750] -> G[1 - x3 + z3, 0, -x3, 1, y3], 
     GPL[2751] -> G[1 - x3 + z3, 0, -x3, -x3, y3], 
     GPL[2752] -> G[1 - x3 + z3, 0, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2753] -> G[1 - x3 + z3, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2754] -> G[1 - x3 + z3, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2755] -> G[1 - x3 + z3, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2756] -> G[1 - x3 + z3, 1, 0, 1, y3], 
     GPL[2757] -> G[1 - x3 + z3, 1, 0, -x3, y3], 
     GPL[2758] -> G[1 - x3 + z3, 1, 1, 1, y3], 
     GPL[2759] -> G[1 - x3 + z3, 1, 1, -x3, y3], 
     GPL[2760] -> G[1 - x3 + z3, 1, 1 - x3, 1, y3], 
     GPL[2761] -> G[1 - x3 + z3, 1, 1 - x3, -x3, y3], 
     GPL[2762] -> G[1 - x3 + z3, 1, -x3, 1, y3], 
     GPL[2763] -> G[1 - x3 + z3, 1, -x3, -x3, y3], 
     GPL[2764] -> G[1 - x3 + z3, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2765] -> G[1 - x3 + z3, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2766] -> G[1 - x3 + z3, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2767] -> G[1 - x3 + z3, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2768] -> G[1 - x3 + z3, (1 - x3)/2, 0, 1, y3], 
     GPL[2769] -> G[1 - x3 + z3, (1 - x3)/2, 0, -x3, y3], 
     GPL[2770] -> G[1 - x3 + z3, (1 - x3)/2, 1 - x3, 1, y3], 
     GPL[2771] -> G[1 - x3 + z3, (1 - x3)/2, 1 - x3, -x3, y3], 
     GPL[2772] -> G[1 - x3 + z3, 1 - x3, 0, 1, y3], 
     GPL[2773] -> G[1 - x3 + z3, 1 - x3, 0, -x3, y3], 
     GPL[2774] -> G[1 - x3 + z3, 1 - x3, 1, 1, y3], 
     GPL[2775] -> G[1 - x3 + z3, 1 - x3, 1, -x3, y3], 
     GPL[2776] -> G[1 - x3 + z3, 1 - x3, 1 - x3, 1, y3], 
     GPL[2777] -> G[1 - x3 + z3, 1 - x3, 1 - x3, -x3, y3], 
     GPL[2778] -> G[1 - x3 + z3, 1 - x3, -x3, 1, y3], 
     GPL[2779] -> G[1 - x3 + z3, 1 - x3, -x3, -x3, y3], 
     GPL[2780] -> G[1 - x3 + z3, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2781] -> G[1 - x3 + z3, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2782] -> G[1 - x3 + z3, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2783] -> G[1 - x3 + z3, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2784] -> G[1 - x3 + z3, -x3, 0, 1, y3], 
     GPL[2785] -> G[1 - x3 + z3, -x3, 0, -x3, y3], 
     GPL[2786] -> G[1 - x3 + z3, -x3, 1, 1, y3], 
     GPL[2787] -> G[1 - x3 + z3, -x3, 1, -x3, y3], 
     GPL[2788] -> G[1 - x3 + z3, -x3, 1 - x3, 1, y3], 
     GPL[2789] -> G[1 - x3 + z3, -x3, 1 - x3, -x3, y3], 
     GPL[2790] -> G[1 - x3 + z3, -x3, -x3, 1, y3], 
     GPL[2791] -> G[1 - x3 + z3, -x3, -x3, -x3, y3], 
     GPL[2792] -> G[1 - x3 + z3, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2793] -> G[1 - x3 + z3, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2794] -> G[1 - x3 + z3, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2795] -> G[1 - x3 + z3, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2796] -> G[1 - x3 + z3, x3/z3, 0, 1, y3], 
     GPL[2797] -> G[1 - x3 + z3, x3/z3, 0, -x3, y3], 
     GPL[2798] -> G[1 - x3 + z3, x3/z3, 1, 1, y3], 
     GPL[2799] -> G[1 - x3 + z3, x3/z3, 1, -x3, y3], 
     GPL[2800] -> G[1 - x3 + z3, x3/z3, 1 - x3, 1, y3], 
     GPL[2801] -> G[1 - x3 + z3, x3/z3, 1 - x3, -x3, y3], 
     GPL[2802] -> G[1 - x3 + z3, x3/z3, -x3, 1, y3], 
     GPL[2803] -> G[1 - x3 + z3, x3/z3, -x3, -x3, y3], 
     GPL[2804] -> G[1 - x3 + z3, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2805] -> G[1 - x3 + z3, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2806] -> G[1 - x3 + z3, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2807] -> G[1 - x3 + z3, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2808] -> G[1 - x3 + z3, -z3, 0, 1, y3], 
     GPL[2809] -> G[1 - x3 + z3, -z3, 0, -x3, y3], 
     GPL[2810] -> G[1 - x3 + z3, -z3, 1, 1, y3], 
     GPL[2811] -> G[1 - x3 + z3, -z3, 1, -x3, y3], 
     GPL[2812] -> G[1 - x3 + z3, -z3, 1 - x3, 1, y3], 
     GPL[2813] -> G[1 - x3 + z3, -z3, 1 - x3, -x3, y3], 
     GPL[2814] -> G[1 - x3 + z3, -z3, -x3, 1, y3], 
     GPL[2815] -> G[1 - x3 + z3, -z3, -x3, -x3, y3], 
     GPL[2816] -> G[1 - x3 + z3, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2817] -> G[1 - x3 + z3, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2818] -> G[1 - x3 + z3, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2819] -> G[1 - x3 + z3, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2820] -> G[1 - x3 + z3, 1 - x3 + z3, 0, 1, y3], 
     GPL[2821] -> G[1 - x3 + z3, 1 - x3 + z3, 0, -x3, y3], 
     GPL[2822] -> G[1 - x3 + z3, 1 - x3 + z3, 1, 1, y3], 
     GPL[2823] -> G[1 - x3 + z3, 1 - x3 + z3, 1, -x3, y3], 
     GPL[2824] -> G[1 - x3 + z3, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[2825] -> G[1 - x3 + z3, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[2826] -> G[1 - x3 + z3, 1 - x3 + z3, -x3, 1, y3], 
     GPL[2827] -> G[1 - x3 + z3, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[2828] -> G[1 - x3 + z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2829] -> G[1 - x3 + z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2830] -> G[1 - x3 + z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2831] -> G[1 - x3 + z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2832] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 0, 1, y3], 
     GPL[2833] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 0, -x3, y3], 
     GPL[2834] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 1, 1, y3], 
     GPL[2835] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[2836] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 1 - x3, 1, y3], 
     GPL[2837] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[2838] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[2839] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[2840] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 
       1, y3], GPL[2841] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[2842] -> 
      G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2843] -> G[1 - x3 + z3, 1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 
       -x3, y3], GPL[2844] -> G[1 - x3 + z3, (1 - x3 - r[2])/2, 1, 1, y3], 
     GPL[2845] -> G[1 - x3 + z3, (1 - x3 - r[2])/2, 1, -x3, y3], 
     GPL[2846] -> G[1 - x3 + z3, (1 - x3 - r[2])/2, -x3, 1, y3], 
     GPL[2847] -> G[1 - x3 + z3, (1 - x3 - r[2])/2, -x3, -x3, y3], 
     GPL[2848] -> G[1 - x3 + z3, (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[2849] -> G[1 - x3 + z3, (1 - x3 - r[2])/2, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[2850] -> 
      G[1 - x3 + z3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2851] -> G[1 - x3 + z3, (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, 
       y3], GPL[2852] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, 1, 1, y3], 
     GPL[2853] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, 1, -x3, y3], 
     GPL[2854] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, -x3, 1, y3], 
     GPL[2855] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, -x3, -x3, y3], 
     GPL[2856] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[2857] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[2858] -> 
      G[1 - x3 + z3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2859] -> G[1 - x3 + z3, (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, 
       y3], GPL[2860] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 0, 1, y3], 
     GPL[2861] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 0, -x3, y3], 
     GPL[2862] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[2863] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[2864] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1 - x3, 1, y3], 
     GPL[2865] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1 - x3, -x3, y3], 
     GPL[2866] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, 1, y3], 
     GPL[2867] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, -x3, -x3, y3], 
     GPL[2868] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[2869] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[2870] -> 
      G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2871] -> G[1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 
       -x3, y3], GPL[2872] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 0, 1, y3], 
     GPL[2873] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 0, -x3, y3], 
     GPL[2874] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[2875] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[2876] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1 - x3, 1, y3], 
     GPL[2877] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1 - x3, -x3, y3], 
     GPL[2878] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, 1, y3], 
     GPL[2879] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, -x3, y3], 
     GPL[2880] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[2881] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[2882] -> 
      G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2883] -> G[1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 
       -x3, y3], GPL[2884] -> G[1 + 2*z3, 1, z3, 0, x3], 
     GPL[2885] -> G[1 + 2*z3, 1, 1 + z3, 0, x3], 
     GPL[2886] -> G[1 + 2*z3, 1, 1 + z3, 1, x3], 
     GPL[2887] -> G[1 + 2*z3, 1, 1 + z3, z3, x3], 
     GPL[2888] -> G[1 + 2*z3, z3, -1, 0, x3], 
     GPL[2889] -> G[1 + 2*z3, z3, 0, 0, x3], GPL[2890] -> 
      G[1 + 2*z3, z3, 0, 1, x3], GPL[2891] -> G[1 + 2*z3, z3, 0, z3, x3], 
     GPL[2892] -> G[1 + 2*z3, z3, 1, 0, x3], GPL[2893] -> 
      G[1 + 2*z3, z3, z3, 0, x3], GPL[2894] -> G[1 + 2*z3, z3, z3/(1 + z3), 
       0, x3], GPL[2895] -> G[1 + 2*z3, z3, z3/(1 + z3), 1, x3], 
     GPL[2896] -> G[1 + 2*z3, z3, z3/(1 + z3), z3, x3], 
     GPL[2897] -> G[1 + 2*z3, z3, 1 + z3, 0, x3], 
     GPL[2898] -> G[1 + 2*z3, z3, 1 + z3, 1, x3], 
     GPL[2899] -> G[1 + 2*z3, z3, 1 + z3, z3, x3], 
     GPL[2900] -> G[1 + 2*z3, -z3^2, 0, 1, x3], 
     GPL[2901] -> G[1 + 2*z3, -z3^2, 0, z3, x3], 
     GPL[2902] -> G[1 + 2*z3, -z3^2, z3, 0, x3], 
     GPL[2903] -> G[1 + 2*z3, -z3^2, z3/(1 + z3), 0, x3], 
     GPL[2904] -> G[1 + 2*z3, -z3^2, z3/(1 + z3), 1, x3], 
     GPL[2905] -> G[1 + 2*z3, -z3^2, z3/(1 + z3), z3, x3], 
     GPL[2906] -> G[1 + 2*z3, -z3^2, 1 + z3, 0, x3], 
     GPL[2907] -> G[1 + 2*z3, -z3^2, 1 + z3, 1, x3], 
     GPL[2908] -> G[1 + 2*z3, -z3^2, 1 + z3, z3, x3], 
     GPL[2909] -> G[1 + 2*z3, 1 + z3, 0, 0, x3], 
     GPL[2910] -> G[1 + 2*z3, 1 + z3, 0, 1, x3], 
     GPL[2911] -> G[1 + 2*z3, 1 + z3, 0, z3, x3], 
     GPL[2912] -> G[1 + 2*z3, 1 + z3, 1, 0, x3], 
     GPL[2913] -> G[1 + 2*z3, 1 + z3, 1, 1, x3], 
     GPL[2914] -> G[1 + 2*z3, 1 + z3, 1, z3, x3], 
     GPL[2915] -> G[1 + 2*z3, 1 + z3, z3, 0, x3], 
     GPL[2916] -> G[1 + 2*z3, 1 + z3, z3, 1, x3], 
     GPL[2917] -> G[1 + 2*z3, 1 + z3, z3, z3, x3], 
     GPL[2918] -> G[1 + 2*z3, 1 + z3, z3/(1 + z3), 0, x3], 
     GPL[2919] -> G[1 + 2*z3, 1 + z3, z3/(1 + z3), 1, x3], 
     GPL[2920] -> G[1 + 2*z3, 1 + z3, z3/(1 + z3), z3, x3], 
     GPL[2921] -> G[1 + 2*z3, 1 + z3, 1 + z3, 0, x3], 
     GPL[2922] -> G[1 + 2*z3, 1 + z3, 1 + z3, 1, x3], 
     GPL[2923] -> G[1 + 2*z3, 1 + z3, 1 + z3, z3, x3], 
     GPL[2924] -> G[1 + 2*z3, 1 + 2*z3, z3, 0, x3], 
     GPL[2925] -> G[1 + 2*z3, 1 + 2*z3, 1 + z3, 0, x3], 
     GPL[2926] -> G[1 + 2*z3, 1 + 2*z3, 1 + z3, 1, x3], 
     GPL[2927] -> G[1 + 2*z3, 1 + 2*z3, 1 + z3, z3, x3], 
     GPL[2928] -> G[1 - (x3*(1 + z3))/z3, 0, 0, 1, y3], 
     GPL[2929] -> G[1 - (x3*(1 + z3))/z3, 0, 0, -x3, y3], 
     GPL[2930] -> G[1 - (x3*(1 + z3))/z3, 0, 1, 1, y3], 
     GPL[2931] -> G[1 - (x3*(1 + z3))/z3, 0, 1, -x3, y3], 
     GPL[2932] -> G[1 - (x3*(1 + z3))/z3, 0, 1 - x3, 1, y3], 
     GPL[2933] -> G[1 - (x3*(1 + z3))/z3, 0, 1 - x3, -x3, y3], 
     GPL[2934] -> G[1 - (x3*(1 + z3))/z3, 0, -x3, 1, y3], 
     GPL[2935] -> G[1 - (x3*(1 + z3))/z3, 0, -x3, -x3, y3], 
     GPL[2936] -> G[1 - (x3*(1 + z3))/z3, 0, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2937] -> G[1 - (x3*(1 + z3))/z3, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2938] -> G[1 - (x3*(1 + z3))/z3, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2939] -> G[1 - (x3*(1 + z3))/z3, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2940] -> G[1 - (x3*(1 + z3))/z3, 1, 0, 1, y3], 
     GPL[2941] -> G[1 - (x3*(1 + z3))/z3, 1, 0, -x3, y3], 
     GPL[2942] -> G[1 - (x3*(1 + z3))/z3, 1, 1, 1, y3], 
     GPL[2943] -> G[1 - (x3*(1 + z3))/z3, 1, 1, -x3, y3], 
     GPL[2944] -> G[1 - (x3*(1 + z3))/z3, 1, 1 - x3, 1, y3], 
     GPL[2945] -> G[1 - (x3*(1 + z3))/z3, 1, 1 - x3, -x3, y3], 
     GPL[2946] -> G[1 - (x3*(1 + z3))/z3, 1, -x3, 1, y3], 
     GPL[2947] -> G[1 - (x3*(1 + z3))/z3, 1, -x3, -x3, y3], 
     GPL[2948] -> G[1 - (x3*(1 + z3))/z3, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2949] -> G[1 - (x3*(1 + z3))/z3, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2950] -> G[1 - (x3*(1 + z3))/z3, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2951] -> G[1 - (x3*(1 + z3))/z3, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2952] -> G[1 - (x3*(1 + z3))/z3, (1 - x3)/2, 0, 1, y3], 
     GPL[2953] -> G[1 - (x3*(1 + z3))/z3, (1 - x3)/2, 0, -x3, y3], 
     GPL[2954] -> G[1 - (x3*(1 + z3))/z3, (1 - x3)/2, 1 - x3, 1, y3], 
     GPL[2955] -> G[1 - (x3*(1 + z3))/z3, (1 - x3)/2, 1 - x3, -x3, y3], 
     GPL[2956] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 0, 1, y3], 
     GPL[2957] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 0, -x3, y3], 
     GPL[2958] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 1, 1, y3], 
     GPL[2959] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 1, -x3, y3], 
     GPL[2960] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 1 - x3, 1, y3], 
     GPL[2961] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 1 - x3, -x3, y3], 
     GPL[2962] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, -x3, 1, y3], 
     GPL[2963] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, -x3, -x3, y3], 
     GPL[2964] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[2965] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 1/2 - x3/2 - r[3]/2, 
       -x3, y3], GPL[2966] -> G[1 - (x3*(1 + z3))/z3, 1 - x3, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[2967] -> G[1 - (x3*(1 + z3))/z3, 
       1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2968] -> G[1 - (x3*(1 + z3))/z3, -x3, 0, 1, y3], 
     GPL[2969] -> G[1 - (x3*(1 + z3))/z3, -x3, 0, -x3, y3], 
     GPL[2970] -> G[1 - (x3*(1 + z3))/z3, -x3, 1, 1, y3], 
     GPL[2971] -> G[1 - (x3*(1 + z3))/z3, -x3, 1, -x3, y3], 
     GPL[2972] -> G[1 - (x3*(1 + z3))/z3, -x3, 1 - x3, 1, y3], 
     GPL[2973] -> G[1 - (x3*(1 + z3))/z3, -x3, 1 - x3, -x3, y3], 
     GPL[2974] -> G[1 - (x3*(1 + z3))/z3, -x3, -x3, 1, y3], 
     GPL[2975] -> G[1 - (x3*(1 + z3))/z3, -x3, -x3, -x3, y3], 
     GPL[2976] -> G[1 - (x3*(1 + z3))/z3, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2977] -> G[1 - (x3*(1 + z3))/z3, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[2978] -> G[1 - (x3*(1 + z3))/z3, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[2979] -> G[1 - (x3*(1 + z3))/z3, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[2980] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 0, 1, y3], 
     GPL[2981] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 0, -x3, y3], 
     GPL[2982] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1, 1, y3], 
     GPL[2983] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1, -x3, y3], 
     GPL[2984] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1 - x3, 1, y3], 
     GPL[2985] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1 - x3, -x3, y3], 
     GPL[2986] -> G[1 - (x3*(1 + z3))/z3, x3/z3, -x3, 1, y3], 
     GPL[2987] -> G[1 - (x3*(1 + z3))/z3, x3/z3, -x3, -x3, y3], 
     GPL[2988] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[2989] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, 
       y3], GPL[2990] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 1/2 - x3/2 + r[3]/2, 
       1, y3], GPL[2991] -> G[1 - (x3*(1 + z3))/z3, x3/z3, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[2992] -> G[1 - (x3*(1 + z3))/z3, 
       -z3, 0, 1, y3], GPL[2993] -> G[1 - (x3*(1 + z3))/z3, -z3, 0, -x3, y3], 
     GPL[2994] -> G[1 - (x3*(1 + z3))/z3, -z3, 1, 1, y3], 
     GPL[2995] -> G[1 - (x3*(1 + z3))/z3, -z3, 1, -x3, y3], 
     GPL[2996] -> G[1 - (x3*(1 + z3))/z3, -z3, 1 - x3, 1, y3], 
     GPL[2997] -> G[1 - (x3*(1 + z3))/z3, -z3, 1 - x3, -x3, y3], 
     GPL[2998] -> G[1 - (x3*(1 + z3))/z3, -z3, -x3, 1, y3], 
     GPL[2999] -> G[1 - (x3*(1 + z3))/z3, -z3, -x3, -x3, y3], 
     GPL[3000] -> G[1 - (x3*(1 + z3))/z3, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3001] -> G[1 - (x3*(1 + z3))/z3, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3002] -> G[1 - (x3*(1 + z3))/z3, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3003] -> G[1 - (x3*(1 + z3))/z3, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3004] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 0, 1, y3], 
     GPL[3005] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 0, -x3, y3], 
     GPL[3006] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 1, 1, y3], 
     GPL[3007] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 1, -x3, y3], 
     GPL[3008] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[3009] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[3010] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, -x3, 1, y3], 
     GPL[3011] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[3012] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 
       1, y3], GPL[3013] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[3014] -> G[1 - (x3*(1 + z3))/z3, 
       1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3015] -> G[1 - (x3*(1 + z3))/z3, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 
       -x3, y3], GPL[3016] -> G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, 
       0, 1, y3], GPL[3017] -> G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, 
       0, -x3, y3], GPL[3018] -> G[1 - (x3*(1 + z3))/z3, 
       1 - (x3*(1 + z3))/z3, 1, 1, y3], GPL[3019] -> 
      G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, 1, -x3, y3], 
     GPL[3020] -> G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, 1 - x3, 1, 
       y3], GPL[3021] -> G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, 
       1 - x3, -x3, y3], GPL[3022] -> G[1 - (x3*(1 + z3))/z3, 
       1 - (x3*(1 + z3))/z3, -x3, 1, y3], GPL[3023] -> 
      G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[3024] -> G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3025] -> G[1 - (x3*(1 + z3))/z3, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3026] -> G[1 - (x3*(1 + z3))/z3, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3027] -> G[1 - (x3*(1 + z3))/z3, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3028] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 - r[2])/2, 1, 1, y3], 
     GPL[3029] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 - r[2])/2, 1, -x3, y3], 
     GPL[3030] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 - r[2])/2, -x3, 1, y3], 
     GPL[3031] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 - r[2])/2, -x3, -x3, y3], 
     GPL[3032] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 - r[2])/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3033] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3034] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 - r[2])/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3035] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3036] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 + r[2])/2, 1, 1, y3], 
     GPL[3037] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 + r[2])/2, 1, -x3, y3], 
     GPL[3038] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 + r[2])/2, -x3, 1, y3], 
     GPL[3039] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 + r[2])/2, -x3, -x3, y3], 
     GPL[3040] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 + r[2])/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3041] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3042] -> G[1 - (x3*(1 + z3))/z3, (1 - x3 + r[2])/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3043] -> G[1 - (x3*(1 + z3))/z3, 
       (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3044] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 0, 1, y3], 
     GPL[3045] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 0, -x3, y3], 
     GPL[3046] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[3047] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[3048] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1 - x3, 1, 
       y3], GPL[3049] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 1 - x3, 
       -x3, y3], GPL[3050] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 
       -x3, 1, y3], GPL[3051] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 
       -x3, -x3, y3], GPL[3052] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3053] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[3054] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3055] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[3056] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 0, 1, y3], GPL[3057] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 0, -x3, y3], GPL[3058] -> 
      G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[3059] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[3060] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1 - x3, 1, 
       y3], GPL[3061] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 1 - x3, 
       -x3, y3], GPL[3062] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 
       -x3, 1, y3], GPL[3063] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 
       -x3, -x3, y3], GPL[3064] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3065] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[3066] -> G[1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3067] -> G[1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[3068] -> G[1/2 - x3/2 - r[3]/2, 0, 
       1, 1, y3], GPL[3069] -> G[1/2 - x3/2 - r[3]/2, 0, 1, -x3, y3], 
     GPL[3070] -> G[1/2 - x3/2 - r[3]/2, 0, -x3, 1, y3], 
     GPL[3071] -> G[1/2 - x3/2 - r[3]/2, 0, -x3, -x3, y3], 
     GPL[3072] -> G[1/2 - x3/2 - r[3]/2, 1, 0, 1, y3], 
     GPL[3073] -> G[1/2 - x3/2 - r[3]/2, 1, 0, -x3, y3], 
     GPL[3074] -> G[1/2 - x3/2 - r[3]/2, 1, 1, 1, y3], 
     GPL[3075] -> G[1/2 - x3/2 - r[3]/2, 1, 1, -x3, y3], 
     GPL[3076] -> G[1/2 - x3/2 - r[3]/2, 1, 1 - x3, 1, y3], 
     GPL[3077] -> G[1/2 - x3/2 - r[3]/2, 1, 1 - x3, -x3, y3], 
     GPL[3078] -> G[1/2 - x3/2 - r[3]/2, 1, -x3, 1, y3], 
     GPL[3079] -> G[1/2 - x3/2 - r[3]/2, 1, -x3, -x3, y3], 
     GPL[3080] -> G[1/2 - x3/2 - r[3]/2, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3081] -> G[1/2 - x3/2 - r[3]/2, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3082] -> G[1/2 - x3/2 - r[3]/2, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3083] -> G[1/2 - x3/2 - r[3]/2, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3084] -> G[1/2 - x3/2 - r[3]/2, 1 - x3, 1, 1, y3], 
     GPL[3085] -> G[1/2 - x3/2 - r[3]/2, 1 - x3, 1, -x3, y3], 
     GPL[3086] -> G[1/2 - x3/2 - r[3]/2, 1 - x3, -x3, 1, y3], 
     GPL[3087] -> G[1/2 - x3/2 - r[3]/2, 1 - x3, -x3, -x3, y3], 
     GPL[3088] -> G[1/2 - x3/2 - r[3]/2, -x3, 0, 1, y3], 
     GPL[3089] -> G[1/2 - x3/2 - r[3]/2, -x3, 0, -x3, y3], 
     GPL[3090] -> G[1/2 - x3/2 - r[3]/2, -x3, 1, 1, y3], 
     GPL[3091] -> G[1/2 - x3/2 - r[3]/2, -x3, 1, -x3, y3], 
     GPL[3092] -> G[1/2 - x3/2 - r[3]/2, -x3, 1 - x3, 1, y3], 
     GPL[3093] -> G[1/2 - x3/2 - r[3]/2, -x3, 1 - x3, -x3, y3], 
     GPL[3094] -> G[1/2 - x3/2 - r[3]/2, -x3, -x3, 1, y3], 
     GPL[3095] -> G[1/2 - x3/2 - r[3]/2, -x3, -x3, -x3, y3], 
     GPL[3096] -> G[1/2 - x3/2 - r[3]/2, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3097] -> G[1/2 - x3/2 - r[3]/2, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3098] -> G[1/2 - x3/2 - r[3]/2, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3099] -> G[1/2 - x3/2 - r[3]/2, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3100] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 0, 1, y3], 
     GPL[3101] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 0, -x3, y3], 
     GPL[3102] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1, 1, y3], 
     GPL[3103] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1, -x3, y3], 
     GPL[3104] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1 - x3, 1, y3], 
     GPL[3105] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1 - x3, -x3, y3], 
     GPL[3106] -> G[1/2 - x3/2 - r[3]/2, x3/z3, -x3, 1, y3], 
     GPL[3107] -> G[1/2 - x3/2 - r[3]/2, x3/z3, -x3, -x3, y3], 
     GPL[3108] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3109] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, 
       y3], GPL[3110] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 1/2 - x3/2 + r[3]/2, 
       1, y3], GPL[3111] -> G[1/2 - x3/2 - r[3]/2, x3/z3, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[3112] -> G[1/2 - x3/2 - r[3]/2, 
       -z3, 0, 1, y3], GPL[3113] -> G[1/2 - x3/2 - r[3]/2, -z3, 0, -x3, y3], 
     GPL[3114] -> G[1/2 - x3/2 - r[3]/2, -z3, 1, 1, y3], 
     GPL[3115] -> G[1/2 - x3/2 - r[3]/2, -z3, 1, -x3, y3], 
     GPL[3116] -> G[1/2 - x3/2 - r[3]/2, -z3, 1 - x3, 1, y3], 
     GPL[3117] -> G[1/2 - x3/2 - r[3]/2, -z3, 1 - x3, -x3, y3], 
     GPL[3118] -> G[1/2 - x3/2 - r[3]/2, -z3, -x3, 1, y3], 
     GPL[3119] -> G[1/2 - x3/2 - r[3]/2, -z3, -x3, -x3, y3], 
     GPL[3120] -> G[1/2 - x3/2 - r[3]/2, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3121] -> G[1/2 - x3/2 - r[3]/2, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3122] -> G[1/2 - x3/2 - r[3]/2, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3123] -> G[1/2 - x3/2 - r[3]/2, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3124] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 0, 1, y3], 
     GPL[3125] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 0, -x3, y3], 
     GPL[3126] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 1, 1, y3], 
     GPL[3127] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 1, -x3, y3], 
     GPL[3128] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[3129] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[3130] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, -x3, 1, y3], 
     GPL[3131] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[3132] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[3133] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[3134] -> G[1/2 - x3/2 - r[3]/2, 
       1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3135] -> G[1/2 - x3/2 - r[3]/2, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 
       -x3, y3], GPL[3136] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, 0, 
       1, y3], GPL[3137] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, 0, 
       -x3, y3], GPL[3138] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, 1, 
       1, y3], GPL[3139] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, 1, 
       -x3, y3], GPL[3140] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, 
       1 - x3, 1, y3], GPL[3141] -> G[1/2 - x3/2 - r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[3142] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[3143] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[3144] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3145] -> G[1/2 - x3/2 - r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3146] -> G[1/2 - x3/2 - r[3]/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3147] -> G[1/2 - x3/2 - r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3148] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 - r[2])/2, 1, 1, y3], 
     GPL[3149] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 - r[2])/2, 1, -x3, y3], 
     GPL[3150] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 - r[2])/2, -x3, 1, y3], 
     GPL[3151] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 - r[2])/2, -x3, -x3, y3], 
     GPL[3152] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 - r[2])/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3153] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3154] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 - r[2])/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3155] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3156] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 + r[2])/2, 1, 1, y3], 
     GPL[3157] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 + r[2])/2, 1, -x3, y3], 
     GPL[3158] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 + r[2])/2, -x3, 1, y3], 
     GPL[3159] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 + r[2])/2, -x3, -x3, y3], 
     GPL[3160] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 + r[2])/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3161] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3162] -> G[1/2 - x3/2 - r[3]/2, (1 - x3 + r[2])/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3163] -> G[1/2 - x3/2 - r[3]/2, 
       (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3164] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 0, 1, y3], 
     GPL[3165] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 0, -x3, y3], 
     GPL[3166] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[3167] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[3168] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1 - x3, 1, y3], 
     GPL[3169] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 1 - x3, -x3, 
       y3], GPL[3170] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, 1, 
       y3], GPL[3171] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, 
       -x3, y3], GPL[3172] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3173] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3174] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3175] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3176] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 0, 1, y3], 
     GPL[3177] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 0, -x3, y3], 
     GPL[3178] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[3179] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[3180] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1 - x3, 1, y3], 
     GPL[3181] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 1 - x3, -x3, 
       y3], GPL[3182] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, 1, 
       y3], GPL[3183] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, 
       -x3, y3], GPL[3184] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3185] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3186] -> G[1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3187] -> G[1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3188] -> G[1/2 - x3/2 + r[3]/2, 0, 1, 1, y3], 
     GPL[3189] -> G[1/2 - x3/2 + r[3]/2, 0, 1, -x3, y3], 
     GPL[3190] -> G[1/2 - x3/2 + r[3]/2, 0, -x3, 1, y3], 
     GPL[3191] -> G[1/2 - x3/2 + r[3]/2, 0, -x3, -x3, y3], 
     GPL[3192] -> G[1/2 - x3/2 + r[3]/2, 1, 0, 1, y3], 
     GPL[3193] -> G[1/2 - x3/2 + r[3]/2, 1, 0, -x3, y3], 
     GPL[3194] -> G[1/2 - x3/2 + r[3]/2, 1, 1, 1, y3], 
     GPL[3195] -> G[1/2 - x3/2 + r[3]/2, 1, 1, -x3, y3], 
     GPL[3196] -> G[1/2 - x3/2 + r[3]/2, 1, 1 - x3, 1, y3], 
     GPL[3197] -> G[1/2 - x3/2 + r[3]/2, 1, 1 - x3, -x3, y3], 
     GPL[3198] -> G[1/2 - x3/2 + r[3]/2, 1, -x3, 1, y3], 
     GPL[3199] -> G[1/2 - x3/2 + r[3]/2, 1, -x3, -x3, y3], 
     GPL[3200] -> G[1/2 - x3/2 + r[3]/2, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3201] -> G[1/2 - x3/2 + r[3]/2, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3202] -> G[1/2 - x3/2 + r[3]/2, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3203] -> G[1/2 - x3/2 + r[3]/2, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3204] -> G[1/2 - x3/2 + r[3]/2, 1 - x3, 1, 1, y3], 
     GPL[3205] -> G[1/2 - x3/2 + r[3]/2, 1 - x3, 1, -x3, y3], 
     GPL[3206] -> G[1/2 - x3/2 + r[3]/2, 1 - x3, -x3, 1, y3], 
     GPL[3207] -> G[1/2 - x3/2 + r[3]/2, 1 - x3, -x3, -x3, y3], 
     GPL[3208] -> G[1/2 - x3/2 + r[3]/2, -x3, 0, 1, y3], 
     GPL[3209] -> G[1/2 - x3/2 + r[3]/2, -x3, 0, -x3, y3], 
     GPL[3210] -> G[1/2 - x3/2 + r[3]/2, -x3, 1, 1, y3], 
     GPL[3211] -> G[1/2 - x3/2 + r[3]/2, -x3, 1, -x3, y3], 
     GPL[3212] -> G[1/2 - x3/2 + r[3]/2, -x3, 1 - x3, 1, y3], 
     GPL[3213] -> G[1/2 - x3/2 + r[3]/2, -x3, 1 - x3, -x3, y3], 
     GPL[3214] -> G[1/2 - x3/2 + r[3]/2, -x3, -x3, 1, y3], 
     GPL[3215] -> G[1/2 - x3/2 + r[3]/2, -x3, -x3, -x3, y3], 
     GPL[3216] -> G[1/2 - x3/2 + r[3]/2, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3217] -> G[1/2 - x3/2 + r[3]/2, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3218] -> G[1/2 - x3/2 + r[3]/2, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3219] -> G[1/2 - x3/2 + r[3]/2, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3220] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 0, 1, y3], 
     GPL[3221] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 0, -x3, y3], 
     GPL[3222] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1, 1, y3], 
     GPL[3223] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1, -x3, y3], 
     GPL[3224] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1 - x3, 1, y3], 
     GPL[3225] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1 - x3, -x3, y3], 
     GPL[3226] -> G[1/2 - x3/2 + r[3]/2, x3/z3, -x3, 1, y3], 
     GPL[3227] -> G[1/2 - x3/2 + r[3]/2, x3/z3, -x3, -x3, y3], 
     GPL[3228] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3229] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, 
       y3], GPL[3230] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 1/2 - x3/2 + r[3]/2, 
       1, y3], GPL[3231] -> G[1/2 - x3/2 + r[3]/2, x3/z3, 
       1/2 - x3/2 + r[3]/2, -x3, y3], GPL[3232] -> G[1/2 - x3/2 + r[3]/2, 
       -z3, 0, 1, y3], GPL[3233] -> G[1/2 - x3/2 + r[3]/2, -z3, 0, -x3, y3], 
     GPL[3234] -> G[1/2 - x3/2 + r[3]/2, -z3, 1, 1, y3], 
     GPL[3235] -> G[1/2 - x3/2 + r[3]/2, -z3, 1, -x3, y3], 
     GPL[3236] -> G[1/2 - x3/2 + r[3]/2, -z3, 1 - x3, 1, y3], 
     GPL[3237] -> G[1/2 - x3/2 + r[3]/2, -z3, 1 - x3, -x3, y3], 
     GPL[3238] -> G[1/2 - x3/2 + r[3]/2, -z3, -x3, 1, y3], 
     GPL[3239] -> G[1/2 - x3/2 + r[3]/2, -z3, -x3, -x3, y3], 
     GPL[3240] -> G[1/2 - x3/2 + r[3]/2, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3241] -> G[1/2 - x3/2 + r[3]/2, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3242] -> G[1/2 - x3/2 + r[3]/2, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3243] -> G[1/2 - x3/2 + r[3]/2, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3244] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 0, 1, y3], 
     GPL[3245] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 0, -x3, y3], 
     GPL[3246] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 1, 1, y3], 
     GPL[3247] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 1, -x3, y3], 
     GPL[3248] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[3249] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[3250] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, -x3, 1, y3], 
     GPL[3251] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[3252] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[3253] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[3254] -> G[1/2 - x3/2 + r[3]/2, 
       1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3255] -> G[1/2 - x3/2 + r[3]/2, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 
       -x3, y3], GPL[3256] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, 0, 
       1, y3], GPL[3257] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, 0, 
       -x3, y3], GPL[3258] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, 1, 
       1, y3], GPL[3259] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, 1, 
       -x3, y3], GPL[3260] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, 
       1 - x3, 1, y3], GPL[3261] -> G[1/2 - x3/2 + r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1 - x3, -x3, y3], 
     GPL[3262] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, -x3, 1, y3], 
     GPL[3263] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[3264] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3265] -> G[1/2 - x3/2 + r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3266] -> G[1/2 - x3/2 + r[3]/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3267] -> G[1/2 - x3/2 + r[3]/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3268] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 - r[2])/2, 1, 1, y3], 
     GPL[3269] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 - r[2])/2, 1, -x3, y3], 
     GPL[3270] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 - r[2])/2, -x3, 1, y3], 
     GPL[3271] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 - r[2])/2, -x3, -x3, y3], 
     GPL[3272] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 - r[2])/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3273] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3274] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 - r[2])/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3275] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 - r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3276] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 + r[2])/2, 1, 1, y3], 
     GPL[3277] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 + r[2])/2, 1, -x3, y3], 
     GPL[3278] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 + r[2])/2, -x3, 1, y3], 
     GPL[3279] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 + r[2])/2, -x3, -x3, y3], 
     GPL[3280] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 + r[2])/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3281] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 + r[2])/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3282] -> G[1/2 - x3/2 + r[3]/2, (1 - x3 + r[2])/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3283] -> G[1/2 - x3/2 + r[3]/2, 
       (1 - x3 + r[2])/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3284] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 0, 1, y3], 
     GPL[3285] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 0, -x3, y3], 
     GPL[3286] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, 1, y3], 
     GPL[3287] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1, -x3, y3], 
     GPL[3288] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1 - x3, 1, y3], 
     GPL[3289] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 1 - x3, -x3, 
       y3], GPL[3290] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, 1, 
       y3], GPL[3291] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, 
       -x3, y3], GPL[3292] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3293] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3294] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3295] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3296] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 0, 1, y3], 
     GPL[3297] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 0, -x3, y3], 
     GPL[3298] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1, 1, y3], 
     GPL[3299] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1, -x3, y3], 
     GPL[3300] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1 - x3, 1, y3], 
     GPL[3301] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 1 - x3, -x3, 
       y3], GPL[3302] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, 1, 
       y3], GPL[3303] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, 
       -x3, y3], GPL[3304] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3305] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3306] -> G[1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3307] -> G[1/2 - x3/2 + r[3]/2, 
       1/2 - x3/2 + r[3]/2, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3308] -> G[(1 - x3 - r[4])/2, 0, 0, 1, y3], 
     GPL[3309] -> G[(1 - x3 - r[4])/2, 0, 0, -x3, y3], 
     GPL[3310] -> G[(1 - x3 - r[4])/2, 0, 1, 1, y3], 
     GPL[3311] -> G[(1 - x3 - r[4])/2, 0, 1, -x3, y3], 
     GPL[3312] -> G[(1 - x3 - r[4])/2, 0, 1 - x3, 1, y3], 
     GPL[3313] -> G[(1 - x3 - r[4])/2, 0, 1 - x3, -x3, y3], 
     GPL[3314] -> G[(1 - x3 - r[4])/2, 0, -x3, 1, y3], 
     GPL[3315] -> G[(1 - x3 - r[4])/2, 0, -x3, -x3, y3], 
     GPL[3316] -> G[(1 - x3 - r[4])/2, 0, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3317] -> G[(1 - x3 - r[4])/2, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3318] -> G[(1 - x3 - r[4])/2, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3319] -> G[(1 - x3 - r[4])/2, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3320] -> G[(1 - x3 - r[4])/2, 1, 1, 1, y3], 
     GPL[3321] -> G[(1 - x3 - r[4])/2, 1, 1, -x3, y3], 
     GPL[3322] -> G[(1 - x3 - r[4])/2, 1, -x3, 1, y3], 
     GPL[3323] -> G[(1 - x3 - r[4])/2, 1, -x3, -x3, y3], 
     GPL[3324] -> G[(1 - x3 - r[4])/2, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3325] -> G[(1 - x3 - r[4])/2, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3326] -> G[(1 - x3 - r[4])/2, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3327] -> G[(1 - x3 - r[4])/2, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3328] -> G[(1 - x3 - r[4])/2, 1 - x3, 0, 1, y3], 
     GPL[3329] -> G[(1 - x3 - r[4])/2, 1 - x3, 0, -x3, y3], 
     GPL[3330] -> G[(1 - x3 - r[4])/2, 1 - x3, 1, 1, y3], 
     GPL[3331] -> G[(1 - x3 - r[4])/2, 1 - x3, 1, -x3, y3], 
     GPL[3332] -> G[(1 - x3 - r[4])/2, 1 - x3, 1 - x3, 1, y3], 
     GPL[3333] -> G[(1 - x3 - r[4])/2, 1 - x3, 1 - x3, -x3, y3], 
     GPL[3334] -> G[(1 - x3 - r[4])/2, 1 - x3, -x3, 1, y3], 
     GPL[3335] -> G[(1 - x3 - r[4])/2, 1 - x3, -x3, -x3, y3], 
     GPL[3336] -> G[(1 - x3 - r[4])/2, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3337] -> G[(1 - x3 - r[4])/2, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3338] -> G[(1 - x3 - r[4])/2, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3339] -> G[(1 - x3 - r[4])/2, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3340] -> G[(1 - x3 - r[4])/2, -x3, 1, 1, y3], 
     GPL[3341] -> G[(1 - x3 - r[4])/2, -x3, 1, -x3, y3], 
     GPL[3342] -> G[(1 - x3 - r[4])/2, -x3, -x3, 1, y3], 
     GPL[3343] -> G[(1 - x3 - r[4])/2, -x3, -x3, -x3, y3], 
     GPL[3344] -> G[(1 - x3 - r[4])/2, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3345] -> G[(1 - x3 - r[4])/2, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3346] -> G[(1 - x3 - r[4])/2, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3347] -> G[(1 - x3 - r[4])/2, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3348] -> G[(1 - x3 - r[4])/2, x3/z3, 0, 1, y3], 
     GPL[3349] -> G[(1 - x3 - r[4])/2, x3/z3, 0, -x3, y3], 
     GPL[3350] -> G[(1 - x3 - r[4])/2, x3/z3, 1, 1, y3], 
     GPL[3351] -> G[(1 - x3 - r[4])/2, x3/z3, 1, -x3, y3], 
     GPL[3352] -> G[(1 - x3 - r[4])/2, x3/z3, 1 - x3, 1, y3], 
     GPL[3353] -> G[(1 - x3 - r[4])/2, x3/z3, 1 - x3, -x3, y3], 
     GPL[3354] -> G[(1 - x3 - r[4])/2, x3/z3, -x3, 1, y3], 
     GPL[3355] -> G[(1 - x3 - r[4])/2, x3/z3, -x3, -x3, y3], 
     GPL[3356] -> G[(1 - x3 - r[4])/2, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3357] -> G[(1 - x3 - r[4])/2, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3358] -> G[(1 - x3 - r[4])/2, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3359] -> G[(1 - x3 - r[4])/2, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3360] -> G[(1 - x3 - r[4])/2, -z3, 0, 1, y3], 
     GPL[3361] -> G[(1 - x3 - r[4])/2, -z3, 0, -x3, y3], 
     GPL[3362] -> G[(1 - x3 - r[4])/2, -z3, 1, 1, y3], 
     GPL[3363] -> G[(1 - x3 - r[4])/2, -z3, 1, -x3, y3], 
     GPL[3364] -> G[(1 - x3 - r[4])/2, -z3, 1 - x3, 1, y3], 
     GPL[3365] -> G[(1 - x3 - r[4])/2, -z3, 1 - x3, -x3, y3], 
     GPL[3366] -> G[(1 - x3 - r[4])/2, -z3, -x3, 1, y3], 
     GPL[3367] -> G[(1 - x3 - r[4])/2, -z3, -x3, -x3, y3], 
     GPL[3368] -> G[(1 - x3 - r[4])/2, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3369] -> G[(1 - x3 - r[4])/2, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3370] -> G[(1 - x3 - r[4])/2, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3371] -> G[(1 - x3 - r[4])/2, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3372] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 0, 1, y3], 
     GPL[3373] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 0, -x3, y3], 
     GPL[3374] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 1, 1, y3], 
     GPL[3375] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 1, -x3, y3], 
     GPL[3376] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[3377] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[3378] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, -x3, 1, y3], 
     GPL[3379] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[3380] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[3381] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[3382] -> G[(1 - x3 - r[4])/2, 
       1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3383] -> G[(1 - x3 - r[4])/2, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, 
       y3], GPL[3384] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 0, 1, 
       y3], GPL[3385] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 0, -x3, 
       y3], GPL[3386] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 1, 1, 
       y3], GPL[3387] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 1, -x3, 
       y3], GPL[3388] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 1 - x3, 
       1, y3], GPL[3389] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 
       1 - x3, -x3, y3], GPL[3390] -> G[(1 - x3 - r[4])/2, 
       1 - (x3*(1 + z3))/z3, -x3, 1, y3], GPL[3391] -> 
      G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[3392] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3393] -> G[(1 - x3 - r[4])/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3394] -> G[(1 - x3 - r[4])/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3395] -> G[(1 - x3 - r[4])/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3396] -> G[(1 - x3 + r[4])/2, 0, 0, 1, y3], 
     GPL[3397] -> G[(1 - x3 + r[4])/2, 0, 0, -x3, y3], 
     GPL[3398] -> G[(1 - x3 + r[4])/2, 0, 1, 1, y3], 
     GPL[3399] -> G[(1 - x3 + r[4])/2, 0, 1, -x3, y3], 
     GPL[3400] -> G[(1 - x3 + r[4])/2, 0, 1 - x3, 1, y3], 
     GPL[3401] -> G[(1 - x3 + r[4])/2, 0, 1 - x3, -x3, y3], 
     GPL[3402] -> G[(1 - x3 + r[4])/2, 0, -x3, 1, y3], 
     GPL[3403] -> G[(1 - x3 + r[4])/2, 0, -x3, -x3, y3], 
     GPL[3404] -> G[(1 - x3 + r[4])/2, 0, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3405] -> G[(1 - x3 + r[4])/2, 0, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3406] -> G[(1 - x3 + r[4])/2, 0, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3407] -> G[(1 - x3 + r[4])/2, 0, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3408] -> G[(1 - x3 + r[4])/2, 1, 1, 1, y3], 
     GPL[3409] -> G[(1 - x3 + r[4])/2, 1, 1, -x3, y3], 
     GPL[3410] -> G[(1 - x3 + r[4])/2, 1, -x3, 1, y3], 
     GPL[3411] -> G[(1 - x3 + r[4])/2, 1, -x3, -x3, y3], 
     GPL[3412] -> G[(1 - x3 + r[4])/2, 1, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3413] -> G[(1 - x3 + r[4])/2, 1, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3414] -> G[(1 - x3 + r[4])/2, 1, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3415] -> G[(1 - x3 + r[4])/2, 1, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3416] -> G[(1 - x3 + r[4])/2, 1 - x3, 0, 1, y3], 
     GPL[3417] -> G[(1 - x3 + r[4])/2, 1 - x3, 0, -x3, y3], 
     GPL[3418] -> G[(1 - x3 + r[4])/2, 1 - x3, 1, 1, y3], 
     GPL[3419] -> G[(1 - x3 + r[4])/2, 1 - x3, 1, -x3, y3], 
     GPL[3420] -> G[(1 - x3 + r[4])/2, 1 - x3, 1 - x3, 1, y3], 
     GPL[3421] -> G[(1 - x3 + r[4])/2, 1 - x3, 1 - x3, -x3, y3], 
     GPL[3422] -> G[(1 - x3 + r[4])/2, 1 - x3, -x3, 1, y3], 
     GPL[3423] -> G[(1 - x3 + r[4])/2, 1 - x3, -x3, -x3, y3], 
     GPL[3424] -> G[(1 - x3 + r[4])/2, 1 - x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3425] -> G[(1 - x3 + r[4])/2, 1 - x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3426] -> G[(1 - x3 + r[4])/2, 1 - x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3427] -> G[(1 - x3 + r[4])/2, 1 - x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3428] -> G[(1 - x3 + r[4])/2, -x3, 1, 1, y3], 
     GPL[3429] -> G[(1 - x3 + r[4])/2, -x3, 1, -x3, y3], 
     GPL[3430] -> G[(1 - x3 + r[4])/2, -x3, -x3, 1, y3], 
     GPL[3431] -> G[(1 - x3 + r[4])/2, -x3, -x3, -x3, y3], 
     GPL[3432] -> G[(1 - x3 + r[4])/2, -x3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3433] -> G[(1 - x3 + r[4])/2, -x3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3434] -> G[(1 - x3 + r[4])/2, -x3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3435] -> G[(1 - x3 + r[4])/2, -x3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3436] -> G[(1 - x3 + r[4])/2, x3/z3, 0, 1, y3], 
     GPL[3437] -> G[(1 - x3 + r[4])/2, x3/z3, 0, -x3, y3], 
     GPL[3438] -> G[(1 - x3 + r[4])/2, x3/z3, 1, 1, y3], 
     GPL[3439] -> G[(1 - x3 + r[4])/2, x3/z3, 1, -x3, y3], 
     GPL[3440] -> G[(1 - x3 + r[4])/2, x3/z3, 1 - x3, 1, y3], 
     GPL[3441] -> G[(1 - x3 + r[4])/2, x3/z3, 1 - x3, -x3, y3], 
     GPL[3442] -> G[(1 - x3 + r[4])/2, x3/z3, -x3, 1, y3], 
     GPL[3443] -> G[(1 - x3 + r[4])/2, x3/z3, -x3, -x3, y3], 
     GPL[3444] -> G[(1 - x3 + r[4])/2, x3/z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3445] -> G[(1 - x3 + r[4])/2, x3/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3446] -> G[(1 - x3 + r[4])/2, x3/z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3447] -> G[(1 - x3 + r[4])/2, x3/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3448] -> G[(1 - x3 + r[4])/2, -z3, 0, 1, y3], 
     GPL[3449] -> G[(1 - x3 + r[4])/2, -z3, 0, -x3, y3], 
     GPL[3450] -> G[(1 - x3 + r[4])/2, -z3, 1, 1, y3], 
     GPL[3451] -> G[(1 - x3 + r[4])/2, -z3, 1, -x3, y3], 
     GPL[3452] -> G[(1 - x3 + r[4])/2, -z3, 1 - x3, 1, y3], 
     GPL[3453] -> G[(1 - x3 + r[4])/2, -z3, 1 - x3, -x3, y3], 
     GPL[3454] -> G[(1 - x3 + r[4])/2, -z3, -x3, 1, y3], 
     GPL[3455] -> G[(1 - x3 + r[4])/2, -z3, -x3, -x3, y3], 
     GPL[3456] -> G[(1 - x3 + r[4])/2, -z3, 1/2 - x3/2 - r[3]/2, 1, y3], 
     GPL[3457] -> G[(1 - x3 + r[4])/2, -z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3458] -> G[(1 - x3 + r[4])/2, -z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3459] -> G[(1 - x3 + r[4])/2, -z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3460] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 0, 1, y3], 
     GPL[3461] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 0, -x3, y3], 
     GPL[3462] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 1, 1, y3], 
     GPL[3463] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 1, -x3, y3], 
     GPL[3464] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 1 - x3, 1, y3], 
     GPL[3465] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 1 - x3, -x3, y3], 
     GPL[3466] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, -x3, 1, y3], 
     GPL[3467] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, -x3, -x3, y3], 
     GPL[3468] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 1/2 - x3/2 - r[3]/2, 1, 
       y3], GPL[3469] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 
       1/2 - x3/2 - r[3]/2, -x3, y3], GPL[3470] -> G[(1 - x3 + r[4])/2, 
       1 - x3 + z3, 1/2 - x3/2 + r[3]/2, 1, y3], 
     GPL[3471] -> G[(1 - x3 + r[4])/2, 1 - x3 + z3, 1/2 - x3/2 + r[3]/2, -x3, 
       y3], GPL[3472] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 0, 1, 
       y3], GPL[3473] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 0, -x3, 
       y3], GPL[3474] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 1, 1, 
       y3], GPL[3475] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 1, -x3, 
       y3], GPL[3476] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 1 - x3, 
       1, y3], GPL[3477] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 
       1 - x3, -x3, y3], GPL[3478] -> G[(1 - x3 + r[4])/2, 
       1 - (x3*(1 + z3))/z3, -x3, 1, y3], GPL[3479] -> 
      G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, -x3, -x3, y3], 
     GPL[3480] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 - r[3]/2, 1, y3], GPL[3481] -> G[(1 - x3 + r[4])/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 - r[3]/2, -x3, y3], 
     GPL[3482] -> G[(1 - x3 + r[4])/2, 1 - (x3*(1 + z3))/z3, 
       1/2 - x3/2 + r[3]/2, 1, y3], GPL[3483] -> G[(1 - x3 + r[4])/2, 
       1 - (x3*(1 + z3))/z3, 1/2 - x3/2 + r[3]/2, -x3, y3], 
     GPL[3484] -> G[z1^(-1), 0, 0, z1^(-1), x1], 
     GPL[3485] -> G[z1^(-1), 0, z1^(-1), z1^(-1), x1], 
     GPL[3486] -> G[z1^(-1), z1^(-1), 0, z1^(-1), x1], 
     GPL[3487] -> G[z1^(-1), z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[3488] -> G[-(y/z1), 0, 0, z1^(-1), x1], 
     GPL[3489] -> G[-(y/z1), 0, z1^(-1), z1^(-1), x1], 
     GPL[3490] -> G[-(y/z1), z1^(-1), 0, z1^(-1), x1], 
     GPL[3491] -> G[-(y/z1), z1^(-1), z1^(-1), z1^(-1), x1], 
     GPL[3492] -> G[z1, 0, 0, z1^(-1), x1], GPL[3493] -> G[z1, 0, 1, 1, x1], 
     GPL[3494] -> G[z1, 0, 1, z1^(-1), x1], GPL[3495] -> 
      G[z1, 0, z1^(-1), z1^(-1), x1], GPL[3496] -> G[z1, 1, 0, z1^(-1), x1], 
     GPL[3497] -> G[z1, 1, 1, 1, x1], GPL[3498] -> G[z1, 1, 1, z1^(-1), x1], 
     GPL[3499] -> G[z1, 1, z1^(-1), z1^(-1), x1], 
     GPL[3500] -> G[z1, z1, 0, z1^(-1), x1], GPL[3501] -> 
      G[z1, z1, 1, 1, x1], GPL[3502] -> G[z1, z1, 1, z1^(-1), x1]}

